Elliptic master integrals and the one-loop cosmological wavefunction

Loop corrections to the cosmological wavefunction involve similar integrals to those required for scattering amplitudes. For the one-loop triangle of a conformally coupled scalar, the master integrals are elliptic, and so the triangle wavefunction coefficient was expected to be elliptic as well. Using a bootstrap approach, we compute this triangle coefficient exactly and show that it is not: the elliptic periods cancel, and the flat-space wavefunction coefficient is a combination of dilogarithms. The cancellation occurs because the residue of the loop integrand on the elliptic sector is a flat-space amplitude, rational in the loop momentum. The one-loop box, by contrast, is not polylogarithmic, even with a single external leg at each site. Its threshold discontinuity involves elliptic integrals, which we also give in closed form. For regular-tetrahedron momenta the periods of a K3 surface enter its loop integrand.

==> anc/CONTENTS.txt <==
Ancillary files of "Elliptic master integrals and the one-loop cosmological wavefunction" (Amara McCune and Matthew D. Schwartz)

README.md maps every statement in the paper that refers to ancillary material to the files that carry it, and gives the command for each check. Requirements are listed in README.md and NOTICE.

Top level
  LICENSE                    MIT License for the code
  NOTICE                     authorship, licensing and dependencies
  README.md                  the map from statements in the paper to files, with the commands that check them
  CONTENTS.txt               this list
  MANIFEST.sha256            SHA-256 checksums of every other file; run `sha256sum -c MANIFEST.sha256` in this folder
  numerator_N.txt            the quartic numerator N of the loop integrand (section 2)
  check_numerator.py         checks N against the recursion for the loop integrand (sympy)
  numerical_checks.md        the numerical tests behind the accuracies stated in the paper (appendices A, B)
  box_details.md             supporting statements about the box (section 6, appendix B)

Triangle: closed forms (section 4, appendix A)
  eval_closed_form_general.py            V(X;P=X) for any triangle of site energies (one leg per site), eq. (closedform)
  eval_closed_form_offslice.py           V(X;P) for X_v >= P_v as leading singularities times dilogarithms, eq. (closedformgeneral)
  eval_closed_form_offslice_compact.py   compact permutation-symmetric form of V(X;P), X_v >= P_v
  eval_closed_form_V_all.py              V(X;P) over the whole region X_v > 0, with the branch assignments of section 4.5
  li2_representation.json                data read by eval_closed_form_offslice.py
  compact_representation.json            data read by eval_closed_form_offslice_compact.py and eval_closed_form_V_all.py
  vertex_blocks.json                     Bloch-Wigner block form of the four vertex functions of V(X;P) (appendix A.6)
  closed_form_V_offslice.tex             eq. (closedformgeneral) typeset (LaTeX fragment)
  closed_form_V_offslice_compact.tex     the compact form typeset (LaTeX fragment)
  vertex_functions_blocks.tex            the vertex functions in block form, typeset (LaTeX fragment)

Triangle: the operator L_0 and its solutions on the line (section 4.2, appendix A.2, A.3)
  operator_L0/operator_L0.json           exact rational coefficients of the order-20 operator L_0
  operator_L0/check_operator_L0.py       applies L_0 to the closed form and reports the residual
  line_L0_solution_basis/README.md       description and commands
  line_L0_solution_basis/line_L0_solution_basis.json   the 20 solutions in multiple polylogarithms, the 14-dimensional
                                         analytic subspace and the 14 constants of V (exact)
  line_L0_solution_basis/line_L0_solution_basis.tex    the same, typeset (LaTeX fragment)
  line_L0_solution_basis/check_line_basis.py           numerical check against eq. (lineformula) and the evaluator
  line_L0_solution_basis/fit_line_constants.py         fit of the 14 constants to closed-form values and their recognition
  line_L0_solution_basis/derive_line_basis.py          exact re-derivation from operator_L0/operator_L0.json

Triangle: direct derivation of the closed form (appendix C)
  triangle_derivation/README.md          maps each statement of appendix C to its script, command and reference output
  triangle_derivation/cache.py           storage of intermediate results in triangle_derivation/work/ (created at run time)
  Steps 1 and 2 (appendix C.1, C.2)
    triangle_derivation/step1_s3_integral.py          the s3 integral
    triangle_derivation/tangent_lines.py              eq. (c2), eq. (discs3) and the perfect squares on the six tangent lines
    triangle_derivation/plane_perfect_squares.py      -B is a perfect square on the plane at the pole and the end points
    triangle_derivation/step2_inner_integrals.py      the second integration of each term
    triangle_derivation/step2_polynomial_split.py     the split of the polynomial term; gives the eight one-dimensional integrals
    triangle_derivation/master_function_check.py      numerical check of the split of V into three cyclic terms
    triangle_derivation/check_polynomial_term.py      the polynomial term after step 2 against quadrature
    triangle_derivation/quadrature_reference.py       two-dimensional quadrature of the step-1 terms
    triangle_derivation/last_integrands.py            the weight-two parts of the last integrands
  Symbol (appendix C.3)
    triangle_derivation/symbol_engine.py              symbol of the one-dimensional integrals, symbolic in P
    triangle_derivation/symbol_engine_line.py         the same on a line P = P0 + lam d
    triangle_derivation/symbol_general_P.py           symbol of one cyclic term, symbolic in P
    triangle_derivation/symbol_general_P_compare.py   symbol of V against that of eq. (closedform)
    triangle_derivation/symbol_on_line.py             the same comparison on two rational lines
    triangle_derivation/letter_cancellation.py        cancellation of the letters absent from eq. (closedform)
    triangle_derivation/symbol_of_U.py                the five-term form of the symbol of U_12
    triangle_derivation/cyclic_sum_check.py           the sum of the five-term forms over the three cyclic terms
  Terms of lower weight and the constants (appendix C.4)
    triangle_derivation/lower_weight_engine.py        terms of weight one and zero, symbolic in P
    triangle_derivation/lower_weight_engine_line.py   the same on a line
    triangle_derivation/lower_weight_general_P.py     lower-weight terms of one cyclic term, symbolic in P
    triangle_derivation/lower_weight_sum.py           their sum over the cyclic terms
    triangle_derivation/run_lower_weight_general_P.sh runs the two scripts above for all three cyclic terms
    triangle_derivation/check_endpoint_at_infinity.py check of the end point at infinity
    triangle_derivation/lower_weight_on_line.py       the same cancellation on a rational line
    triangle_derivation/weight_two_functions.py       the weight-two part of U as Re Li2, products of logarithms and pi^2
    triangle_derivation/prefactor_span.py             the 15-dimensional span of the rational prefactors
    triangle_derivation/closed_form_degenerate_limit.py   finiteness of eq. (closedform) at a degenerate triangle
    triangle_derivation/last_antiderivatives.py       explicit antiderivatives in Re Li2 and logarithms
    triangle_derivation/closed_form_at_points.py      V from the antiderivatives against eq. (closedform) at rational triangles
  Several legs per site (appendix C.5)
    triangle_derivation/coefficients/integrand.py           the integrand of eq. (V) in the site sums for general X
    triangle_derivation/coefficients/residues.py            the residues that give the ten coefficients
    triangle_derivation/coefficients/closed_form_blocks.py  the functions of eq. (closedformgeneral) as blocks D[A;B]
    triangle_derivation/coefficients/integral_slice.py      the part of the symbol with first entry X1 + P1 from the integral
    triangle_derivation/coefficients/compare_slice.py       its comparison with eq. (closedformgeneral) at two points
  Reference outputs (triangle_derivation/results/; each file starts with the command that produced it)
    closed_form_degenerate_limit.txt, closed_form_points.txt, coefficients_from_residues.txt, cyclic_sum_check.txt,
    last_integrands.txt, letter_cancellation.txt, lower_weight_general_P.txt, lower_weight_line1.txt,
    master_function_check.txt, plane_perfect_squares.txt, polynomial_term_vs_quadrature.txt, prefactor_span.txt,
    step1_s3_integral.txt, symbol_general_P.txt, symbol_line1.txt, symbol_line2.txt, symbol_of_U.txt, tangent_lines.txt

Box (section 6, appendix B)
  box_j_invariants.tex                   the j-invariants of the three elliptic curves of the box on the line (appendix B.4)
  box_line/README.md                     description and commands
  box_line/eq_box_evaluate_standalone.py stand-alone evaluator of C_4 and psi_4 on the equilateral line, with self-test
  box_line/system_C4_28.json             exact differential system for C_4 (rank 28)
  box_line/system_psi4_34.json           exact differential system for psi_4 (rank 34)
  box_line/model_C4.json                 boundary values u(3/4), v(3/4), the values of Omega, the large-X coefficients through X^-44
  box_line/model_psi4.json               the same data for psi_4
  box_line/singular_points.json          the singular points of the two systems
  box_line/selftest_reference.json       reference values for the self-test
  box_D0/README.md                       description of the two evaluators of D_0 (section 6.2, appendix B.3)
  box_D0/d0_eval.py                      evaluator of D_0 for momenta not in a plane, with comparison against quadrature
  box_D0/d0_closed.py                    its library: the closed form, eq. (D0closed), with the branch rules of appendix B.3
  box_D0/D0_closed_form.tex              the formulas used by d0_eval.py (LaTeX fragment)
  box_D0/d0_eval_general.py              stand-alone evaluator of D_0 for momenta in a plane or not, including the double-pole term
  box_D0/D0_closed_form_general.tex      the formulas used by d0_eval_general.py (LaTeX fragment)
  box_D0/monodromy/README.md             description and commands (section 6.6, appendix B.3)
  box_D0/monodromy/transport_box_one.json, transport_box_one_b.json, transport_box_sev.json, transport_box_col.json
                                         transport matrices and loop paths for four families: box_one, box_one_b (one leg per site),
                                         box_sev (several legs per site), box_col (collinear momenta, not discussed in the paper)
  box_D0/monodromy/trace_check.py        eigenvalue check on the transport matrices; writes trace_check.json
  box_D0/monodromy/trace_check.json      its output: the integer traces 4, 6, 18, 20
  box_D0/monodromy/fam_analyse.py        the minimal local system and the eigenvalues of generators, pair words and random words
  box_D0/monodromy/fam_transport.py      computes the transport matrices of a family
  box_D0/monodromy/fam_core.py           the one-parameter families of tube residues (family definitions)
  box_D0/monodromy/gm_core.py            the Gauss-Manin system of the tube residue, in ball arithmetic
  box_D0/monodromy/gm_mono.py            transport along loops in the complex plane and the values of the continued function
  box_D0/monodromy/col_exact.py          exact arithmetic on the tube curve and the residue at collinear kinematics


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Anthropic, PBC

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/MANIFEST.sha256 <==
85a4c85b9a509a55ef6749a7247dcf9d5ae7e9dc21b292cbdf487e501f4cc711  CONTENTS.txt
2ef53bee3cd506e3fbcdd8c9e95d4071802b353599f1766eaa0352a0c1b315b1  LICENSE
44709b90cb810965c62341c28e58ee0779a28c801668376e676808fffd6c1fd5  NOTICE
d11ce469db020d9d25d335d66f7c60ea60216fedc713207d3ec2cdbabaa8f3ef  README.md
04aa5b9d90cb2b31dc0f040371e0bbf00d364081ab00f55bb4dfeba8ba9fa8b1  box_D0/D0_closed_form.tex
c0e92db57fccbdf6d795481d690e45ca65e7bdce8d7117ef79681192c27c4547  box_D0/D0_closed_form_general.tex
30b55f4819cefca51dd3debf0757a9e67b8b21a8cbe9b1a25f3a09c3545ea894  box_D0/README.md
bc87e6c77e9629423ca94deedc6222f6591a19fc577dca52e6bbaf495b836e91  box_D0/d0_closed.py
b5e323a666342a773e123483f2126d2f84110551d89cbb2ce4f097a2664e78b9  box_D0/d0_eval.py
5fe2ccfaa136ba771959a9b7fde98e50626ebfd6f76cbe46bd64cc6ff3c7a82b  box_D0/d0_eval_general.py
2ef3b92c9cec9c9be271f742a5b8f16c7a2111dce6df18ea3dcf158bc264da25  box_D0/monodromy/README.md
a3b37b35829334fb95812e38a90bf7beefb3027e8e8081717891e9e1dc2db9e6  box_D0/monodromy/col_exact.py
95b75f5a8fe55a6597afb2535310c5c6739f04bbb864f43fa982a174212c134f  box_D0/monodromy/fam_analyse.py
e4b2de351fb3e4be4d4d7f5a4fb00780ddac3c9314ca5fb600aca166897fea88  box_D0/monodromy/fam_core.py
923468f10152ab547b5e9f6190230154473f1d0b1b257b3d55d07d1db6153a88  box_D0/monodromy/fam_transport.py
91b47c389ab818ec197abc03b33b6d25646b1006bd75f1373d79903265787843  box_D0/monodromy/gm_core.py
eeed668798d01c07e1e866344d7483b2c10d0f8f6e737ae22ed486c9ffd1d2ab  box_D0/monodromy/gm_mono.py
f56deef3897ec5ced5b9a3e470314314d99f586af276c51bb974dc6ec8c1086d  box_D0/monodromy/trace_check.json
9eed2be33d645d67ee37d7357db59c885f1117001b738df43a6175eb11bdae37  box_D0/monodromy/trace_check.py
b159b54b4ad74df3fd7d237e32734502a8db00e826e80f02e93b7f3ffcd75a9e  box_D0/monodromy/transport_box_col.json
2e2dfc1eb653ce978aca9627a73423dfbb176a3f77c5621b20e6363268819dcd  box_D0/monodromy/transport_box_one.json
179421dc107a1de3dae380ccef92731399d1ee13e66080539c12c06d2dd3b679  box_D0/monodromy/transport_box_one_b.json
3dc946804bdb82f60c32b29a09119ecdd12a44fa7f51c1769731b25f4f519514  box_D0/monodromy/transport_box_sev.json
b5a142b39ace4abc884809aad89cb5b167d60f5ffe84e29f9089bde6853a0735  box_details.md
86369080846b5f07978cd83f482a860350e44a20352b622e2748975340f2f909  box_j_invariants.tex
726b8c4ccc8262513d46c461fb3b772fb9664ec99587726aae16a72d8e8e43c7  box_line/README.md
86104581d664d9e8f201e12ed092612a8357260a9315ea48da74cec3d9cc0f57  box_line/eq_box_evaluate_standalone.py
188d6289cda22785da3ff17ccebe3f9fa5a61cd303aa8777fc1a7ad5ec1b20ce  box_line/model_C4.json
04466ba090c3d9da6dd8c93aa938b49fb2d5be41e84c6b2dfd546c97706cb995  box_line/model_psi4.json
dc6917403f1bd4b0a8f2825601d633fc5c9eda4e993b4434130bb0fb7b918b0d  box_line/selftest_reference.json
8da52965fe0f4267dacb0371b92c870ebd5ced5f4c9de34905b4b0ae88017141  box_line/singular_points.json
a45162e68b88a2eb23bba14fbe3d0ec1e4533097449759e940d298d95a7669d1  box_line/system_C4_28.json
6422eefec9bd3c803825ab24f5283fb7786bebdbbce21636f9e760f8b1fc16fd  box_line/system_psi4_34.json
d315e80c4b860e4356a38f34348de21d2afaf56f72cdfcb0ad04a0b242637b17  check_numerator.py
513baf06b57bd645a6539ab93894ca6f683f7f4b679149e52cf46948dc0aa068  closed_form_V_offslice.tex
3f5fdfe41910c6d1dc7fe83d725080d10c38ba34279cc5bcb5aa0e02ace0a213  closed_form_V_offslice_compact.tex
e8f40373aaad7d5bf39462fb152fdbcc6c5bc6ddc682224b604be53395e9b3d3  compact_representation.json
231d96f12ba2f0f3c8e5a8043092671618f882b8500e2049be21812715ba50c2  eval_closed_form_V_all.py
6ff8b94c305fd622f3f347e584f02b5ffd8f1921a817df4827ced45800ceb7e8  eval_closed_form_general.py
213a78e53f4949f1a9e160a7c2e10ba8ec3e4ae6106a49e54073388219f7e5fb  eval_closed_form_offslice.py
19c0200851cc46d87f343c12392c913ea4617088837464d4d5078d96698025f8  eval_closed_form_offslice_compact.py
ebc96a775574c44272950c0f24f992641e57e97360f6e70a7b861fc245fab119  li2_representation.json
37b0adeb23b24de1df4030bd1a3afa06852bcff6bf07cc654b8d7bc230e84135  line_L0_solution_basis/README.md
d655240bd58716daaf132c1b0200eafac6d048307d3145b3a075729a5bf7447d  line_L0_solution_basis/check_line_basis.py
70077da087358053c66eef9e664d8624e3ae6de0a772838c89a1e76a53ee8107  line_L0_solution_basis/derive_line_basis.py
f552f57d89fd872bcb437a08dd3ae822437ce9cf6ce16a5a081b15921f300ca5  line_L0_solution_basis/fit_line_constants.py
23950c03dca5b9f172d826db06b2b8df2b251800a9891edc585bb3a01b65644c  line_L0_solution_basis/line_L0_solution_basis.json
43edf3718cb8b0961fa5c58373dc40854dff61f47b5da28f2c418ed57d5782cb  line_L0_solution_basis/line_L0_solution_basis.tex
ce78cbf033002fcab32e24bcdb99f238e99b06bdd7b8db53f7e3e384537179ed  numerator_N.txt
989a1a7129bfcee3d27c9160f799a800faa6ff56f8122a13ada0c676f60977e9  numerical_checks.md
d94a538dc16c13d9a46784b0f8849a70a0a02577704be25b24032316e37a9d59  operator_L0/check_operator_L0.py
07d6f809ff89dd871d2d0e77e2fc462588b8e5b2a9ef001d5560855f9e49394c  operator_L0/operator_L0.json
fd27d37211ec58dce2812b0576fe0b70d10b393962eb5898d732b37a752858c7  triangle_derivation/README.md
0d3c02defa5d505070dde82c7457129bbb52f6ec9dd60c2da1205b24c42bc1c7  triangle_derivation/cache.py
bea598dbcb61ee33adc28132880412cf063319345e7f1a4f46f1a3944fed1938  triangle_derivation/check_endpoint_at_infinity.py
6ae6cbce2dd619553e2bb45ebe556af558bf1bb85ab827c418ab9c0c531c97df  triangle_derivation/check_polynomial_term.py
9ee51282832b6920c368164a145aece411eee6889d048c12d3fcfdb9a23af515  triangle_derivation/closed_form_at_points.py
804ebc876bf18ef765d03343707ac26faf7fa4100a9bb12e9a8edd6a344d7fe9  triangle_derivation/closed_form_degenerate_limit.py
d61abbf5a8adb4b53bb292c74ae6ff8382c1f3bafc03773932fb15b0d5f9f9bb  triangle_derivation/coefficients/closed_form_blocks.py
07b11cdf56882674aa9b904e5425ae21a126305cf0b80e2cc85aaa99b52f4a0d  triangle_derivation/coefficients/compare_slice.py
8989f3623dff3ac61ca61322a95352df09229be3d86e918f21669316a3de0cab  triangle_derivation/coefficients/integral_slice.py
a98670f5e7c41d3379b17f2c7b5e9bc8f1ce2261f00a8d7c96528811b136628a  triangle_derivation/coefficients/integrand.py
c39291483a8908b678c10b1792328c3046cdb4b7fcf5f029357097581ab76f11  triangle_derivation/coefficients/residues.py
43b2bf460f2f6a3658764224959ed16b35a9287e1fa2d1ba3de0f86551ac6630  triangle_derivation/cyclic_sum_check.py
d50c828ea318c7ff1489b646618c122a97acaf4f6bf44370c111651b8692866b  triangle_derivation/last_antiderivatives.py
053ed93430fa7730349b85cac2a617f3e21f2c77bb352aa97cc6f1bc9d79a4b6  triangle_derivation/last_integrands.py
ef584863ee694c41383c5927df684bd4a03821de08db891c41bef7daef5bcd9a  triangle_derivation/letter_cancellation.py
6ec1bac7ad3912fa5976a3dbb116cdc265d003f9eed64fef2545d8927efcc815  triangle_derivation/lower_weight_engine.py
0063e080aec9605dd43b0b76945c03011b4302b46ba8ac24034f5cb7ad1c2beb  triangle_derivation/lower_weight_engine_line.py
56b786f56e45794ad4db55d3288b2f83b618b26cf7e1ea4724f4ee15b66e76b6  triangle_derivation/lower_weight_general_P.py
a02f106fb8fd9c23d737d5faf0ec6f4273e647b758be149e16a8d6925a37c4e7  triangle_derivation/lower_weight_on_line.py
f2dd413f753fdfcdd9b4f96ba2d72b2bce0d11ced6fd1f06e8148a43bd81e0b4  triangle_derivation/lower_weight_sum.py
9b05e7c6813f661bc056fe550f756b8a4b8806d53fdbced3c928f09353721c98  triangle_derivation/master_function_check.py
d7d46c21dd1a8e9e44d6a4e96dd1c855c8c35828f6a4eef8145a72451070f45d  triangle_derivation/plane_perfect_squares.py
ab7e25d1eac8c74e6b062f382e0885bbf5834b4951c1d3ebeddfe4990761767b  triangle_derivation/prefactor_span.py
e0faba1109c01cafff7db0503f2eb06c1e41f7c99b0016eda027c22735b2fd67  triangle_derivation/quadrature_reference.py
72f4817d5fb5f76891a4dd72512a2fdde9be7a45219e7bab8cd56a30ed128d56  triangle_derivation/results/closed_form_degenerate_limit.txt
f4d64b9a926721f3ec1615ed60d1736463ba5eeff9585a349358515fe3cd0788  triangle_derivation/results/closed_form_points.txt
afa41562884bb0dc53836e873b325132c48717cf1aa6432a6d456f40ca5a9c24  triangle_derivation/results/coefficients_from_residues.txt
f66480de902928ef6e3d065c63ffa0508e706be0fe0c4d9e5990bcab78feb1a1  triangle_derivation/results/cyclic_sum_check.txt
0153b93ea3c664e9425903d76b823908e0c0aae9d088a1cd55736dc1b14bd525  triangle_derivation/results/last_integrands.txt
8e6c8686458f1a506f9c2dfe4bf2ce8c91070f1977e6b83d685496c1965b6b9d  triangle_derivation/results/letter_cancellation.txt
78e789e50d52cc60460316618481c4160013455ed88c64a634d84786b0b3ece0  triangle_derivation/results/lower_weight_general_P.txt
9e04bc52740efa1ab0977c9618fc696e678b0e8c3123895903e6209924bf6bbf  triangle_derivation/results/lower_weight_line1.txt
397bab6daeb42f54ec040436c486c4efecc0343441609fd14d9179f7c97b188c  triangle_derivation/results/master_function_check.txt
c7743aa231a243b9cf8fa51206dd81fe9a46671c67c269c5dbd555fbe7f089ce  triangle_derivation/results/plane_perfect_squares.txt
80e6cb80e2c94a8ca8394c0ef5660bea3a27e00b1330ed599df132f890e3981d  triangle_derivation/results/polynomial_term_vs_quadrature.txt
f2852cddeeedf3c8659b7ace67d8d22b3864c6cb16d998af785fb9d4a6ef66ba  triangle_derivation/results/prefactor_span.txt
d38380b59600089d9041d48dae260a87434e4c536db17392510391d6cf62549a  triangle_derivation/results/step1_s3_integral.txt
3daac1c582a827035a586326945ee2b7b58c1daa07e0d06cbc752d2e2d1c9919  triangle_derivation/results/symbol_general_P.txt
c88a9f009cda40ce017c54693c2d63a14e7e57433326b6659bb4267252f79538  triangle_derivation/results/symbol_line1.txt
469e1b8b8516df66c838c7a6ec13e68dcb5784b676e483efa422b919e588e4ec  triangle_derivation/results/symbol_line2.txt
8569af4ea5316a50cebd9dc710e0b4c470c5e8628ecbfd797a42da70e35bac0d  triangle_derivation/results/symbol_of_U.txt
c3671c99992a3a0e3d638d32f37c97dd5474d2563670bdf03439fa5336a9118e  triangle_derivation/results/tangent_lines.txt
08276f632e261a60a761b3f01c64c04ec9de4db243b3f670cd4980bdc3adef7d  triangle_derivation/run_lower_weight_general_P.sh
da239ae21e6ffa3260137cbc2a753f699480973d46709ee990997220e658497c  triangle_derivation/step1_s3_integral.py
57c07308685e94802b1a0f8dedfba041b52797d23849ae2a3cfaae31f15e42c2  triangle_derivation/step2_inner_integrals.py
eb3615356d6ae07bfd7a9038cf83efe38e44e275f22bf6ea642fcbbe0bce4b15  triangle_derivation/step2_polynomial_split.py
c6c0121f9e11ff4d3aa2cadc9b2ef097d36d1815c7a22d9c5b8690d0403180ac  triangle_derivation/symbol_engine.py
22f88e39a82459f9970a8769718d579042ca684c63e6ec5bfc0450d7ed534f4c  triangle_derivation/symbol_engine_line.py
e8040e7d854640fd8667e46490c606a7d6c2c5839af6bcc520cd33b89973fd94  triangle_derivation/symbol_general_P.py
710ffbad53f7df03de79a4e5b9cf11b959c8802385fe442848ab71b80b684700  triangle_derivation/symbol_general_P_compare.py
f91513aea788cc9597b6f3bba71a15b75b97e13cf240d60b453d333caef7a9de  triangle_derivation/symbol_of_U.py
ffd2b7604df1ee4023f9c92333f16d90da7137ac759a765b06b86dc8480375cf  triangle_derivation/symbol_on_line.py
eacf8cabf5d0ac2d5e8941407c0f603b43685a85e541fb7a7c23eff70df31e9e  triangle_derivation/tangent_lines.py
116ee30a302aa98a4ed3dfc2006e24f6ece8c0a9a67e10bff61feda81080edbb  triangle_derivation/weight_two_functions.py
1d2b0a3cec1a80923ba9429f05c8526b82754df327e9bd0e887f4f981768a6eb  vertex_blocks.json
d66b6dc57bdaaee0220d824b31a170dcdf3169c852ee0908b098f057a62be35e  vertex_functions_blocks.tex


==> anc/NOTICE <==
Ancillary files of "Elliptic master integrals and the one-loop cosmological wavefunction" (Amara McCune and Matthew D. Schwartz)
Copyright (c) 2026 Anthropic, PBC

Created by Amara McCune and Matthew D. Schwartz. Code written with Claude
(Anthropic) under their supervision. This is not an officially supported
Anthropic product; it is maintained by Matthew D. Schwartz
(https://www.bootloops.ai).

These are research instruments. Validate outputs before relying on them.

Code in this package is released under the MIT License (LICENSE beside this
file); data, notes, text and LaTeX fragments under CC BY 4.0
(https://creativecommons.org/licenses/by/4.0/). Third-party
components, where present, keep their own licenses and notices (none are
included). The scripts depend on mpmath. check_numerator.py, the scripts in triangle_derivation/,
line_L0_solution_basis/derive_line_basis.py and the scripts in
box_D0/monodromy/ also depend on sympy; derive_line_basis.py and the scripts in
box_D0/monodromy/ also on python-flint; triangle_derivation/master_function_check.py
and triangle_derivation/quadrature_reference.py also on numpy and scipy.

This package accompanies the paper above: the closed-form evaluators of the
triangle coefficient with their JSON representations and LaTeX notes, the
operator L_0 with its check script and the basis of its solutions on the line,
the scripts of the direct derivation of the closed form in appendix C with
their reference outputs, the exact differential systems of the box on the
equilateral line with a stand-alone evaluator, the evaluators of the threshold
discontinuity D_0 with the transport matrices and loop paths of its monodromy,
the j-invariants of the box curves, the integrand numerator, and the notes
numerical_checks.md and box_details.md. README.md maps each statement of the
paper to its files.


==> anc/README.md <==
# Ancillary files

These files accompany "Elliptic master integrals and the one-loop cosmological wavefunction" by Amara McCune and Matthew D. Schwartz. The table maps each statement of the paper that refers to ancillary material to the files that carry it and to the command that checks it. Equations are cited by their labels in the paper, e.g. eq. (closedform).

## Requirements

Python 3 (>= 3.8) with mpmath. In addition:

- sympy for `check_numerator.py`, `triangle_derivation/`, `line_L0_solution_basis/derive_line_basis.py` and `box_D0/monodromy/`;
- python-flint for `line_L0_solution_basis/derive_line_basis.py` and `box_D0/monodromy/` (python >= 3.9);
- numpy and scipy for `triangle_derivation/master_function_check.py` and `triangle_derivation/quadrature_reference.py`.

Every script finds its files relative to its own location, so it can be run from any directory. Several scripts import `eval_closed_form_general.py` from this folder; keep the layout of the package.

## Map

| statement in the paper | files | how to check |
|---|---|---|
| Sec. 2: the numerator N of the loop integrand, an irreducible homogeneous quartic with positive coefficients | `numerator_N.txt` (plain text in the variables X1, X2, X3, y12, y23, y31; the loop integrand is psi = 2 N / (q_G q_1 ... q_9), eq. (integrand)), `check_numerator.py` | `python3 check_numerator.py` checks in sympy that 2 N / (q_G q_1 ... q_9) equals eq. (recursion3) with eq. (chain) exactly, that N is homogeneous of degree 4 with positive integer coefficients and irreducible, and that a planted change of one coefficient is detected; exit code 0 means every check passed |
| Sec. 4.2: the operator L_0 on the line X = (2 lambda, lambda, 1), of order 20, with polynomial coefficients c_i of degree 132 to 152 | `operator_L0/operator_L0.json` (exact rational coefficients), `operator_L0/check_operator_L0.py` | `python3 operator_L0/check_operator_L0.py [lambda]` prints the relative residual of L_0 on the closed form (about 1e-29 at the default lambda = 7/10) and a planted control with a 1e-6 error (about 1e-12); `python3 operator_L0/check_operator_L0.py --basis` does the same for the 20 basis functions of `line_L0_solution_basis/` (at most 6.91e-33, control 3.28e-16) |
| Sec. 4.4, 4.5 and App. A.4, A.6: the closed form of the triangle coefficient, eq. (closedform) for one leg per site and eq. (closedformgeneral) for X_v >= P_v, its dilogarithm representation, a compact form, and the continuation to the whole region X_v > 0 with the branch assignments of Sec. 4.5 | evaluators `eval_closed_form_general.py` (X = P), `eval_closed_form_offslice.py` and `eval_closed_form_offslice_compact.py` (X_v >= P_v), `eval_closed_form_V_all.py` (all X_v > 0); data `li2_representation.json`, `compact_representation.json`, `vertex_blocks.json`; the same formulas typeset in `closed_form_V_offslice.tex`, `closed_form_V_offslice_compact.tex`, `vertex_functions_blocks.tex` | `python3 eval_closed_form_general.py 7/5 7/10 1` prints 0.04132378900654085970749...; `python3 eval_closed_form_offslice.py 2 3/2 7/4 1 1 1` and the same arguments for `eval_closed_form_offslice_compact.py` and `eval_closed_form_V_all.py` all print 0.01729838082404565071...; `python3 eval_closed_form_V_all.py 1/2 3/2 7/4 1 1 1` (X_1 < P_1) prints 0.03175395689186161178... |
| App. A.2 and A.3: the 20 solutions of L_0 on the line in multiple polylogarithms, the 14-dimensional subspace analytic at lambda = 1, the 14 constants of V in it, and the reduction to the three dilogarithms of eq. (lineformula) | `line_L0_solution_basis/` (see its `README.md`): `line_L0_solution_basis.json` (exact data), `line_L0_solution_basis.tex` (the same, typeset), `check_line_basis.py`, `fit_line_constants.py`, `derive_line_basis.py` | `python3 line_L0_solution_basis/check_line_basis.py [lambda ...]` compares the basis sum with eq. (lineformula) and with `eval_closed_form_general.py` (1e-58 or smaller at 60 digits) and detects a planted 1e-20 error; `python3 line_L0_solution_basis/fit_line_constants.py` fits the 14 constants to closed-form values at 150 digits and recognizes each as a combination of 1, ln 2, ln^2 2 and pi^2; `python3 line_L0_solution_basis/derive_line_basis.py` re-derives the counts 5, 19, 20, the dimension 14 and the identity with eq. (closedform) exactly from `operator_L0/operator_L0.json`. Exit code 0 means every check passed |
| App. A and App. B: the numerical tests behind the accuracies stated in the paper; supporting statements about the box | `numerical_checks.md`, `box_details.md` | notes; the values they quote can be reproduced with the scripts of this package where a script is named |
| Sec. 6.2 and App. B.3: the threshold discontinuity D_0 in closed form, eq. (D0closed), with the branch rules of App. B.3 and the double-pole term for momenta in a plane | `box_D0/` (see its `README.md`): `d0_eval.py` with its library `d0_closed.py` (momenta not in a plane), formulas in `D0_closed_form.tex`; `d0_eval_general.py` (momenta in a plane or not), formulas in `D0_closed_form_general.tex` | `python3 box_D0/d0_eval.py` compares the closed form with a quadrature of eq. (D0) for the four choices of the pivot root at the configuration of fig. (boxD0) with P_2 = 3/2 (about 1e-38 at 40 digits) and prints PASS; `python3 box_D0/d0_eval_general.py` prints 0.000514660219771615 at the same configuration, and with `--check` adds a comparison with quadrature; `python3 box_D0/d0_eval_general.py --planar --check 1 3/2 2 7/4 2 9/5` evaluates the planar formula with the double-pole term (P_2 replaced by its planar value), prints 0.00125220735597513, compares with quadrature (about 1e-47) and evaluates the planted control without the double-pole term (-0.0476119272822363); `python3 box_D0/d0_closed.py` checks the pole structure and the partial-fraction identities and prints PASS. Exit code 0 means every check passed |
| Sec. 6.6 and App. B.3: the monodromy of D_0, from transport matrices along loops in the complex plane of one length of the quadrilateral; the eigenvalue check that gives lambda + 1/lambda = 4, 6, 18, 20 (lambda = 9 + 4 sqrt 5 for 18) | `box_D0/monodromy/` (see its `README.md`): `transport_box_one.json`, `transport_box_one_b.json`, `transport_box_sev.json`, `transport_box_col.json` (the collinear family, not discussed in the paper), `trace_check.json`, `trace_check.py`, `fam_analyse.py`; transport scripts `fam_transport.py`, `fam_core.py`, `gm_core.py`, `gm_mono.py`, `col_exact.py` | `python3 box_D0/monodromy/trace_check.py box_one box_one_b box_sev` reads the transport files of the three families of the paper, prints the integer traces of each family and writes `trace_check_box_one_box_one_b_box_sev.json`, whose entries equal those of `trace_check.json`; without arguments it also treats box_col and writes `trace_check.json`. `python3 box_D0/monodromy/fam_analyse.py box_one box_one_b box_sev` prints the rank of the minimal local system of D_0 (5, 5, 9) and writes `fam_analyse_box_one_box_one_b_box_sev.json` |
| Sec. 6.4 and App. B.4: the j-invariants of the three elliptic curves of the box on the line | `box_j_invariants.tex` | LaTeX fragment |
| Sec. 6.4, 6.5 and App. B.7 to B.9 (the box on the equilateral line): the exact differential systems for C_4 (rank 28) and psi_4 (rank 34), the boundary values of u and v, the large-X series through X^-44, the singular points, and an evaluator | `box_line/` (see its `README.md`): `eq_box_evaluate_standalone.py`, `system_C4_28.json`, `system_psi4_34.json`, `model_C4.json` (u(3/4), v(3/4), the values of Omega, alpha_n and beta_n for n = 4 to 44), `model_psi4.json`, `singular_points.json`, `selftest_reference.json` | `python3 box_line/eq_box_evaluate_standalone.py --selftest-quick` runs three checks of the explicit mode; `--selftest` adds two transported points; exit code 0 means every check passed. Needs mpmath only |
| App. C.1 to C.4 (direct derivation of eq. (closedform) for one leg per site): the s3 integral and the second integration along tangent lines, the eight one-dimensional integrals, the symbol (symbolically in P and on two lines), the cancellation of spurious letters, the five-term form of the symbol of U_12, the terms of lower weight of U_12 and their cancellation in the sum (63,177 terms), the 15-dimensional span of prefactors and finiteness at degenerate triangles, and the closed form at 31 rational triangles | `triangle_derivation/` (see its `README.md`, which maps each statement of App. C to its script, command and reference output in `triangle_derivation/results/`): `step1_s3_integral.py`, `tangent_lines.py`, `plane_perfect_squares.py`, `step2_inner_integrals.py`, `step2_polynomial_split.py`, `master_function_check.py`, `check_polynomial_term.py`, `quadrature_reference.py`, `last_integrands.py`, `letter_cancellation.py`, `symbol_of_U.py`, `cyclic_sum_check.py`, `symbol_general_P.py`, `symbol_general_P_compare.py`, `symbol_on_line.py`, `lower_weight_general_P.py`, `lower_weight_sum.py`, `run_lower_weight_general_P.sh`, `check_endpoint_at_infinity.py`, `lower_weight_on_line.py`, `weight_two_functions.py`, `prefactor_span.py`, `closed_form_degenerate_limit.py`, `closed_form_at_points.py`, `last_antiderivatives.py`; libraries `symbol_engine.py`, `symbol_engine_line.py`, `lower_weight_engine.py`, `lower_weight_engine_line.py`, `cache.py` | run each command of the table in `triangle_derivation/README.md` from that folder and compare with the file named there in `results/`; intermediate results go to `triangle_derivation/work/`, which the scripts create. The computations are exact in sympy unless stated otherwise |
| App. C.5 (several legs per site): the ten coefficients of eq. (closedformgeneral) from residues of the integrand, and the part of the symbol with first entry X1 + P1 from the integral against the closed form at two kinematic points | `triangle_derivation/coefficients/`: `residues.py`, `compare_slice.py`, with `integrand.py`, `closed_form_blocks.py`, `integral_slice.py`; reference output `triangle_derivation/results/coefficients_from_residues.txt` | `cd triangle_derivation/coefficients && python3 residues.py`; `python3 compare_slice.py 1`; `python3 compare_slice.py 2` |

## Other files

- `LICENSE`: the MIT License for the code.
- `NOTICE`: authorship, licensing of code and data, and dependencies.
- `CONTENTS.txt`: a list of every file.
- `MANIFEST.sha256`: SHA-256 checksums of every other file; run `sha256sum -c MANIFEST.sha256` in this folder.

## License and attribution

Copyright (c) 2026 Anthropic, PBC. Created by Amara McCune and Matthew D. Schwartz. The code is released under the MIT License (`LICENSE`); the data, notes, text and LaTeX fragments under CC BY 4.0 (https://creativecommons.org/licenses/by/4.0/). See `NOTICE`.


==> anc/box_D0/D0_closed_form.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% Threshold discontinuity D_0 of the one-leg d = 3 one-loop box (conformally coupled scalar, flat-space seed).  Formulas only; evaluator: d0_eval.py with d0_closed.py.
% Kinematics: momenta k_0..k_3, sum 0;  P = |k_0|, x_i = |k_i|, S = |k_1 + k_2|, T = |k_0 + k_1|;  site energies X_v = |k_v|.
% In the notation of the paper (eqs. (segment), (D0)): P = P_1, x_1 = P_2, x_2 = P_3, x_3 = P_4, T = P_12, S = P_41, d = chi, y_c = y_23, y_d = y_34.
\begin{align}
D_0 &= \frac{\pi}{4P}\int_{-P}^{P}\! \mathrm{d}d\; R(d), \qquad
R = \sum_{s_a,s_b=\pm1} s_a s_b\, \mathcal{C}\!\left(x_1 + s_a\tfrac{P-d}{2},\; x_2,\; x_3 + s_b\tfrac{P+d}{2};\; y_c, y_d\right),\\
\mathcal{C}(X_1,X_2,X_3;y_c,y_d) &= \frac{1}{(X_1+X_2+X_3)(X_1+y_c)(X_2+y_c+y_d)(X_3+y_d)}\left[\frac{1}{X_1+X_2+y_d}+\frac{1}{X_2+X_3+y_c}\right],\\
y_c^2 = q_c(d) &= \frac{(P+d)x_1^2+(P-d)T^2}{2P}-\frac{P^2-d^2}{4}, \qquad
y_d^2 = q_d(d) = \frac{(P+d)S^2+(P-d)x_3^2}{2P}-\frac{P^2-d^2}{4},\\
q_{c} &= \tfrac14\,(d-e_1)(d-e_2),\quad e_{1,2} = -m_c \pm \sqrt{m_c^2-n_c},\quad m_c = \frac{x_1^2-T^2}{P},\; n_c = 2(x_1^2+T^2)-P^2,\\
q_{d} &= \tfrac14\,(d-e_3)(d-e_4),\quad e_{3,4} = -m_d \pm \sqrt{m_d^2-n_d},\quad m_d = \frac{S^2-x_3^2}{P},\; n_d = 2(S^2+x_3^2)-P^2,\\
s(d)^2 &= \prod_{i=1}^4 (d-e_i) = 16\, q_c q_d \qquad (\text{genus one}).
\end{align}
% Closed form.  The sum runs over the zeros alpha of the six linear forms of C on the four sheets (eta_c, eta_d) = (+-y_c(alpha), +-y_d(alpha)), for the four (s_a, s_b);
% rho = s_a s_b * [C with the vanishing form removed] / (d/dd of that form on the sheet).
\begin{align}
D_0 &= \frac{\pi}{4P}\left[\frac14\sum_{(\alpha,\eta_c,\eta_d)} \rho\,\Big(L_0(\alpha) + \eta_c L_c(\alpha) + \eta_d L_d(\alpha) + \eta_c\eta_d L_{cd}(\alpha)\Big) \;+\; 4\,p_0\, J_F\right],\\
p_0 &= \frac14\sum \frac{\rho\,\eta_c\eta_d}{\alpha-e_1}\quad(\text{first-kind coefficient; from the partial-fraction identity at } d=e_1),\\
L_0 &= \log\frac{P-\alpha}{-P-\alpha},\qquad
L_{c}(\alpha) = \int_{-P}^{P}\frac{\mathrm{d}d}{(d-\alpha)\,y_c} = -\frac{1}{\sqrt{q_c(\alpha)}}\left[\log\frac{2q_c(\alpha)+q_c'(\alpha)(d-\alpha)+2\sqrt{q_c(\alpha)q_c(d)}}{d-\alpha}\right]_{-P}^{P},\\
J_F &= \int_{-P}^{P}\frac{\mathrm{d}d}{s} = 2R_F(U_{12}^2,U_{13}^2,U_{14}^2),\qquad
U_{ij} = \frac{X_iX_jY_kY_l+Y_iY_jX_kX_l}{x-y},\; X_i=\sqrt{x-e_i},\;Y_i=\sqrt{y-e_i},\;(x,y)=(P,-P),\\
L_{cd}(\alpha) &= \frac{4\,(J_\Pi-J_F)}{\alpha-e_1},\qquad
J_\Pi = \int_{-P}^{P}\frac{(d-e_1)\,\mathrm{d}d}{(d-\alpha)\,s}
 = \frac{2\,d_{12}d_{13}d_{14}}{3\,d_{15}}R_J(U_{12}^2,U_{13}^2,U_{14}^2,U_{15}^2) + \frac{1}{w}\log\frac{S_5+w}{S_5-w},\\
U_{15}^2 &= U_{12}^2-\frac{d_{13}d_{14}d_{25}}{d_{15}},\quad d_{ij}=e_j-e_i,\; e_5=\alpha,\quad
S_5 = \frac{1}{x-y}\left(\frac{X_2X_3X_4}{X_1}(y-\alpha)+\frac{Y_2Y_3Y_4}{Y_1}(x-\alpha)\right),\quad
w^2 = S_5^2 - \frac{(x-\alpha)(y-\alpha)U_{15}^2}{X_1^2Y_1^2}.
\end{align}
% Branch prescriptions (all a priori, none uses a quadrature):
% (i)  S_5 signed (DLMF 19.29.8 passes S_5^2 to R_C and loses the sign); the phase of (S_5+w)/(S_5-w) is continued in the upper limit x from y;
% (ii) [-P, P] is subdivided until the SIGNED U_ij (real for two conjugate pairs) are positive on each piece; R_F, R_J, J_Pi are additive;
% (iii) alpha = +-P (zeros of X_1 + y_c and X_3 + y_d): finite parts with one common cutoff (the logs cancel in each bracket); real alpha inside (-P, P): principal values (split at alpha);
% (iv) NOT covered: planar kinematics, where X_2 + y_c + y_d has a double zero on one sheet (see D0_closed_form_general.tex and d0_eval_general.py).


==> anc/box_D0/D0_closed_form_general.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% Threshold discontinuity D_0 of the one-leg d = 3 one-loop box (conformally coupled scalar, flat-space seed), NON-PLANAR and PLANAR momenta.  Formulas only.
% Evaluator: d0_eval_general.py (function D0).  Conventions as in D0_closed_form.tex: S, T are LENGTHS.
% Kinematics: k_0+k_1+k_2+k_3 = 0;  P = |k_0|, x_i = |k_i|, S = |k_1+k_2|, T = |k_0+k_1|.  Dual points: |W_aW_b| = P, |W_aW_c| = x_1, |W_cW_d| = x_2, |W_dW_b| = x_3, |W_aW_d| = S, |W_bW_c| = T.
% In the notation of the paper (eqs. (segment), (D0)): P = P_1, x_1 = P_2, x_2 = P_3, x_3 = P_4, T = P_12, S = P_41, d = chi, y_c = y_23, y_d = y_34.
\documentclass{article}\usepackage[a3paper,landscape,margin=1.5cm]{geometry}\usepackage{amsmath,amssymb}\allowdisplaybreaks\begin{document}
\section*{1. Integrand, curve, geometry}
\begin{align}
D_0 &= \frac{\pi}{4P}\int_{-P}^{P}\! \mathrm{d}d\; R(d), \qquad
R = \sum_{s_a,s_b=\pm1} s_a s_b\, \mathcal{C}\!\left(X_1, X_2, X_3; y_c, y_d\right),\quad X_1 = x_1 + s_a\tfrac{P-d}{2},\; X_2 = x_2,\; X_3 = x_3 + s_b\tfrac{P+d}{2},\\
\mathcal{C} &= \frac{1}{E\,\ell_1\ell_2\ell_3}\left[\frac{1}{\ell_4}+\frac{1}{\ell_5}\right],\quad
E = X_1+X_2+X_3,\; \ell_1 = X_1+\eta_c,\; \ell_2 = X_2+\eta_c+\eta_d,\; \ell_3 = X_3+\eta_d,\; \ell_4 = X_1+X_2+\eta_d,\; \ell_5 = X_2+X_3+\eta_c,\\
\eta_c^2 &= q_c(d) = \tfrac14(d^2+2m_cd+n_c) = \left(\tfrac d2 - t_c\right)^2 + h_c^2,\quad m_c = \frac{x_1^2-T^2}{P},\; n_c = 2(x_1^2+T^2)-P^2,\quad t_c = -\tfrac{m_c}{2},\; h_c^2 = \tfrac{n_c-m_c^2}{4},\\
\eta_d^2 &= q_d(d) = \tfrac14(d^2+2m_dd+n_d) = \left(\tfrac d2 - t_d\right)^2 + h_d^2,\quad m_d = \frac{S^2-x_3^2}{P},\; n_d = 2(S^2+x_3^2)-P^2,\quad t_d = -\tfrac{m_d}{2},\; h_d^2 = \tfrac{n_d-m_d^2}{4},\\
s^2 &= 16 q_cq_d = \prod_{i=1}^{4}(d-e_i),\qquad (e_1,e_2,e_3,e_4) = (2(t_c+ih_c),\, \bar e_1,\, 2(t_d+ih_d),\, \bar e_3),\\
\cos\varphi &= \frac{h_c^2+h_d^2+(t_c-t_d)^2-x_2^2}{2h_ch_d}\qquad(\varphi = \text{dihedral angle between the half-planes (axis, } W_c) \text{ and (axis, } W_d);\ \text{planar} \Leftrightarrow \cos\varphi = \pm1).
\end{align}
Physical sheet: $(\eta_c,\eta_d) = (y_c,y_d) = (+\sqrt{q_c},+\sqrt{q_d})$. $(t,h)$ are the coordinates of $W_c$, $W_d$ along and transverse to the focal axis, in units $d/2$ ($W_a$ at $d=P$, $W_b$ at $d=-P$).
\section*{2. Pole positions (10 non-planar; 9 planar)}
\begin{align}
&\alpha = P\ (\ell_1;\ \eta_c=-x_1),\qquad \alpha=-P\ (\ell_3;\ \eta_d = -x_3),\qquad \alpha = \pm(x_1+x_2+x_3)\ (E;\ (s_a,s_b) = (\pm1,\mp1),\ \text{all four sheets}),\\
&\alpha_{4}^{(s_a)} = \frac{n_d/4 - c_0^2}{2c_0c_1 - m_d/2},\ c_0 = x_1+x_2+\tfrac{s_aP}{2},\ c_1 = -\tfrac{s_a}{2}\ (\ell_4;\ \eta_d = -(c_0+c_1\alpha)),\qquad
\alpha_{5}^{(s_b)} = \frac{n_c/4 - c_0^2}{2c_0c_1 - m_c/2},\ c_0 = x_2+x_3+\tfrac{s_bP}{2},\ c_1 = \tfrac{s_b}{2}\ (\ell_5;\ \eta_c = -(c_0+c_1\alpha)),\\
&\ell_2:\quad (x_2^2-q_c-q_d)^2-4q_cq_d = -4x_2^2\,\mathrm{dist}^2\big(l(d),\, \text{line } W_cW_d\big)\ \ \text{(quadratic in } d),\qquad
\alpha_\pm = 2t_c + \frac{2h_c\left[(h_c-h_d\cos\varphi)(t_d-t_c) \pm i\,h_dx_2|\sin\varphi|\right]}{x_2^2-(t_d-t_c)^2}.
\end{align}
All positions except $\alpha_\pm$ are real. Planar: $\alpha_+=\alpha_- = \alpha_* = 2t_c + 2h_c(t_d-t_c)/(h_c-\sigma h_d)$, $\sigma = \cos\varphi=\pm1$ = the point where the line $W_cW_d$ meets the focal axis; there $\ell_2$ has a DOUBLE zero on the sheet
$(\eta_c,\eta_d)$ with $x_2+\eta_c+\eta_d=0$: sheet $(-,-)$ for $\sigma=-1$ ($\alpha_*$ between $W_c$ and $W_d$), sheet $(+,-)$ or $(-,+)$ for $\sigma=+1$. $\alpha_*$ inside $(-P,P)$ iff the line $W_cW_d$ crosses the segment $W_aW_b$.
\section*{3. Closed form}
\begin{align}
D_0 &= \frac{\pi}{4P}\Bigg[\sum_{\alpha\ \mathrm{simple}}\ \sum_{\chi\in\{0,c,d,cd\}} b_\chi(\alpha)\,L_\chi(\alpha) \;+\; \mathcal{D}_2 \;+\; 4\,p_0\,J_F\Bigg],\qquad
L_\chi(\alpha) = \int_{-P}^{P}\frac{\mathrm{d}d}{(d-\alpha)\,w_\chi(d)},\ \ (w_0,w_c,w_d,w_{cd}) = (1,\,y_c,\,y_d,\,y_cy_d),\\
b_\chi(\alpha) &= \frac14\sum_{\text{sheets }\sigma}\rho_\sigma(\alpha)\,\chi_\sigma(\alpha),\quad (\chi_0,\chi_c,\chi_d,\chi_{cd}) = (1,\eta_c,\eta_d,\eta_c\eta_d),\qquad
\rho_\sigma(\alpha) = \sum_{(s_a,s_b)\,:\,\ell(\alpha)=0} s_as_b\,\frac{\mathcal{C}\text{ without the factor }1/\ell}{\mathrm{d}\ell/\mathrm{d}d}\bigg|_{\sigma},\qquad \frac{\mathrm d\eta}{\mathrm dd} = \frac{q'}{2\eta},\\
p_0 &= \sum_{\alpha\ \mathrm{simple}}\frac{b_{cd}(\alpha)}{\alpha-e_1} \;+\; p_0^{(2)}\qquad(\text{from } \textstyle\sum_\sigma\eta_c\eta_dR = 0 \text{ at } d=e_1).
\end{align}
Non-planar: $\mathcal D_2 = 0 = p_0^{(2)}$ and $\alpha_\pm$ are two simple poles, $b_\chi(\alpha_-) L_\chi(\alpha_-) = \overline{b_\chi(\alpha_+)L_\chi(\alpha_+)}$ (real form: $2\,\mathrm{Re}$).
\subsection*{3a. Planar momenta: the double-pole (Hermite) term}
On the sheet $\sigma_*=(\epsilon_c,\epsilon_d)$ of the double zero, $R = A/(d-\alpha_*)^2 + B/(d-\alpha_*) + O(1)$ with
\begin{align}
A &= \frac{2G}{\ell_2''},\qquad B = \frac{2}{\ell_2''}\left(G' - \frac{G\,\ell_2'''}{3\,\ell_2''}\right),\qquad G = \sum_{s_a,s_b}s_as_b\,\frac{1}{E\ell_1\ell_3}\left[\frac1{\ell_4}+\frac1{\ell_5}\right]_{\sigma_*},\quad
{}' = \frac{\mathrm d}{\mathrm dd}\ \text{along the sheet},\\
\ell_2'' &= \eta_c''+\eta_d'',\quad \ell_2''' = \eta_c'''+\eta_d''',\qquad \eta'' = \frac{1}{4\eta}-\frac{q'^2}{4\eta^3},\quad \eta''' = -\frac{3q'}{8\eta^3}+\frac{3q'^3}{8\eta^5},\quad q' = \frac{\alpha_*+m}{2},\\
\mathcal D_2 &= \frac14\Big[A\,\frac{\mathrm d}{\mathrm d\alpha}\mathfrak B(\alpha) + B\,\mathfrak B(\alpha)\Big]_{\alpha=\alpha_*},\qquad
\mathfrak B(\alpha) = L_0 + \eta_c(\alpha)L_c + \eta_d(\alpha)L_d + \eta_c(\alpha)\eta_d(\alpha)L_{cd}\quad(\eta\text{'s continued along } \sigma_*),\\
p_0^{(2)} &= \frac14\left[\frac{B\,\eta_c\eta_d + A\,(\eta_c\eta_d)'}{\alpha_*-e_1} - \frac{A\,\eta_c\eta_d}{(\alpha_*-e_1)^2}\right].
\end{align}
$\alpha_*$ inside $(-P,P)$: $L_\chi$ = principal values, $\mathrm dL_\chi/\mathrm d\alpha$ = Hadamard finite parts ($=\mathrm d/\mathrm d\alpha$ of the principal values). The total is finite because $\mathfrak B$ vanishes to second order in the integrand.
\subsection*{3b. Planar momenta with $W_cW_d \parallel W_aW_b$ ($\sigma=+1$, $h_c=h_d$): double pole at $d=\infty$}
No $\ell_2$ term. Instead the characters have polynomial parts, $\sum_\sigma \chi_\sigma R/4 = \sum_\alpha b_\chi/(d-\alpha) + \pi_\chi(d)$:
\begin{align}
\pi_c &= a_cd+b_c:\ \ \pi_c(e_{1,2}) = -\sum_\alpha\frac{b_c(\alpha)}{e_{1,2}-\alpha};\qquad \pi_d = a_dd+b_d:\ \ \pi_d(e_{3,4}) = -\sum_\alpha\frac{b_d(\alpha)}{e_{3,4}-\alpha};\qquad
\pi_{cd} = g_2d^2+g_1d+g_0:\ \ \pi_{cd}(e_i) = -\sum_\alpha\frac{b_{cd}(\alpha)}{e_i-\alpha};\qquad \pi_0 = 2\epsilon a_c,\ \epsilon = \mathrm{sign}(t_c-t_d),\\
D_0 &= \frac{\pi}{4P}\Big[\sum_{\alpha}\sum_\chi b_\chi L_\chi + 2P\pi_0 + a_c\big(4(x_1-T) - m_cY_c\big)+b_cY_c + a_d\big(4(S-x_3)-m_dY_d\big)+b_dY_d + 4\big(g_2I_2+g_1I_1+g_0J_F\big)\Big],\quad Y = \int\frac{\mathrm dd}{y} = 2\log\frac{u(P)}{u(-P)}.
\end{align}
(consistency conditions, used as checks: $a_d=-a_c$, $g_2 = -\epsilon a_c/2$, and the fourth condition on $\pi_{cd}$).
\subsection*{3c. Canonical (shortest) form: which characters occur where}
At a zero of $E$: $\ell_3\ell_4 = q_d-X_3^2$, $\ell_1\ell_5 = q_c-X_1^2$, $\ell_3(q_c-X_1^2)+\ell_1(q_d-X_3^2) = \ell_1\ell_2\ell_3$, hence $\mathcal C\cdot E = 1/[(q_c-X_1^2)(q_d-X_3^2)]$: sheet independent.
At a zero of $\ell_4$: $\ell_1\ell_2 = q_c-X_1^2$ (even in $\eta_c$). At a zero of $\ell_5$: $\ell_2\ell_3 = q_d-X_3^2$ (even in $\eta_d$). Therefore
\begin{align}
&E:\ b_c=b_d=b_{cd}=0;\qquad \ell_4:\ b_c=b_{cd}=0;\qquad \ell_5:\ b_d=b_{cd}=0;\qquad \ell_1\ (\alpha=P),\ \ell_3\ (\alpha=-P),\ \ell_2\ (\alpha_\pm):\ \text{all four characters},\\
D_0 &= \frac{\pi}{4P}\,\mathrm{Re}\Bigg[\sum_{\pm}b_0^{E}L_0(\pm\Sigma) + \sum_{s_a}\big(b_0L_0+b_dL_d\big)(\alpha_4^{(s_a)}) + \sum_{s_b}\big(b_0L_0+b_cL_c\big)(\alpha_5^{(s_b)})
 + \sum_{\alpha=\pm P}\sum_\chi b_\chi L_\chi^{\rm f.p.}(\alpha) + 2\sum_\chi b_\chi(\alpha_+)L_\chi(\alpha_+) + 4p_0J_F\Bigg],\quad \Sigma = x_1+x_2+x_3,
\end{align}
(planar: $2\sum_\chi b_\chi L_\chi(\alpha_+)\to\mathcal D_2$). 48 sheet poles $\to$ 22 sheet residues $\to$ 10 positions with 26 non-zero coefficients $\to$ 9 real groups + the first-kind term.
Elliptic integrals of the third kind occur ONLY at $\alpha=\pm P$ (finite parts) and at $\alpha_\pm$ (planar: $\alpha_*$, with $\mathrm dJ_\Pi/\mathrm d\alpha$).
For a real pole the term $2\pi in/w$ contributes $8\pi i\,n\,b_{cd}/s(\alpha)$ to the bracket, purely imaginary: $\mathrm{Re}$ of the formula does not depend on the branch integers at real poles. The integer matters for $D_0$ only at the complex pair $\alpha_\pm$ (non-planar momenta).
\section*{4. Genus-0 integrals (no branch choice)}
With the Euler variable $u(t) = t-a+\sqrt{(t-a)^2+H^2}$ ($a = 2t_c$, $H=2h_c$ for $c$; real, positive, increasing on the path), $\eta = \sqrt{q(\alpha)}$, $u_\pm = \alpha-a\pm2\eta$:
\begin{align}
L_0 &= \mathrm{Log}(P-\alpha)-\mathrm{Log}(-P-\alpha),\qquad
\eta\,L_c = \Lambda_c = \mathrm{Log}(u_x-u_+)-\mathrm{Log}(u_y-u_+)-\mathrm{Log}(u_x-u_-)+\mathrm{Log}(u_y-u_-),\quad u_x = u(P),\ u_y = u(-P),\\
\frac{\mathrm dL_0}{\mathrm d\alpha} &= -\frac1{P-\alpha}+\frac1{-P-\alpha},\qquad
\frac{\mathrm d\Lambda_c}{\mathrm d\alpha} = -\frac{u_+'}{u_x-u_+}+\frac{u_+'}{u_y-u_+}+\frac{u_-'}{u_x-u_-}-\frac{u_-'}{u_y-u_-},\quad u_\pm' = 1\pm\frac{\alpha-a}{2\eta}.
\end{align}
For non-real $\alpha$ every Log is the principal one (its argument has an imaginary part of fixed sign along the path). Real $\alpha$ outside or inside: $\mathrm{Log}\to\log|\cdot|$ (inside: principal value).
End points (finite parts, pole displaced outwards by $\delta$, $\log\delta$ dropped in every character): $L_0\to\mp\log 2P$ at $\alpha=\pm P$; in $\Lambda$ the singular logarithm $\log|u_x-u_+|\to\log|u_x/2\eta|$ (resp. $\log|u_y-u_+|\to \log|u_y/2\eta|$).
\section*{5. Elliptic integrals (Carlson), with derived branch rules}
$x>y$ real, $X_i=\sqrt{x-e_i}$, $Y_i=\sqrt{y-e_i}$ (principal; $X_2=\bar X_1$, $X_4=\bar X_3$), $d_{ij}=e_j-e_i$, $e_5=\alpha$,
\begin{align}
U_{12} &= \frac{|X_1|^2|Y_3|^2+|Y_1|^2|X_3|^2}{x-y},\qquad
U_{13} = \frac{2|X_1X_3Y_1Y_3|}{x-y}\cos\frac{\Theta}{2},\qquad U_{14} = \frac{2|X_1X_3Y_1Y_3|}{x-y}\cos\frac{\theta_1-\theta_3}{2}>0,\qquad
U_{13}^2 = U_{12}^2-|e_3-\bar e_1|^2,\quad U_{14}^2 = U_{12}^2-|e_3-e_1|^2,\\
\Theta(y,x) &= \theta_1+\theta_3,\qquad \theta_i = \arg\frac{x-e_i}{y-e_i}\in(0,\pi)\ \text{= angle subtended by } [y,x] \text{ at } e_i;\qquad
\text{for } [y,x]=[-P,P]:\ \cos\theta_1 = \frac{x_1^2+T^2-P^2}{2x_1T},\ \cos\theta_3 = \frac{S^2+x_3^2-P^2}{2Sx_3}.
\end{align}
\textbf{Rule (ii), derived.} $U_{13}>0 \Leftrightarrow \Theta<\pi$. $\Theta$ is additive in the interval and $<2\pi$; so ONE split at any $x_m$ with $\Theta(y,x_m)<\pi$, $\Theta(x_m,x)<\pi$ (e.g. $\Theta(y,x_m)=\Theta/2$) suffices. Without split:
\begin{align}
J_F = \int_y^x\frac{\mathrm dt}{s} = \begin{cases} 2R_F(U_{12}^2,U_{13}^2,U_{14}^2), & \Theta\le\pi,\\ 4R_F\big(0,\,|e_3-\bar e_1|^2,\,4\,\mathrm{Im}e_1\,\mathrm{Im}e_3\big) - 2R_F(U_{12}^2,U_{13}^2,U_{14}^2), & \Theta>\pi,\end{cases}
\qquad 4R_F(0,\cdot,\cdot) = \int_{-\infty}^{\infty}\frac{\mathrm dt}{s}.
\end{align}
\textbf{Third kind} (one piece, $\Theta<\pi$; $\alpha\notin[y,x]$):
\begin{align}
J_\Pi(\alpha) &= \int_y^x\frac{(t-e_1)\,\mathrm dt}{(t-\alpha)\,s} = \frac{2d_{12}d_{13}d_{14}}{3d_{15}}R_J(U_{12}^2,U_{13}^2,U_{14}^2,p) + \frac1w\Big[\mathrm{Log}\frac{S_5+w}{S_5-w} + 2\pi i\,n\Big],\qquad L_{cd} = \frac{4(J_\Pi-J_F)}{\alpha-e_1},\\
p &= U_{12}^2-\frac{d_{13}d_{14}d_{25}}{d_{15}},\qquad w^2 = \frac{d_{25}d_{35}d_{45}}{d_{15}} = \frac{s(\alpha)^2}{(\alpha-e_1)^2}\ (\text{independent of } x,y;\ \text{either sign of } w),\\
S_5(x') &= \frac{1}{x'-y}\Big[\frac{|x'-e_3|}{|x'-e_1|}(x'-\bar e_1)(y-\alpha) + \frac{|y-e_3|}{|y-e_1|}(y-\bar e_1)(x'-\alpha)\Big],\qquad S_5 \equiv S_5(x).
\end{align}
\textbf{Rule (i), derived.} $n$ = winding of $r(x') = (S_5(x')+w)/(S_5(x')-w)$, $x'\in(y,x]$, across the negative real axis ($r\to1$ for $x'\to y$; $r\neq0,\infty$ on the path):
\begin{align}
n &= \sum_{x'_k}\ \mathrm{sign}\,\frac{\mathrm d}{\mathrm dx'}\mathrm{Im}\,\zeta(x'_k),\qquad \zeta = S_5/w,\qquad x'_k \in (y,x):\ \ \mathrm{Im}\,\zeta(x'_k)=0,\ |\mathrm{Re}\,\zeta(x'_k)|<1,\\
&\text{the } x'_k \text{ are among the real roots of the quartic}\quad |x'-e_3|^2\,(\mathrm{Im}\,a(x'))^2 - |x'-e_1|^2\,(\mathrm{Im}\,b(x'))^2 = 0,\qquad a = \frac{(x'-\bar e_1)(y-\alpha)}{w},\ \ b = \frac{|y-e_3|}{|y-e_1|}\frac{(y-\bar e_1)(x'-\alpha)}{w}.
\end{align}
Real $\alpha\in(y,x)$ (principal value): same formula with $n = \tfrac12[n(\alpha+i0)+n(\alpha-i0)]\in\mathbb Z+\tfrac12$.
End points (finite part): $\alpha = x$: $\frac1w[\ldots]\to\frac{1}{A_x}\big[\mathrm{Log}\,\hat c + 2\pi i\hat n\big]$, $A_x = X_2X_3X_4/X_1$, $\hat c = \frac{(x-y)\,p}{4(x-e_1)(y-e_1)A_x^2}$;\quad
$\alpha=y$: $\frac{1}{A_y}\big[\mathrm{Log}\,\hat c+2\pi i\hat n\big]$, $A_y = Y_2Y_3Y_4/Y_1$, $\hat c = \frac{4A_y^2(x-e_1)(y-e_1)}{(x-y)\,p}$; $\hat n$ = limit of the winding for $\alpha\to x+0$ (resp. $y-0$).
\textbf{Derivative} (double pole):
\begin{align}
\frac{\mathrm dJ_\Pi}{\mathrm d\alpha} &= -\frac{\mathcal A}{d_{15}}R_J - \mathcal A\,\frac{\partial R_J}{\partial p}\,\frac{d_{12}d_{13}d_{14}}{d_{15}^2} - \frac{w'}{w^2}\Big[\mathrm{Log}\frac{S_5+w}{S_5-w}+2\pi in\Big] + \frac1w\Big[\frac{S_5'+w'}{S_5+w}-\frac{S_5'-w'}{S_5-w}\Big],\quad \mathcal A = \frac{2d_{12}d_{13}d_{14}}{3d_{15}},\\
\frac{w'}{w} &= \frac12\Big[\frac1{d_{25}}+\frac1{d_{35}}+\frac1{d_{45}}-\frac1{d_{15}}\Big],\qquad S_5' = -\frac{A_x+A_y}{x-y},\\
\frac{\partial R_J}{\partial p}(x,y,z,p) &= \frac{3}{2(x-p)(y-p)(z-p)}\Big[\tfrac13C_1R_J - (p-z)R_F(x,y,z) - \tfrac13(x-z)(y-z)R_D(x,y,z) + \sqrt{\tfrac{xy}{z}} - \frac{\sqrt{xyz}}{p}\Big],\quad C_1 = (x-p)(y-p)+(x-p)(z-p)+(y-p)(z-p).
\end{align}
\textbf{Second kind / pole at infinity} (parallel case only):
\begin{align}
\int_y^x\frac{(t-e_1)\mathrm dt}{s} &= -\tfrac23d_{12}d_{13}d_{14}R_J(U_{12}^2,U_{13}^2,U_{14}^2,U_{12}^2-d_{13}d_{14}) - \Big[\mathrm{Log}\frac{\sigma_\infty-1}{\sigma_\infty+1} + 2\pi in_\infty\Big],\qquad \sigma_\infty = \frac{A_x+A_y}{x-y},\\
\int_y^x\frac{\mathrm dt}{(t-e_1)s} &= \frac{1}{e_1-e_2}\Big[\tfrac23d_{23}d_{24}R_D(U_{14}^2,U_{13}^2,U_{12}^2)+\frac{2X_2Y_2}{X_1Y_1U_{12}} - 2R_F(U_{12}^2,U_{13}^2,U_{14}^2)\Big],\\
\int_y^x\frac{\tau^2\mathrm dt}{s} &= \Big[\frac{s}{\tau}\Big]_y^x + \frac{C_0}{2}\int\frac{\mathrm dt}{\tau s} - \frac{C_2}{2}\int\frac{\tau\,\mathrm dt}{s},\qquad \tau = t-e_1,\ C_0 = -d_{12}d_{13}d_{14},\ C_2 = -(d_{12}+d_{13}+d_{14}).
\end{align}
($n_\infty$: winding rule with $a = -(x'-\bar e_1)$, $b = -\frac{|y-e_3|}{|y-e_1|}(y-\bar e_1)$, $\zeta = -\sigma_\infty(x')$.)
The pivot $e_1$ may be replaced by $e_3$ (relabel $(e_1,e_2,e_3,e_4)\to(e_3,e_4,e_1,e_2)$) pole by pole; the evaluator takes the pivot for which $p$ is farther from the cut of $R_J$. With ONE pivot for all poles the explicit first-kind term cancels identically: $\sum_\alpha b_{cd}L_{cd}+4p_0J_F = \sum_\alpha 4b_{cd}J_\Pi^{(1)}(\alpha)/(\alpha-e_1)$.
\end{document}


==> anc/box_D0/README.md <==
# box_D0 — the threshold discontinuity D_0 of the box (Sec. 6.2, App. B.3)

Requirements: python >= 3.8 and mpmath. All scripts read files only from their own directory and can be run from any directory.

Kinematics, for both evaluators: momenta k_0 + k_1 + k_2 + k_3 = 0 with P = |k_0|, x_i = |k_i|, S = |k_1 + k_2|, T = |k_0 + k_1| (lengths, not squares).

In the notation of the paper (eqs. (segment), (D0)): P = P_1, x_1 = P_2, x_2 = P_3, x_3 = P_4, T = P_12, S = P_41, d = chi, y_c = y_23, y_d = y_34. The configuration below is that of fig. (boxD0) at P_2 = 3/2.

## Files

- `d0_eval.py` with `d0_closed.py`: the closed form of D_0 in terms of logarithms and the Carlson integrals R_F, R_J, R_C for momenta that do not lie in a plane. It implements the branch rules of App. B.3 as stated there: the phase of the logarithm is continued from the lower end of the segment, the segment is divided until the quantities U_ij are positive on each part, poles at the end points contribute finite parts, and real poles inside the segment contribute principal values. `python3 d0_eval.py` compares the closed form with a direct quadrature of eq. (D0) for the four choices of the pivot root at the configuration (P, x_1, x_2, x_3, S, T) = (1, 3/2, 2, 7/4, 2, 9/5); the relative differences are about 1e-38 at 40 digits, and the script prints PASS (exit code 0) if all four are below 1e-30. `python3 d0_closed.py` checks the pole structure and the partial-fraction identities used in the closed form. Its residuals are about 1e-41 for the characters 0, c and d; the line for the character cd and the line 'sum rho B' are nonzero by construction. It prints PASS (exit code 0) if the three residuals are below 1e-30 and the quadrature agrees with the stored value of D_0 to 1e-25.
- `D0_closed_form.tex`: the formulas that `d0_eval.py` evaluates.
- `d0_eval_general.py`: a second, self-contained evaluator, function `D0(P0, P1, P2, P3, S_len, T_len, dps=40)`. It covers momenta in a plane as well, including the double-pole term of eq. (doublepole) of App. B.3 and the case in which the line W_c W_d is parallel to the focal axis. It computes the branch integers from the real roots of a quartic instead of continuing along the segment, and it uses no quadrature. It certifies its result by evaluating at two working precisions. `python3 d0_eval_general.py` prints D_0 at the configuration above, 0.000514660219771615; `python3 d0_eval_general.py P0 P1 P2 P3 S_len T_len` prints D_0 for any other configuration (integers, fractions p/q or decimals). With `--check` it also compares with a direct quadrature of eq. (D0) and prints PASS (exit code 0) if they agree to 1e-30.
- Momenta in a plane: `python3 d0_eval_general.py --planar --check 1 3/2 2 7/4 2 9/5` evaluates the planar formula, with the double-pole term of eq. (doublepole), at the planar quadrilateral with the same other lengths (P2 is replaced by its planar value, here 0.99557962133...). It prints D_0 = 0.00125220735597513, the relative difference from the quadrature (about 1e-47), and the planted control without the double-pole term, -0.0476119272822363, which differs from the quadrature at order one. It prints PASS (exit code 0) if the closed form agrees with the quadrature to 1e-30 and the control differs from it by more than 1e-3.
- `D0_closed_form_general.tex`: the formulas that `d0_eval_general.py` evaluates, with the derivation of its branch rules (a stand-alone LaTeX document).
- `monodromy/`: the transport matrices, loop paths and eigenvalue check behind the monodromy of D_0 (Sec. 6.6, App. B.3); see `monodromy/README.md`.

At the configuration above the two evaluators agree to about 1e-37.


==> anc/box_D0/d0_closed.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Threshold discontinuity D_0 of the one-leg d=3 box in closed form (Carlson R_F, R_J, R_C + logarithms).
Kinematics (one leg per site; momenta k_0..k_3, sum = 0):  P = |k_0|, x1 = |k_1|, x2 = |k_2|, x3 = |k_3|, S = |k_1 + k_2|, T = |k_0 + k_1|.
In the notation of the paper (eqs. (segment), (D0)): P = P_1, x1 = P_2, x2 = P_3, x3 = P_4, T = P_12, S = P_41, d = chi, y_c = y_23, y_d = y_34.
On the collapsed single-site tube (l on the focal segment, y_a = (P-d)/2, y_b = (P+d)/2, d in [-P, P]):
  y_c^2 = q_c(d) = ((P+d) x1^2 + (P-d) T^2)/(2P) - (P^2-d^2)/4,   y_d^2 = q_d(d) = ((P+d) S^2 + (P-d) x3^2)/(2P) - (P^2-d^2)/4      (Stewart)
  D_0 = (pi/4P) int_{-P}^{P} R dd,   R = sum_{sa,sb=+-1} sa sb chain(x1 + sa y_a, x2, x3 + sb y_b; y_c, y_d),
  chain(X1,X2,X3;yc,yd) = [1/(X1+X2+yd) + 1/(X2+X3+yc)] / [(X1+X2+X3)(X1+yc)(X2+yc+yd)(X3+yd)].
Closed form:  D_0 = (pi/16P) sum_{(alpha,sigma)} rho_{alpha,sigma} B(alpha; eta_c, eta_d) + (pi/P) p0 J_F   (the first-kind term is assembled in d0_eval.py),
  the sum running over the zeros alpha of the forms of R on the four sheets sigma = (+-y_c, +-y_d), rho = residue of R dd on that sheet, (eta_c, eta_d) the sheet values at alpha,
  B(alpha; eta_c, eta_d) = int_{-P}^{P} (1 + eta_c/y_c(d)) (1 + eta_d/y_d(d)) dd/(d - alpha) = L0 + eta_c Lc + eta_d Ld + eta_c eta_d Lcd   (finite parts with a common cutoff when alpha = +-P or alpha real inside)."""
import mpmath as mp, itertools

class OneLeg:
    def __init__(self, P, x1, x2, x3, S, T, dps=40):
        mp.mp.dps = dps; self.P, self.x1, self.x2, self.x3, self.S, self.T = [mp.mpf(v) for v in (P, x1, x2, x3, S, T)]
        P, x1, x3, S, T = self.P, self.x1, self.x3, self.S, self.T
        # q = (d^2 + 2 m d + n)/4
        self.mc = (x1**2 - T**2)/P; self.nc = 2*(x1**2 + T**2) - P**2; self.md = (S**2 - x3**2)/P; self.nd = 2*(S**2 + x3**2) - P**2
        rc = mp.sqrt(mp.mpc(self.mc**2 - self.nc)); rd = mp.sqrt(mp.mpc(self.md**2 - self.nd))
        self.e = [-self.mc + rc, -self.mc - rc, -self.md + rd, -self.md - rd]          # roots of q_c (e1,e2) and q_d (e3,e4);  Q = q_c q_d = prod(d - e_i)/16
    def qc(self, d): return (d*d + 2*self.mc*d + self.nc)/4
    def qd(self, d): return (d*d + 2*self.md*d + self.nd)/4
    def dqc(self, d): return (d + self.mc)/2
    def dqd(self, d): return (d + self.md)/2
    def forms(self, sa, sb, d, ec, ed):
        """values of the six forms and their d-derivatives on the sheet (eta_c, eta_d) = (ec, ed) (ec^2 = q_c(d) etc.)."""
        X1 = self.x1 + sa*(self.P - d)/2; X3 = self.x3 + sb*(self.P + d)/2; X2 = self.x2; dX1 = -mp.mpf(sa)/2; dX3 = mp.mpf(sb)/2
        dec = self.dqc(d)/ec if ec != 0 else mp.inf; ded = self.dqd(d)/ed if ed != 0 else mp.inf
        dec, ded = dec/2, ded/2
        L = dict(E=X1 + X2 + X3, L1=X1 + ec, L2=X2 + ec + ed, L3=X3 + ed, L4=X1 + X2 + ed, L5=X2 + X3 + ec)
        dL = dict(E=dX1 + dX3, L1=dX1 + dec, L2=dec + ded, L3=dX3 + ded, L4=dX1 + ded, L5=dX3 + dec)
        return L, dL
    def chain(self, L, skip=None):
        den = mp.mpf(1)
        for k in ('E', 'L1', 'L2', 'L3'):
            if k != skip: den *= L[k]
        if skip == 'L4': return 1/den
        if skip == 'L5': return 1/den
        return (1/L['L4'] + 1/L['L5'])/den
    def R(self, d, ec=None, ed=None):
        ec = mp.sqrt(self.qc(d)) if ec is None else ec; ed = mp.sqrt(self.qd(d)) if ed is None else ed
        return sum(sa*sb*self.chain(self.forms(sa, sb, d, ec, ed)[0]) for sa in (1, -1) for sb in (1, -1))
    def D0_numeric(self):
        return mp.pi/(4*self.P)*mp.quad(lambda d: self.R(d), mp.linspace(-self.P, self.P, 9))
    # ---------------- poles on the four sheets
    def poles(self, tol=None):
        tol = tol or mp.mpf(10)**(-mp.mp.dps + 12); P = self.P; out = []
        for sa, sb in itertools.product((1, -1), repeat=2):
            a = dict(E=(self.x1 + self.x2 + self.x3 + (sa + sb)*P/2, mp.mpf(sb - sa)/2, 0, 0), L1=(self.x1 + sa*P/2, -mp.mpf(sa)/2, 1, 0), L2=(self.x2, mp.mpf(0), 1, 1),
                     L3=(self.x3 + sb*P/2, mp.mpf(sb)/2, 0, 1), L4=(self.x1 + self.x2 + sa*P/2, -mp.mpf(sa)/2, 0, 1), L5=(self.x2 + self.x3 + sb*P/2, mp.mpf(sb)/2, 1, 0))
            for name, (a0, a1, bc, bd) in a.items():
                # norm polynomial in d (coefficients low -> high)
                A = [a0, a1]; A2 = [a0*a0, 2*a0*a1, a1*a1]; qc = [self.nc/4, self.mc/2, mp.mpf(1)/4]; qd = [self.nd/4, self.md/2, mp.mpf(1)/4]
                if bc == 0 and bd == 0: N = A
                elif bd == 0: N = [u - v for u, v in zip(A2, qc)]
                elif bc == 0: N = [u - v for u, v in zip(A2, qd)]
                else:
                    m = [u - v - w for u, v, w in zip(A2, qc, qd)]            # A^2 - qc - qd  (d^2 coefficient: a1^2 - 1/2)
                    def mul(p, q):
                        r = [mp.mpf(0)]*(len(p) + len(q) - 1)
                        for i, u in enumerate(p):
                            for j, v in enumerate(q): r[i+j] += u*v
                        return r
                    N = [u - 4*v for u, v in zip(mul(m, m), mul(qc, qd))]
                while len(N) > 1 and abs(N[-1]) < tol*max(abs(c) for c in N): N = N[:-1]
                if len(N) == 1: continue
                roots = mp.polyroots(N[::-1], maxsteps=200, extraprec=200) if len(N) > 2 else [-N[0]/N[1]]
                for al in roots:
                    for sc, sd in itertools.product((1, -1), repeat=2):
                        if (bc == 0 and False) or (bd == 0 and False): pass
                        ec = sc*mp.sqrt(self.qc(al)); ed = sd*mp.sqrt(self.qd(al)); L, dL = self.forms(sa, sb, al, ec, ed)
                        scale = abs(a0) + abs(a1*al) + bc*abs(ec) + bd*abs(ed)
                        if abs(L[name]) < mp.sqrt(tol)*scale:
                            rho = sa*sb*self.chain(L, skip=name)/dL[name]
                            out.append(dict(form=name, sa=sa, sb=sb, alpha=al, eta_c=ec, eta_d=ed, rho=rho))
        return out
    # ---------------- bracket, numerically (reference) and in closed form
    def B_numeric(self, al, ec, ed):
        f = lambda d: 0 if d == al else (1 + ec/mp.sqrt(self.qc(d)))*(1 + ed/mp.sqrt(self.qd(d)))/(d - al)      # removable point: the bracket integrand is finite at d = alpha
        pts = [-self.P, self.P]
        if abs(mp.im(al)) < mp.mpf(10)**-20 and -self.P < mp.re(al) < self.P: pts = [-self.P, mp.re(al), self.P]
        return mp.quad(f, mp.linspace(pts[0], pts[-1], 9) if len(pts) == 2 else sorted(set(list(mp.linspace(pts[0], pts[1], 5)) + list(mp.linspace(pts[1], pts[2], 5)))))

if __name__ == '__main__':
    mp.mp.dps = 40          # set before the arguments are formed, so that 9/5 etc. carry 40 digits
    K = OneLeg(1, mp.mpf(3)/2, 2, mp.mpf(7)/4, 2, mp.mpf(9)/5)          # configuration a of the monodromy families at P = 1
    ref = mp.mpf('0.000163821435978827307816034450631')*mp.pi; D = K.D0_numeric(); print('D0 numeric vs stored:', mp.nstr(abs(D - ref)/ref, 3))
    pl = K.poles(); print(len(pl), 'sheet poles')
    import collections; print(collections.Counter((p['form'], mp.nstr(p['alpha'], 8)) for p in pl))
    tot = sum(p['rho']*K.B_numeric(p['alpha'], p['eta_c'], p['eta_d']) for p in pl)*mp.pi/(16*K.P)
    print('sum rho B (numeric brackets) vs D0 (without the first-kind term; nonzero by construction):', mp.nstr(abs(tot - D)/D, 3), mp.nstr(tot, 20))
    # completeness: R_cd Q - sum c/(d-alpha) = 0 at a random point
    d0 = mp.mpf('0.37') + mp.mpf('0.21')*1j; yc, yd = mp.sqrt(K.qc(d0)), mp.sqrt(K.qd(d0)); devs = {}
    for nm, w in (('0', lambda a, b: 1), ('c', lambda a, b: a), ('d', lambda a, b: b), ('cd', lambda a, b: a*b)):
        lhs = sum(w(sc*yc, sd*yd)*K.R(d0, sc*yc, sd*yd) for sc in (1, -1) for sd in (1, -1))/4; rhs = sum(p['rho']*w(p['eta_c'], p['eta_d'])/(d0 - p['alpha']) for p in pl)/4
        dev = abs(lhs - rhs)/abs(lhs); devs[nm] = dev
        print('character', nm, 'partial fractions (constant part p0 omitted; nonzero by construction for cd):', mp.nstr(dev, 3))
    ok = abs(D - ref)/ref < mp.mpf(10)**-25 and max(devs[nm] for nm in ('0', 'c', 'd')) < mp.mpf(10)**-30
    print('PASS' if ok else 'FAIL', '(quadrature vs stored value below 1e-25; characters 0, c, d below 1e-30; the cd line and the sum rho B line are nonzero by construction)')
    import sys; sys.exit(0 if ok else 1)


==> anc/box_D0/d0_eval.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Closed-form evaluator of the threshold discontinuity D_0 of the one-leg d = 3 box (general one-leg kinematics).
Kinematics as in d0_closed.py; in the notation of the paper (eqs. (segment), (D0)): P = P_1, x1 = P_2, x2 = P_3, x3 = P_4, T = P_12, S = P_41, d = chi, y_c = y_23, y_d = y_34.
D_0 = (pi/4P) [ (1/4) sum_{sheet poles} rho * B(alpha; eta_c, eta_d) + 4 p0 J_F ],   B = L0 + eta_c Lc + eta_d Ld + eta_c eta_d Lcd,
 L0 = int dd/(d-alpha) (log),  Lc, Ld = int dd/((d-alpha) y_{c,d}) (log),  Lcd = 4 int dd/((d-alpha) s) = 4 (J_Pi^{(k)} - J_F)/(alpha - e_k)  (Carlson R_J, R_F + one logarithm),
 s^2 = prod (d - e_i) = 16 q_c q_d;  p0 = (1/4) sum rho eta_c eta_d/(alpha - e_1)  (first-kind coefficient, from the partial-fraction identity at the branch point e_1).
Poles at the end points alpha = +-P: finite parts with ONE common cutoff (the log(eps) terms cancel inside each bracket because (1 + eta/y(d)) vanishes there).
Branch rule for the single logarithm of the third-kind formula: signed S (DLMF 19.29.8 passes S^2 to R_C and loses the sign) and phase continued in the upper limit from the lower end."""
import sys, os; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
from d0_closed import OneLeg
NS = 64
def _XY(e, y, x): return [mp.sqrt(x - ei) for ei in e], [mp.sqrt(y - ei) for ei in e]
def J_F1(e, y, x):
    X, Y = _XY(e, y, x); U = lambda i, j, k, l: (X[i]*X[j]*Y[k]*Y[l] + Y[i]*Y[j]*X[k]*X[l])/(x - y)
    return 2*mp.elliprf(U(0, 1, 2, 3)**2, U(0, 2, 1, 3)**2, U(0, 3, 1, 2)**2)
def _SQ(e, al, y, x, x52=None, y52=None):
    X, Y = _XY(e, y, x); X52 = x - al if x52 is None else x52; Y52 = y - al if y52 is None else y52
    U = lambda i, j, k, l: (X[i]*X[j]*Y[k]*Y[l] + Y[i]*Y[j]*X[k]*X[l])/(x - y); U12, U13, U14 = U(0, 1, 2, 3), U(0, 2, 1, 3), U(0, 3, 1, 2)
    U152 = U12**2 - (e[2] - e[0])*(e[3] - e[0])*(al - e[1])/(al - e[0])
    S = (X[1]*X[2]*X[3]/X[0]*(y - al) + Y[1]*Y[2]*Y[3]/Y[0]*(x - al))/(x - y)
    return S, X52*Y52*U152/(X[0]*Y[0])**2, (U12**2, U13**2, U14**2, U152)
def J_Pi1(e, al, y, x, fp=None, shift=0):
    """int_y^x (t - e_1)/((t - al) s(t)) dt;  fp = 'upper' (al = x) or 'lower' (al = y): finite part, i.e. the term  c*log(eps) of the cutoff integral dropped.  shift: planted branch error (integer)."""
    S, Q2, (u2, v2, w2, p) = _SQ(e, al, y, x, x52=(1 if fp == 'upper' else None), y52=(1 if fp == 'lower' else None))      # lower: Y52 = y - al = +eps -> 1.  fp: X52*Y52 = (-eps)(y-x) or (x-y)(eps) -> (x - y) * eps, eps dropped; sign kept: see below
    if fp == 'upper': Q2 = Q2*(-1)          # X52 = -eps: X52*Y52 = (-eps)(y - al) = eps (x - y) > 0;  we passed x52 = 1, y52 = y - x  ->  multiply by -1
    a = mp.mpf(2)/3*(e[1] - e[0])*(e[2] - e[0])*(e[3] - e[0])/(al - e[0])*mp.elliprj(u2, v2, w2, p)
    # tracked logarithm
    rprev = None; wprev = None; ph = mp.mpf(0)
    grid = [y + (x - y)*mp.mpf(j)/NS for j in range(1, NS + 1)]
    if fp == 'upper': grid = grid[:-1] + [x - (x - y)/NS*mp.mpf(2)**-m for m in range(1, 60)]          # approach the end-point pole geometrically: the direction of r converges
    for xx in grid:
        Sj, Qj, _ = _SQ(e, al, y, xx, y52=(1 if fp == 'lower' else None)); wj = Sj if fp == 'lower' else mp.sqrt(Sj*Sj - Qj)
        if wprev is not None and abs(wj - wprev) > abs(wj + wprev): wj = -wj
        r = 4*Sj*Sj/Qj if fp == 'lower' else (Sj + wj)/(Sj - wj)
        ph = mp.arg(r) if rprev is None else ph + mp.arg(r/rprev); rprev, wprev = r, wj
    if fp is None:
        w = mp.sqrt(S*S - Q2); w = -w if abs(w - wprev) > abs(w + wprev) else w; b = (mp.log(abs((S + w)/(S - w))) + 1j*(ph + 2*mp.pi*shift))/w
    else:
        r = 4*S*S/Q2
        if fp == 'upper': ph += mp.arg(r/rprev)          # last step: from the final interior sample to the limiting direction of r
        b = (mp.log(abs(r)) + 1j*(ph + 2*mp.pi*shift))/S
    return a + b
def _safe(e, al, y, x):
    """a-priori validity test of the one-piece formulas.  The Carlson arguments are U_ij^2; for two conjugate pairs the U_ij are REAL functions of the upper limit which start at +infinity
    for a short piece; if one of them passes through zero the continuation of R_F, R_J leaves the principal branch although U_ij^2 stays real positive.  Test: the SIGNED U_ij > 0 on the whole piece
    (16 samples), and Re p > 0 for the third-kind term."""
    for j in range(1, 17):
        xx = y + (x - y)*mp.mpf(j)/16; X, Y = _XY(e, y, xx); U = lambda i, jj, k, l: (X[i]*X[jj]*Y[k]*Y[l] + Y[i]*Y[jj]*X[k]*X[l])/(xx - y)
        us = (U(0, 1, 2, 3), U(0, 2, 1, 3), U(0, 3, 1, 2))
        if min(mp.re(u) for u in us) <= 0 or max(abs(mp.im(u)) for u in us) > abs(us[0])*mp.mpf(10)**-20: return False
        if al is not None and abs(al - xx) > 0 and abs(al - y) > 0:
            p = us[0]**2 - (e[2] - e[0])*(e[3] - e[0])*(al - e[1])/(al - e[0])
            if mp.re(p) <= 0: return False
    return True
def _pieces(e, al, y, x, depth=0):
    if depth >= 8 or _safe(e, al, y, x): return [(y, x)]
    m = (y + x)/2; return _pieces(e, al, y, m, depth + 1) + _pieces(e, al, m, x, depth + 1)
N_PIECES = []
def J_F(e, y, x):
    pc = _pieces(e, None, y, x); N_PIECES.append(len(pc)); return sum(J_F1(e, a, b) for a, b in pc)
def J_Pi(e, al, y, x, fp=None, shift=0):
    pc = _pieces(e, al, y, x); N_PIECES.append(len(pc)); tot = mp.mpf(0)
    for i, (a, b) in enumerate(pc):
        f = fp if ((fp == 'upper' and i == len(pc) - 1) or (fp == 'lower' and i == 0)) else None
        tot += J_Pi1(e, al, a, b, f, shift=(shift if i == 0 else 0))
    return tot
def L_q(K, which, al, fp=None):
    q, dq = (K.qc, K.dqc) if which == 'c' else (K.qd, K.dqd); P = K.P; c = q(al); bq = dq(al); rc = mp.sqrt(c)
    F = lambda t: (2*c + bq*(t - al) + 2*rc*mp.sqrt(q(t)))
    if fp is None:
        G = lambda t: F(t)/(t - al); prev = G(-P); ph = mp.mpf(0)
        for j in range(1, NS + 1):
            cur = G(-P + 2*P*mp.mpf(j)/NS); ph += mp.arg(cur/prev); prev = cur
        return -(mp.log(abs(G(P))/abs(G(-P))) + 1j*ph)/rc
    # end-point pole (al = +-P, c > 0 real): A(t) = -(1/rc) log|F(t)/(t - al)|, cutoff term dropped
    if fp == 'upper': return -(mp.log(4*c) - mp.log(abs(F(-P))/(2*P)))/rc
    return -(mp.log(abs(F(P))/(2*P)) - mp.log(4*c))/rc
def L_q_pv(K, which, al):
    """principal value of int_{-P}^{P} dt/((t - al) sqrt(q(t))) for real al inside the segment (q(al) > 0)."""
    q, dq = (K.qc, K.dqc) if which == 'c' else (K.qd, K.dqd); P = K.P; c = mp.re(q(al)); bq = mp.re(dq(al)); rc = mp.sqrt(c)
    G = lambda t: abs((2*c + bq*(t - al) + 2*rc*mp.sqrt(q(t)))/(t - al))
    return -(mp.log(G(P)) - mp.log(G(-P)))/rc
def D0_closed(K, pivot=3, shift_pole=None, drop_first_kind=False, pv_interior=True):
    P = K.P; e = K.e; ee = [e[pivot]] + [e[j] for j in range(4) if j != pivot]; pl = K.poles(); JF = J_F(ee, -P, P); tot = mp.mpf(0); cache = {}; flags = []
    for i, p in enumerate(pl):
        al = p['alpha']; fp = 'upper' if abs(al - P) < mp.mpf(10)**-25 else ('lower' if abs(al + P) < mp.mpf(10)**-25 else None)
        interior = fp is None and abs(mp.im(al)) < mp.mpf(10)**-25 and abs(mp.re(al)) < P
        if interior and not pv_interior: flags.append(('interior real pole, continued through (UNRELIABLE)', p['form'], mp.nstr(al, 10)))
        key = (mp.nstr(al, 30), fp)
        if interior and pv_interior and key not in cache:
            # real pole inside the segment (always on a non-physical sheet: the bracket vanishes there).  Principal values of all four pieces; the elliptic one by splitting at alpha:
            # PV = finite part on [-P, alpha] + finite part on [alpha, P]  (the dropped cutoff logarithms are equal and opposite).
            a_ = mp.re(al); G = lambda which: L_q_pv(K, which, a_)
            Jpv = J_Pi(ee, a_, -P, a_, 'upper') + J_Pi(ee, a_, a_, P, 'lower')
            cache[key] = (mp.log((P - a_)/(P + a_)), G('c'), G('d'), 4*(Jpv - JF)/(a_ - ee[0])); flags.append(('interior real pole, principal value', p['form'], mp.nstr(al, 10)))
        if key not in cache:
            al_ = P if fp == 'upper' else (-P if fp == 'lower' else al)
            L0 = -mp.log(2*P) if fp == 'upper' else (mp.log(2*P) if fp == 'lower' else mp.log(P - al_) - mp.log(-P - al_))
            cache[key] = (L0, L_q(K, 'c', al_, fp), L_q(K, 'd', al_, fp), 4*(J_Pi(ee, al_, -P, P, fp, shift=(1 if shift_pole == i else 0)) - JF)/(al_ - ee[0]))
        L0, Lc, Ld, Lcd = cache[key] if shift_pole != i else (cache[key][0], cache[key][1], cache[key][2], 4*(J_Pi(ee, al, -P, P, fp, shift=1) - JF)/(al - ee[0]))
        tot += p['rho']*(L0 + p['eta_c']*Lc + p['eta_d']*Ld + p['eta_c']*p['eta_d']*Lcd)
    p0 = sum(p['rho']*p['eta_c']*p['eta_d']/(p['alpha'] - e[0]) for p in pl)/4
    return mp.pi/(4*P)*(tot/4 + (0 if drop_first_kind else 4*p0*JF)), dict(n_poles=len(pl), n_distinct=len(cache), flags=flags, p0=p0, J_F=JF)
if __name__ == '__main__':
    mp.mp.dps = 40; K = OneLeg(1, mp.mpf(3)/2, 2, mp.mpf(7)/4, 2, mp.mpf(9)/5); ref = K.D0_numeric()
    worst = mp.mpf(0)
    for pv in range(4):
        v, info = D0_closed(K, pivot=pv); dev = abs(v - ref)/abs(ref); worst = max(worst, dev)
        print('pivot', pv, 'closed vs quadrature:', mp.nstr(dev, 3), *(['flags:', info['flags']] if info['flags'] else []))
    ok = worst < mp.mpf(10)**-30; print('PASS' if ok else 'FAIL', '(all four relative differences below 1e-30)' if ok else '(a relative difference is above 1e-30)'); sys.exit(0 if ok else 1)


==> anc/box_D0/d0_eval_general.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Closed-form evaluator of the threshold discontinuity D_0 of the one-leg d = 3 one-loop box, valid for NON-PLANAR and PLANAR momentum quadrilaterals.

CONVENTIONS (identical to D0_closed_form.tex / d0_eval.py)
  momenta k_0..k_3, sum 0;  P0 = |k_0| = P,  P1 = |k_1| = x1,  P2 = |k_2| = x2,  P3 = |k_3| = x3,  S_len = |k_1 + k_2| (a LENGTH),  T_len = |k_0 + k_1| (a LENGTH).
  In the notation of the paper (eqs. (segment), (D0)): P = P_1, x1 = P_2, x2 = P_3, x3 = P_4, T = P_12, S = P_41, d = chi, y_c = y_23, y_d = y_34.
  Dual points W_a, W_b (foci, |W_a - W_b| = P), W_c, W_d:  |W_a W_c| = x1, |W_c W_d| = x2, |W_d W_b| = x3, |W_a W_d| = S_len, |W_b W_c| = T_len.
  D_0 = (pi/4P) int_{-P}^{P} R(d) dd,  R = sum_{sa,sb} sa sb chain(x1 + sa (P-d)/2, x2, x3 + sb (P+d)/2; y_c, y_d),  y_c^2 = q_c(d), y_d^2 = q_d(d)  (Stewart).
  Curve s^2 = 16 q_c q_d = prod (d - e_i),  e = (e1, conj e1, e3, conj e3),  e1 = 2(t_c + i h_c), e3 = 2(t_d + i h_d)  (t: foot point on the focal axis, h: distance from it, in units d/2).
FORMULA (D0_closed_form_general.tex)
  D_0 = (pi/4P) [ sum_{positions alpha} sum_chi ( b_chi L_chi(alpha) + a_chi dL_chi/dalpha ) + 4 p0 J_F ],  chi in {0, c, d, cd},
  a_chi = 0 except at the double pole of the planar case;  L_cd = 4 (J_Pi - J_F)/(alpha - e_k)  (Carlson R_J + one logarithm; derived branch integer),  dL_cd/dalpha needs in addition Carlson R_D.
All branch integers are computed from exact algebraic data (real roots of a quartic); no quadrature and no sampling is used anywhere in D0().
"""
import mpmath as mp

# ----------------------------------------------------------------------------------------------------------------- kinematics
class Kin:
    def __init__(s, P, x1, x2, x3, S, T):
        s.P, s.x1, s.x2, s.x3, s.S, s.T = [mp.mpf(v) for v in (P, x1, x2, x3, S, T)]
        s.mc = (s.x1**2 - s.T**2)/s.P; s.nc = 2*(s.x1**2 + s.T**2) - s.P**2; s.md = (s.S**2 - s.x3**2)/s.P; s.nd = 2*(s.S**2 + s.x3**2) - s.P**2
        s.hc2 = (s.nc - s.mc**2)/4; s.hd2 = (s.nd - s.md**2)/4; s.tc = -s.mc/2; s.td = -s.md/2
        if s.hc2 <= 0 or s.hd2 <= 0: raise ValueError('W_c or W_d on the focal axis (or triangle inequality violated): the curve degenerates; not covered')
        s.hc = mp.sqrt(s.hc2); s.hd = mp.sqrt(s.hd2)
        s.cphi = (s.hc2 + s.hd2 + (s.tc - s.td)**2 - s.x2**2)/(2*s.hc*s.hd)          # cosine of the dihedral angle between the half-planes (axis, W_c) and (axis, W_d)
        s.e = [2*(s.tc + 1j*s.hc), 2*(s.tc - 1j*s.hc), 2*(s.td + 1j*s.hd), 2*(s.td - 1j*s.hd)]
    def x2_planar(s, sign): return mp.sqrt(s.hc2 + s.hd2 + (s.tc - s.td)**2 - 2*sign*s.hc*s.hd)
    def qc(s, d): return (d*d + 2*s.mc*d + s.nc)/4
    def qd(s, d): return (d*d + 2*s.md*d + s.nd)/4
    def forms(s, sa, sb, d, ec, ed):
        """values and d-derivatives (along the sheet) of the six forms"""
        X1 = s.x1 + sa*(s.P - d)/2; X3 = s.x3 + sb*(s.P + d)/2; X2 = s.x2; dX1 = -mp.mpf(sa)/2; dX3 = mp.mpf(sb)/2
        dec = (d + s.mc)/(4*ec) if ec != 0 else mp.inf; ded = (d + s.md)/(4*ed) if ed != 0 else mp.inf
        L = dict(E=X1 + X2 + X3, L1=X1 + ec, L2=X2 + ec + ed, L3=X3 + ed, L4=X1 + X2 + ed, L5=X2 + X3 + ec)
        dL = dict(E=dX1 + dX3, L1=dX1 + dec, L2=dec + ded, L3=dX3 + ded, L4=dX1 + ded, L5=dX3 + dec)
        return L, dL
    def chain_skip(s, sa, sb, d, ec, ed, skip=None, deriv=False):
        L, dL = s.forms(sa, sb, d, ec, ed); base = [k for k in ('E', 'L1', 'L2', 'L3') if k != skip]
        terms = [base] if skip in ('L4', 'L5') else [base + ['L4'], base + ['L5']]
        val = 0; der = 0
        for t in terms:
            v = 1
            for k in t: v /= L[k]
            val += v
            if deriv: der += -v*sum(dL[k]/L[k] for k in t)
        return (val, der) if deriv else val
    def R(s, d, ec=None, ed=None):
        ec = mp.sqrt(s.qc(d)) if ec is None else ec; ed = mp.sqrt(s.qd(d)) if ed is None else ed
        return sum(sa*sb*s.chain_skip(sa, sb, d, ec, ed) for sa in (1, -1) for sb in (1, -1))
    def D0_quad(s):
        """REFERENCE ONLY (direct quadrature); never called by D0()."""
        return mp.pi/(4*s.P)*mp.quad(lambda d: s.R(d), mp.linspace(-s.P, s.P, 17))

# ----------------------------------------------------------------------------------------------------------------- genus-0 pieces
def _cls(al, y, x, tolr):
    """classification of a pole position: 'cx' complex, 'ext' real outside, 'int' real inside, 'up' = x, 'lo' = y"""
    if abs(mp.im(al)) > tolr: return 'cx'
    a = mp.re(al)
    if abs(a - x) <= tolr: return 'up'
    if abs(a - y) <= tolr: return 'lo'
    return 'int' if y < a < x else 'ext'
def L0(al, y, x, kind):
    if kind == 'cx': return mp.log(x - al) - mp.log(y - al)                  # Im(t - al) has a fixed sign on the path: both principal logs are continuous
    if kind in ('ext', 'int'): return mp.log(abs(x - al)) - mp.log(abs(y - al))
    return -mp.log(x - y) if kind == 'up' else mp.log(x - y)               # finite parts (pole displaced outwards by delta, log(delta) dropped)
def dL0(al, y, x): return -1/(x - al) + 1/(y - al)
def _u(t, a, H): return (t - a) + mp.sqrt((t - a)**2 + H*H)                  # Euler variable, positive and increasing on the real axis
def Lq(al, y, x, a, H, kind, deriv=False):
    """Lambda(al) = eta(al) * int_y^x dt/((t - al) sqrt(q(t))),  q = ((t-a)^2 + H^2)/4,  eta = principal sqrt q(al).   With u = t - a + 2 sqrt q:
       int = (1/eta) [ log (u - u_+)/(u - u_-) ]_{u_y}^{u_x},  u_+- = (al - a) +- 2 eta.   u is real on the path, so for non-real u_+- each principal logarithm is continuous: no branch choice.
       returns Lambda (and dLambda/dal if deriv)."""
    eta = mp.sqrt(((al - a)**2 + H*H)/4); up, um = (al - a) + 2*eta, (al - a) - 2*eta; ux, uy = _u(x, a, H), _u(y, a, H)
    if kind == 'cx': val = mp.log(ux - up) - mp.log(uy - up) - mp.log(ux - um) + mp.log(uy - um)
    elif kind in ('ext', 'int'): val = mp.log(abs((ux - up)*(uy - um)/((uy - up)*(ux - um))))
    else:
        # end point: u_+ = u(al) coincides with u_x (or u_y);  u_x - u_+ ~ -u'(x) delta, u' = u/(2 sqrt q);  log(delta) dropped
        if kind == 'up': val = mp.log(abs(ux/(2*eta))) - mp.log(abs(uy - up)) - mp.log(abs((ux - um)/(uy - um)))
        else: val = mp.log(abs(ux - up)) - mp.log(abs(uy/(2*eta))) - mp.log(abs((ux - um)/(uy - um)))
    if not deriv: return val
    deta = (al - a)/(4*eta); dup, dum = 1 + 2*deta, 1 - 2*deta
    return val, (-dup/(ux - up) + dup/(uy - up) + dum/(ux - um) - dum/(uy - um))

# ----------------------------------------------------------------------------------------------------------------- elliptic pieces
def _XY(e, y, x): return [mp.sqrt(x - v) for v in e], [mp.sqrt(y - v) for v in e]
def _U(e, y, x):
    X, Y = _XY(e, y, x); U = lambda i, j, k, l: mp.re((X[i]*X[j]*Y[k]*Y[l] + Y[i]*Y[j]*X[k]*X[l])/(x - y))
    return U(0, 1, 2, 3), U(0, 2, 1, 3), U(0, 3, 1, 2)
def theta_sum(e, y, x):
    """Theta(y, x) = (angle subtended by [y, x] at e1) + (angle subtended at e3);  U13 = 2 |X1 X3 Y1 Y3| cos(Theta/2)/(x - y):  U13 > 0  <=>  Theta < pi."""
    return abs(mp.arg(x - e[0]) - mp.arg(y - e[0])) + abs(mp.arg(x - e[2]) - mp.arg(y - e[2]))
def pieces(e, y, x):
    """[y, x] itself if Theta < 0.95 pi, else the two halves in the angle Theta (Theta is additive and < 2 pi on any real interval, so each half has Theta < pi)."""
    Th = theta_sum(e, y, x)
    if Th < mp.pi*mp.mpf('0.95'): return [(y, x)]
    f = lambda t: theta_sum(e, y, t) - Th/2; lo, hi = y, x
    for _ in range(60):                      # bisection on a monotone function; the split point need not be exact (any point with both Theta's < pi is valid)
        m = (lo + hi)/2
        if f(m) > 0: hi = m
        else: lo = m
    m = mp.mpf(mp.nstr((lo + hi)/2, 12))     # rounded: the split point is a free parameter
    return [(y, m), (m, x)]
def JF_reflect(e, y, x):
    """first-kind integral WITHOUT subdivision:  J_F = 2 R_F(U12^2, U13^2, U14^2)  if Theta < pi (U13 > 0),   = 4 R_F(0, |e3 - conj e1|^2, 4 Im e1 Im e3) - 2 R_F(U12^2, U13^2, U14^2)  if Theta > pi (U13 < 0);
       4 R_F(0, a, b) is the real period int_{-inf}^{inf} dt/s."""
    U12, U13, U14 = _U(e, y, x); v = 2*mp.elliprf(U12**2, U13**2, U14**2)
    return v if U13 > 0 else 4*mp.elliprf(0, abs(e[2] - e[1])**2, 4*mp.im(e[0])*mp.im(e[2])) - v
def JF(e, y, x):
    return sum(2*mp.elliprf(*[u*u for u in _U(e, a, b)]) for a, b in pieces(e, y, x))
def _wsq(e, al): return (al - e[1])*(al - e[2])*(al - e[3])/(al - e[0])
def _S5(e, al, y, x):
    X, Y = _XY(e, y, x); return (X[1]*X[2]*X[3]/X[0]*(y - al) + Y[1]*Y[2]*Y[3]/Y[0]*(x - al))/(x - y)
def _Sinf(e, y, x):
    X, Y = _XY(e, y, x); return (X[1]*X[2]*X[3]/X[0] + Y[1]*Y[2]*Y[3]/Y[0])/(x - y)
def _pm(p, q):
    r = [mp.mpf(0)]*(len(p) + len(q) - 1)
    for i, u in enumerate(p):
        for j, v in enumerate(q): r[i + j] += u*v
    return r
WINDING_LOG = None          # set to a list to record the branch integers of an evaluation (diagnostics)
def winding(e, al, y, x, w):
    n = _winding(e, al, y, x, w)
    if WINDING_LOG is not None: WINDING_LOG.append(n)
    return n
def _winding(e, al, y, x, w):
    """DERIVED branch integer n of the logarithm in DLMF 19.29.8 (signed S5, w = s(al)/(al - e1)):   log_cont r(x) = Log r(x) + 2 pi i n,   r(x') = (S5(x') + w)/(S5(x') - w).
    r(x') is continuous, non-zero and finite for x' in (y, x] (al not on [y, x]) and r -> 1 for x' -> y;  r crosses the negative real axis  <=>  zeta = S5/w in (-1, 1).
    (x' - y) zeta = g a + b,  g(x') = |x' - e3|/|x' - e1|,  a = (x' - conj e1)(y - al)/w,  b = g(y)(y - conj e1)(x' - al)/w   (a, b linear in x'), so the crossings are among the real roots of the quartic
        |x' - e3|^2 (Im a)^2 - |x' - e1|^2 (Im b)^2 = 0;    n = #(Im zeta: - -> +) - #(Im zeta: + -> -)  over the roots in (y, x) with  g Im a + Im b = 0  and  |Re zeta| < 1.
    al = None: the limit al -> infinity with w/al -> 1  (a = -(x' - conj e1), b = -g(y)(y - conj e1), zeta = -(A_x' + A_y)/(x' - y)); the quartic degenerates to a quadratic."""
    e1b = e[1]; gy = abs(y - e[2])/abs(y - e[0])
    if al is None: a1 = mp.mpc(-1); a0 = e1b; b1 = mp.mpc(0); b0 = -gy*(y - e1b)
    else: a1 = (y - al)/w; a0 = -e1b*a1; b1 = gy*(y - e1b)/w; b0 = -al*b1
    A0, A1, B0, B1 = mp.im(a0), mp.im(a1), mp.im(b0), mp.im(b1)
    m3, n3 = -2*mp.re(e[2]), abs(e[2])**2; m1, n1 = -2*mp.re(e[0]), abs(e[0])**2
    poly = [u - v for u, v in zip(_pm([n3, m3, 1], _pm([A0, A1], [A0, A1])), _pm([n1, m1, 1], _pm([B0, B1], [B0, B1])))]
    sc = max(abs(c) for c in poly)
    if sc == 0: return 0
    while len(poly) > 1 and abs(poly[-1]) < sc*mp.mpf(10)**(-mp.mp.dps + 6): poly = poly[:-1]
    if len(poly) < 2: return 0
    roots = mp.polyroots(poly[::-1], maxsteps=2000, extraprec=8*mp.mp.prec) if len(poly) > 2 else [-poly[0]/poly[1]]
    zeta = (lambda t: _S5(e, al, y, t)/w) if al is not None else (lambda t: -_Sinf(e, y, t))
    tol = mp.mpf(10)**(-mp.mp.dps//2); n = 0
    for rt in roots:
        if abs(mp.im(rt)) > tol*(abs(x - y) + abs(rt)): continue
        t = mp.re(rt)
        if not (y < t < x): continue
        z = zeta(t)
        if abs(mp.im(z)) > tol*(1 + abs(z)) or abs(mp.re(z)) >= 1: continue
        h = (x - y)*mp.mpf(10)**(-(2*mp.mp.dps)//5); sm, sp = mp.sign(mp.im(zeta(max(t - h, (y + t)/2)))), mp.sign(mp.im(zeta(min(t + h, x))))
        if sm < 0 < sp: n += 1
        elif sp < 0 < sm: n -= 1
    return n
def _dRJ_dp(x, y, z, p, RJ):
    """d R_J(x,y,z,p)/dp by Hermite reduction on t -> s/(t+p):   (2/3) C0 dRJ/dp = (1/3) C1 RJ - (p - z) RF - (1/3)(x-z)(y-z) RD(x,y,z) + sqrt(xy/z) - sqrt(xyz)/p"""
    C0 = (x - p)*(y - p)*(z - p); C1 = (x - p)*(y - p) + (x - p)*(z - p) + (y - p)*(z - p)
    return (C1*RJ/3 - (p - z)*mp.elliprf(x, y, z) - (x - z)*(y - z)*mp.elliprd(x, y, z)/3 + mp.sqrt(x*y/z) - mp.sqrt(x*y*z)/p)*3/(2*C0)
def JPi_piece(e, al, y, x, kind, deriv=False, shift=0):
    """int_y^x (t - e1) dt/((t - al) s(t)) on ONE piece (Theta < pi).   kind: 'cx'/'ext' regular; 'int' principal value; 'up'/'lo' finite part (pole displaced outwards by delta, the term c log(delta) dropped).
       = (2 d12 d13 d14/(3 d15)) R_J(U12^2, U13^2, U14^2, p) + (1/w) [ Log r + 2 pi i n ],   p = U12^2 - d13 d14 d25/d15,   w^2 = d25 d35 d45/d15.
       deriv: also d/d(al) (Hadamard finite part for kind 'int').  shift: PLANTED branch error."""
    U12, U13, U14 = _U(e, y, x); X, Y = _XY(e, y, x)
    d12, d13, d14 = e[1] - e[0], e[2] - e[0], e[3] - e[0]; d15, d25 = al - e[0], al - e[1]
    p = U12**2 - d13*d14*d25/d15; A = mp.mpf(2)/3*d12*d13*d14/d15
    RJ = mp.elliprj(U12**2, U13**2, U14**2, p); sc = x - y; eps = sc*mp.mpf(10)**(-mp.mp.dps//5)
    if kind in ('cx', 'ext', 'int'):
        w = mp.sqrt(_wsq(e, al)); S5 = _S5(e, al, y, x)
        if kind == 'int':
            wp, wm = mp.sqrt(_wsq(e, al + 1j*eps)), mp.sqrt(_wsq(e, al - 1j*eps))
            if abs(wp - w) > abs(wp + w): wp = -wp
            if abs(wm - w) > abs(wm + w): wm = -wm
            npl, nmi = winding(e, al + 1j*eps, y, x, wp), winding(e, al - 1j*eps, y, x, wm)
            # continuity of Log r up to the real axis from both sides is needed (r(al) not on the negative axis); the two integers differ by one: the residue
            rp, rm, r0 = (_S5(e, al + 1j*eps, y, x) + wp)/(_S5(e, al + 1j*eps, y, x) - wp), (_S5(e, al - 1j*eps, y, x) + wm)/(_S5(e, al - 1j*eps, y, x) - wm), (S5 + w)/(S5 - w)
            npl += int(mp.nint((mp.arg(rp) - mp.arg(r0))/(2*mp.pi))); nmi += int(mp.nint((mp.arg(rm) - mp.arg(r0))/(2*mp.pi)))
            if abs(npl - nmi) != 1: raise ArithmeticError('principal value: the two one-sided branch integers do not differ by one')
            n = mp.mpf(npl + nmi)/2
        else: n = winding(e, al, y, x, w)
        lg = mp.log((S5 + w)/(S5 - w)) + 2j*mp.pi*(n + shift); val = A*RJ + lg/w
        if not deriv: return val
        dA = -A/d15; dp = -d13*d14*(d15 - d25)/d15**2; dw = w/2*(1/(al - e[1]) + 1/(al - e[2]) + 1/(al - e[3]) - 1/(al - e[0])); dS5 = -(X[1]*X[2]*X[3]/X[0] + Y[1]*Y[2]*Y[3]/Y[0])/(x - y)
        dval = dA*RJ + A*_dRJ_dp(U12**2, U13**2, U14**2, p, RJ)*dp - dw/w**2*lg + ((dS5 + dw)/(S5 + w) - (dS5 - dw)/(S5 - w))/w
        return val, dval
    if deriv: raise NotImplementedError('double pole at an end point of the focal segment (three dual points collinear)')
    if kind == 'up':
        Ax = X[1]*X[2]*X[3]/X[0]; chat = (x - y)*p/(4*(x - e[0])*(y - e[0])*Ax**2); al2 = x + eps; w2 = mp.sqrt(_wsq(e, al2))
        if abs(w2 - Ax) > abs(w2 + Ax): w2 = -w2
        S2 = _S5(e, al2, y, x); cont = mp.arg((S2 + w2)/(S2 - w2)) + 2*mp.pi*winding(e, al2, y, x, w2)
        n = int(mp.nint((cont - mp.arg(chat))/(2*mp.pi)))
        return A*RJ + (mp.log(chat) + 2j*mp.pi*(n + shift))/Ax
    Ay = Y[1]*Y[2]*Y[3]/Y[0]; chat = 4*Ay**2*(x - e[0])*(y - e[0])/((x - y)*p); al2 = y - eps; w2 = mp.sqrt(_wsq(e, al2))
    if abs(w2 - Ay) > abs(w2 + Ay): w2 = -w2
    S2 = _S5(e, al2, y, x); cont = mp.arg((S2 + w2)/(S2 - w2)) + 2*mp.pi*winding(e, al2, y, x, w2)
    n = int(mp.nint((cont - mp.arg(chat))/(2*mp.pi)))
    return A*RJ + (mp.log(chat) + 2j*mp.pi*(n + shift))/Ay
def JPi(e, al, y, x, deriv=False, shift=0, tolr=None):
    tolr = (x - y)*mp.mpf(10)**(-mp.mp.dps + 8) if tolr is None else tolr
    tot = 0; dtot = 0
    for i, (a, b) in enumerate(pieces(e, y, x)):
        k = _cls(al, a, b, tolr)
        if k in ('up', 'lo') and _cls(al, y, x, tolr) == 'int':          # pole exactly at the split point: move the split (free parameter)
            raise ArithmeticError('pole at the split point')
        r = JPi_piece(e, al, a, b, k, deriv=deriv, shift=(shift if i == 0 else 0))
        if deriv: tot += r[0]; dtot += r[1]
        else: tot += r
    return (tot, dtot) if deriv else tot
def I1_piece(e, y, x):
    """int_y^x (t - e1) dt/s  (third kind, poles at the two points at infinity) = limit al -> infinity of -al*J_Pi:
       = -(2/3) d12 d13 d14 R_J(U12^2, U13^2, U14^2, U12^2 - d13 d14) + Log((sig + 1)/(sig - 1)) - 2 pi i n_inf,   sig = (A_x + A_y)/(x - y)"""
    U12, U13, U14 = _U(e, y, x); d12, d13, d14 = e[1] - e[0], e[2] - e[0], e[3] - e[0]; sig = _Sinf(e, y, x); n = winding(e, None, y, x, None)
    return -mp.mpf(2)/3*d12*d13*d14*mp.elliprj(U12**2, U13**2, U14**2, U12**2 - d13*d14) - (mp.log((-sig + 1)/(-sig - 1)) + 2j*mp.pi*n)
def K1_piece(e, y, x):
    """int_y^x dt/((t - e1) s)  (second kind, double pole at the branch point e1), from DLMF 19.29.7 with (alpha, delta) = (2, 1):
       int (t - e2)/((t - e1) s) dt = (2/3) d23 d24 R_D(U23^2, U24^2, U12^2) + 2 X2 Y2/(X1 Y1 U12),  U23 = U14, U24 = U13"""
    U12, U13, U14 = _U(e, y, x); X, Y = _XY(e, y, x); d23, d24 = e[2] - e[1], e[3] - e[1]
    v = mp.mpf(2)/3*d23*d24*mp.elliprd(U14**2, U13**2, U12**2) + 2*X[1]*Y[1]/(X[0]*Y[0]*U12)
    return (v - 2*mp.elliprf(U12**2, U13**2, U14**2))/(e[0] - e[1])
def second_kind(e, y, x):
    """(J_F, I_1, I_2) = int_y^x (1, t, t^2) dt/s.   I_2 by Hermite reduction on t -> s/(t - e1):  int [ -C0/(2 tau) + C2 tau/2 + tau^2 ] dt/s = [s/tau],  tau = t - e1,  C0 = -d12 d13 d14,  C2 = -(d12 + d13 + d14)."""
    jf = 0; i1 = 0; k1 = 0
    for a, b in pieces(e, y, x): jf += 2*mp.elliprf(*[u*u for u in _U(e, a, b)]); i1 += I1_piece(e, a, b); k1 += K1_piece(e, a, b)
    d12, d13, d14 = e[1] - e[0], e[2] - e[0], e[3] - e[0]; C0 = -d12*d13*d14; C2 = -(d12 + d13 + d14)
    T2 = s_phys(e, x)/(x - e[0]) - s_phys(e, y)/(y - e[0]) + C0*k1/2 - C2*i1/2          # int tau^2 dt/s
    I1 = i1 + e[0]*jf; I2 = T2 + 2*e[0]*I1 - e[0]**2*jf
    return jf, I1, I2
def s_phys(e, t): return mp.sqrt((t - e[0])*(t - e[1]))*mp.sqrt((t - e[2])*(t - e[3]))

# ----------------------------------------------------------------------------------------------------------------- poles of R on the four sheets, grouped by position
def _closest_sign(r, target):
    """eps = +-1 with eps*r closest to target (exact sheet identification: target = -(rational part of the form) at the pole)"""
    return 1 if abs(r - target) <= abs(r + target) else -1
PARALLEL_TOL = None          # relative tolerance |h_c - h_d|/(h_c + h_d) below which a planar shape with cos(phi) = +1 is treated as exactly parallel (set by D0)
def L2_roots(K, planar=None):
    """zeros of the norm of X2 + eta_c + eta_d:  N(d) = -4 x2^2 dist^2(l(d), line W_c W_d);   alpha_+- = 2 t_c + 2 h_c [ (h_c - h_d cos phi)(t_d - t_c) +- i h_d x2 |sin phi| ] / (x2^2 - (t_d - t_c)^2)."""
    D = K.td - K.tc; den = K.x2**2 - D*D
    if planar is not None:
        if abs(K.hc - planar*K.hd) <= (PARALLEL_TOL if PARALLEL_TOL is not None else mp.mpf(10)**(-mp.mp.dps//2))*(K.hc + K.hd): return None          # W_c W_d parallel to the focal axis: no zero at finite d
        return [2*K.tc + 2*K.hc*D/(K.hc - planar*K.hd)]
    s2 = 1 - K.cphi**2; im = K.hd*K.x2*mp.sqrt(s2)
    return [2*K.tc + 2*K.hc*((K.hc - K.hd*K.cphi)*D + sg*1j*im)/den for sg in (1, -1)]
def poles(K, planar=None):
    """list of dict(name, alpha, sheets=[(eps_c, eps_d, rho)]) for simple poles, and dict(name='L2', alpha, double=(eps_c, eps_d, A, B)) for the planar double pole.
       rho = residue of R dd on the sheet = sum over the (sa, sb) sharing the zero of  sa sb * chain(without the vanishing form) / (d/dd of the form along the sheet)."""
    P, x1, x2, x3 = K.P, K.x1, K.x2, K.x3; out = []
    rc = lambda a: mp.sqrt(K.qc(a)); rd = lambda a: mp.sqrt(K.qd(a)); pm = (1, -1)
    def add(name, al, terms):
        """terms: list of (sa, sb, eps_c, eps_d)"""
        sh = {}
        for sa, sb, ec, ed in terms:
            hc_, hd_ = ec*rc(al), ed*rd(al); L, dL = K.forms(sa, sb, al, hc_, hd_)
            sh[(ec, ed)] = sh.get((ec, ed), 0) + sa*sb*K.chain_skip(sa, sb, al, hc_, hd_, skip=name)/dL[name]
        out.append(dict(name=name, alpha=al, sheets=[(k[0], k[1], v) for k, v in sh.items()]))
    ec = _closest_sign(rc(P), -x1); add('L1', P, [(sa, sb, ec, ed) for sa in pm for sb in pm for ed in pm])
    ed = _closest_sign(rd(-P), -x3); add('L3', -P, [(sa, sb, ec_, ed) for sa in pm for sb in pm for ec_ in pm])
    Sx = x1 + x2 + x3
    add('E', Sx, [(1, -1, a, b) for a in pm for b in pm]); add('E', -Sx, [(-1, 1, a, b) for a in pm for b in pm])
    for sa in pm:          # L4 = x1 + x2 + sa (P - d)/2 + eta_d:  (c0 + c1 d)^2 = q_d(d), linear because c1^2 = 1/4
        c0, c1 = x1 + x2 + sa*P/2, -mp.mpf(sa)/2; al = (K.nd/4 - c0*c0)/(2*c0*c1 - K.md/2)
        ed = _closest_sign(rd(al), -(c0 + c1*al)); add('L4', al, [(sa, sb, ec_, ed) for sb in pm for ec_ in pm])
    for sb in pm:          # L5 = x2 + x3 + sb (P + d)/2 + eta_c
        c0, c1 = x2 + x3 + sb*P/2, mp.mpf(sb)/2; al = (K.nc/4 - c0*c0)/(2*c0*c1 - K.mc/2)
        ec = _closest_sign(rc(al), -(c0 + c1*al)); add('L5', al, [(sa, sb, ec, ed_) for sa in pm for ed_ in pm])
    rts = L2_roots(K, planar)
    if rts is None: return out, 'parallel'
    for al in rts:
        best = min(((abs(x2 + a*rc(al) + b*rd(al)), a, b) for a in pm for b in pm), key=lambda t: t[0]); ec, ed = best[1], best[2]
        if planar is None: add('L2', al, [(sa, sb, ec, ed) for sa in pm for sb in pm])
        else:
            hc_, hd_ = ec*rc(al), ed*rd(al); qc1, qd1 = (al + K.mc)/2, (al + K.md)/2; h = mp.mpf(1)/2
            d2 = lambda q1, eta: h/(2*eta) - q1*q1/(4*eta**3); d3 = lambda q1, eta: -3*q1*h/(4*eta**3) + 3*q1**3/(8*eta**5)
            L2pp = d2(qc1, hc_) + d2(qd1, hd_); L2ppp = d3(qc1, hc_) + d3(qd1, hd_); G = 0; dG = 0
            for sa in pm:
                for sb in pm:
                    v, dv = K.chain_skip(sa, sb, al, hc_, hd_, skip='L2', deriv=True); G += sa*sb*v; dG += sa*sb*dv
            out.append(dict(name='L2', alpha=al, double=(ec, ed, 2*G/L2pp, 2*(dG - G*L2ppp/(3*L2pp))/L2pp), L2p=(qc1/(2*hc_) + qd1/(2*hd_))))
    return out, None

# ----------------------------------------------------------------------------------------------------------------- assembly
def _pivot_e(e, k): return e if k == 0 else [e[2], e[3], e[0], e[1]]
def D0_core(K, planar=None, drop_double=False, perturb_double=0, shift_pole=None, pivot=None, info=None):
    """D_0 (complex; the imaginary part is a rounding diagnostic).  planar: None (non-planar formula) or +1/-1 = cos(phi) of the planar configuration.
       PLANTED-ERROR switches (controls only): drop_double, perturb_double (relative perturbation of the double-pole coefficient A), shift_pole (index of a pole whose branch integer is shifted by one)."""
    P = K.P; y, x = -P, P; e = K.e; tolr = 2*P*mp.mpf(10)**(-mp.mp.dps + 8)
    pl, flag = poles(K, planar); jf = JF(e, y, x); tot = 0; p0 = 0; terms = []; big = [mp.mpf(0)]; simple = []
    scale = max(P, abs(e[0]), abs(e[2]))
    for i in range(len(pl)):
        for j in range(i):
            if abs(pl[i]['alpha'] - pl[j]['alpha']) < scale*mp.mpf(10)**(-mp.mp.dps//2) and not (pl[i]['name'] == pl[j]['name'] == 'L2'):
                raise NotImplementedError('coincident poles of two different forms (%s, %s) at d = %s: degenerate kinematics (e.g. parallelogram, collinear dual points), not covered' % (pl[i]['name'], pl[j]['name'], mp.nstr(pl[i]['alpha'], 8)))
    a_c, H_c, a_d, H_d = 2*K.tc, 2*K.hc, 2*K.td, 2*K.hd
    def note(*v):
        big[0] = max([big[0]] + [abs(u) for u in v])
    def Lcd(al, kind, deriv=False, shift=0):
        piv = pivot
        if piv is None:          # a-priori conditioning choice: keep p away from the cut of R_J
            def margin(k):
                ee = _pivot_e(e, k); m = mp.pi
                for a, b in pieces(ee, y, x):
                    U12 = _U(ee, a, b)[0]; p = U12**2 - (ee[2] - ee[0])*(ee[3] - ee[0])*(al - ee[1])/(al - ee[0]); m = min(m, mp.pi - abs(mp.arg(p)))
                return m
            piv = 0 if margin(0) >= margin(2) else 2
        ee = _pivot_e(e, piv); r = JPi(ee, al, y, x, deriv=deriv, shift=shift, tolr=tolr); ek = ee[0]
        if deriv: return 4*(r[0] - jf)/(al - ek), 4*r[1]/(al - ek) - 4*(r[0] - jf)/(al - ek)**2, 4*r[0]/(al - ek), 4*r[1]/(al - ek)
        return 4*(r - jf)/(al - ek), 4*r/(al - ek)
    for i, p in enumerate(pl):
        al = p['alpha']; kind = _cls(al, y, x, tolr)
        if kind != 'cx': al = mp.re(al)
        if kind == 'up': al = x
        if kind == 'lo': al = y
        rc, rd = mp.sqrt(K.qc(al)), mp.sqrt(K.qd(al))
        if 'double' in p:
            if drop_double: continue
            ec, ed, A, B = p['double']; A = A*(1 + perturb_double)
            l0, dl0 = L0(al, y, x, kind), dL0(al, y, x); lc, dlc = Lq(al, y, x, a_c, H_c, kind, deriv=True); ld, dld = Lq(al, y, x, a_d, H_d, kind, deriv=True); lcd, dlcd, u1, u2 = Lcd(al, kind, deriv=True)
            hh = ec*ed*rc*rd; dhh = ec*ed*((al + K.mc)/(4*rc)*rd + rc*(al + K.md)/(4*rd))
            v = (A*(dl0 + ec*dlc + ed*dld + dhh*lcd + hh*dlcd) + B*(l0 + ec*lc + ed*ld + hh*lcd))/4
            note(A*dl0/4, A*dlc/4, A*dld/4, A*dhh*u1/4, A*hh*u2/4, B*l0/4, B*lc/4, B*ld/4, B*hh*u1/4)
            p0 += ((B*hh + A*dhh)/(al - e[0]) - A*hh/(al - e[0])**2)/4; tot += v; terms.append(('L2 double', al, v)); continue
        l0 = L0(al, y, x, kind); lc = Lq(al, y, x, a_c, H_c, kind); ld = Lq(al, y, x, a_d, H_d, kind); lcd, u1 = Lcd(al, kind, shift=(1 if shift_pole == i else 0))
        c0 = sum(r for a, b, r in p['sheets'])/4; cc = sum(a*r for a, b, r in p['sheets'])/4; cd = sum(b*r for a, b, r in p['sheets'])/4; ccd = sum(a*b*r for a, b, r in p['sheets'])/4*rc*rd
        v = c0*l0 + cc*lc + cd*ld + ccd*lcd; p0 += ccd/(al - e[0]); tot += v; terms.append((p['name'], al, v)); note(c0*l0, cc*lc, cd*ld, ccd*u1); simple.append((al, c0, cc*rc, cd*rd, ccd))
    if flag == 'parallel':
        # double pole at d = infinity (W_c W_d parallel to the focal axis): polynomial parts of the four characters, fixed by  G_c(e1) = G_c(e2) = 0,  G_d(e3) = G_d(e4) = 0,  G_cd(e_i) = 0,  and  G_0 -> r_0/4
        pp = lambda k, z: sum(c[k]/(z - c[0]) for c in simple)
        def lin(z1, z2, k):
            r1, r2 = -pp(k, z1), -pp(k, z2); a = (r1 - r2)/(z1 - z2); return a, r1 - a*z1
        ac, bc = lin(e[0], e[1], 2); ad, bd = lin(e[2], e[3], 3)
        M = mp.matrix([[z*z, z, 1] for z in (e[0], e[1], e[2])]); g2, g1, g0 = mp.lu_solve(M, mp.matrix([-pp(4, z) for z in (e[0], e[1], e[2])]))
        eps = -1 if K.mc > K.md else 1; r0 = 8*eps*ac
        chk = max(abs(ac + ad), abs(g2 + eps*ac/2), abs(g2*e[3]**2 + g1*e[3] + g0 + pp(4, e[3])))/(abs(ac) + abs(g2) + abs(g0))
        _, I1, I2 = second_kind(e, y, x); Yc = 2*mp.log(_u(x, a_c, H_c)/_u(y, a_c, H_c)); Yd = 2*mp.log(_u(x, a_d, H_d)/_u(y, a_d, H_d))
        pc = [2*P*r0/4, ac*(4*(K.x1 - K.T) - K.mc*Yc) + bc*Yc, ad*(4*(K.S - K.x3) - K.md*Yd) + bd*Yd, 4*g2*I2, 4*g1*I1, 4*g0*jf]
        note(*pc); first = sum(pc); terms.append(('infinity (parallel)', mp.inf, first - 4*g0*jf)); p0 = g0
        if info is not None: info['parallel_consistency'] = mp.nstr(chk, 3)
    else: first = 4*p0*jf; note(first)
    tot += first
    val = mp.pi/(4*P)*tot
    if info is not None:
        info.update(n_positions=len(pl), flag=flag, terms=[(n, mp.nstr(a, 12), mp.nstr(mp.pi/(4*P)*v, 8)) for n, a, v in terms], first_kind=mp.nstr(mp.pi/(4*P)*4*p0*jf, 8), max_term=mp.pi/(4*P)*big[0], p0=p0, J_F=jf)
    return val

# ----------------------------------------------------------------------------------------------------------------- public function
def classify(K, planar):
    """geometry of the planar quadrilateral W_a -> W_c -> W_d -> W_b (coordinates (t, h), t along the focal axis in units d/2):  'convex' / 're-entrant' / 'self-crossing (ab x cd)' / 'self-crossing (ac x db)';
       and the analytic case of the double pole: sheet (eps_c, eps_d) and position inside/outside the focal segment."""
    a, b, c, d = (K.P/2, mp.mpf(0)), (-K.P/2, mp.mpf(0)), (K.tc, K.hc), (K.td, planar*K.hd)
    cr = lambda o, u, v: (u[0] - o[0])*(v[1] - o[1]) - (u[1] - o[1])*(v[0] - o[0])
    def inter(p, q, r, s): return cr(p, q, r)*cr(p, q, s) < 0 and cr(r, s, p)*cr(r, s, q) < 0
    if inter(a, b, c, d): return 'self-crossing (ab x cd)'
    if inter(a, c, d, b): return 'self-crossing (ac x db)'
    v = [a, c, d, b]; sg = [mp.sign(cr(v[i], v[(i + 1) % 4], v[(i + 2) % 4])) for i in range(4)]
    return 'convex' if abs(sum(sg)) == 4 else 're-entrant'
def D0(P0, P1, P2, P3, S_len, T_len, dps=40, planar=None, return_info=False, selfcheck=True, _controls=None):
    """Threshold discontinuity D_0 of the one-leg d = 3 one-loop box; closed form (logarithms, Carlson R_F, R_J, and R_D for planar input), valid for planar AND non-planar momentum quadrilaterals.

    Arguments (LENGTHS, not squares):  P0 = |k_0|, P1 = |k_1|, P2 = |k_2|, P3 = |k_3|, S_len = |k_1 + k_2|, T_len = |k_0 + k_1|   (momenta k_0 + k_1 + k_2 + k_3 = 0; the soft leg of the threshold is k_0).
      Pass mpmath numbers or decimal strings carrying at least dps digits (Python floats limit the result to 16 digits).
    dps: number of digits requested.  The working precision is raised automatically by the measured cancellation between the terms and, near planarity, by log10(1/sin^2 phi).
    planar: None = decide from the input:  sin^2(phi) = 1 - cos^2(phi), cos(phi) from the six lengths (phi = dihedral angle at the focal axis);
              |sin^2 phi| <= 10^-(dps+10)                      -> planar formula (double pole), P2 replaced by its planar value (the change of D_0 is below 10^-dps);
              -10^-(dps-8) < sin^2 phi < -10^-(dps+10)          -> planar formula as well (a negative value can only be input rounding);  more negative: ValueError (no Euclidean configuration);
              otherwise                                          -> non-planar formula.
            True = force the planar formula (P2 is then IGNORED and replaced by the planar value with cos(phi) = sign of the input cos(phi)).  False = force the non-planar formula.
    selfcheck: evaluate the closed form at two working precisions and require agreement to dps + 3 digits (certifies the precision choice; no quadrature involved).
    Returns D_0 (mpf, real);  with return_info=True a pair (D_0, info).
    NOT covered (ValueError / NotImplementedError): W_c or W_d on the focal axis (degenerate curve), double pole at an end point of the focal segment (W_a or W_b on the line W_c W_d)."""
    old = mp.mp.dps
    try:
        mp.mp.dps = max(2*dps + 30, 80); L = [mp.mpf(v) for v in (P0, P1, P2, P3, S_len, T_len)]
        K = Kin(*L); s2 = 1 - K.cphi**2; sgn = 1 if K.cphi > 0 else -1; tiny = mp.mpf(10)**(-(dps + 10))
        if planar is None:
            if abs(s2) <= tiny or (-mp.mpf(10)**(-(dps - 8)) < s2 < 0): planar = True
            elif s2 < 0: raise ValueError('the six lengths are not the distances of a Euclidean configuration (sin^2 phi = %s)' % mp.nstr(s2, 5))
            else: planar = False
        boost = 0; global PARALLEL_TOL; PARALLEL_TOL = mp.mpf(10)**(-(dps + 15))
        if planar: L[2] = K.x2_planar(sgn); K = Kin(*L)
        else:
            if s2 <= 0: raise ValueError('non-planar formula requested for sin^2 phi <= 0')
            boost = max(0, int(mp.ceil(-mp.log10(s2))))
        rts = L2_roots(K, sgn if planar else None)          # zeros far away (line W_c W_d nearly parallel to the focal axis): hidden cancellations ~ |alpha|^5
        if rts is not None: boost += int(mp.ceil(5*max(0, mp.log10(max(abs(r) for r in rts)/max(K.P, abs(K.e[0]), abs(K.e[2]))))))
        wp = dps + 15 + boost; info = {}; ctl = _controls or {}
        def run(w):
            mp.mp.dps = w; inf = {}
            try: v = D0_core(Kin(*L), planar=(sgn if planar else None), info=inf, **ctl)
            except ZeroDivisionError: raise NotImplementedError('division by zero in the residues: degenerate kinematics (coincident poles / pole at infinity), not covered')
            return v, inf
        for attempt in range(6):
            val, info = run(wp); mp.mp.dps = wp
            canc = int(mp.ceil(mp.log10(info['max_term']/abs(val)))) if val != 0 else 0
            need = dps + max(canc, 0) + boost + 10
            if wp < need and not ctl: wp = need; continue
            if ctl or not selfcheck: check = None; break
            # a-posteriori certification: the same formula at a higher working precision must agree to the requested digits
            w2 = wp + max(15, wp//4); val2, info2 = run(w2); mp.mp.dps = w2; check = abs(val2 - val)/abs(val2)
            if check < mp.mpf(10)**(-(dps + 3)): val, info = val2, info2; wp = w2; break
            wp = w2 + max(15, wp//2)
        else: raise ArithmeticError('precision self-check did not converge')
        info['precision_selfcheck'] = None if check is None else mp.nstr(check, 3)
        info.update(planar=planar, cos_phi=mp.nstr(K.cphi, 20), sin2_phi=mp.nstr(s2, 5), working_dps=wp, cancellation_digits=canc, imag_over_real=mp.nstr(abs(mp.im(val))/abs(val), 3))
        if planar: info.update(geometry=classify(K, sgn), double_pole=[(n, a) for n, a, v in info['terms'] if n == 'L2 double'])
        mp.mp.dps = dps + 5; res = +mp.re(val)
    finally: mp.mp.dps = old
    return (res, info) if return_info else res


USAGE = '''usage: python3 d0_eval_general.py [--planar] [--check] [P0 P1 P2 P3 S_len T_len]
  Prints D_0 at the six lengths given (integers, fractions p/q or decimals), by default at (1, 3/2, 2, 7/4, 2, 9/5).
  --planar  uses the planar formula: P2 is replaced by its planar value (cos phi keeps the sign of the input), as D0(..., planar=True).
  --check   also compares with a direct quadrature of eq. (D0) at 50 digits; with --planar also evaluates the planted control
            without the double-pole term. Prints PASS (exit code 0) if the closed form agrees with the quadrature to 1e-30
            and, with --planar, the control differs from the quadrature by more than 1e-3; otherwise FAIL (exit code 1).'''

def _num(a):
    from fractions import Fraction
    f = Fraction(a)
    with mp.workdps(150): return mp.mpf(f.numerator)/f.denominator

if __name__ == "__main__":
    import sys
    opts = [a for a in sys.argv[1:] if a.startswith('--')]; nums = [a for a in sys.argv[1:] if not a.startswith('--')]
    if len(nums) not in (0, 6) or any(o not in ('--planar', '--check') for o in opts):
        print(USAGE); sys.exit(2)
    planar = '--planar' in opts
    args = [_num(a) for a in (nums or ['1', '3/2', '2', '7/4', '2', '9/5'])]
    v = D0(*args, planar=(True if planar else None))
    print(v)
    if '--check' in opts:
        L = list(args)
        if planar:
            with mp.workdps(150):
                K = Kin(*L); L[2] = K.x2_planar(1 if K.cphi > 0 else -1)
        with mp.workdps(50):
            ref = Kin(*L).D0_quad(); dev = abs(v - ref)/abs(ref)
            print('closed form vs quadrature:', mp.nstr(dev, 3)); ok = dev < mp.mpf(10)**-30
        if planar:
            c = D0(*args, planar=True, _controls=dict(drop_double=True))
            with mp.workdps(45):
                dc = abs(c - ref)/abs(ref); print('control without the double-pole term:', mp.nstr(c, 15), ' relative difference:', mp.nstr(dc, 3)); ok = ok and dc > mp.mpf(10)**-3
        print('PASS' if ok else 'FAIL'); sys.exit(0 if ok else 1)


==> anc/box_D0/monodromy/README.md <==
# box_D0/monodromy — the monodromy data behind appendix B.3

This folder holds the transport matrices and loop paths from which the eigenvalues of appendix B.3 (section 6.6) are read off. They were computed with `fam_transport.py` at 1000 bits of working precision, with 36 Chebyshev collocation points per segment. The stored matrices are composed at 50 digits and printed with 60, and they are accurate to more than 30 digits.

## Files

- `transport_<family>.json`: for each family, the base point, the base data (the vector J at the base point and the physical coefficient vector c), and one entry per loop. Each loop entry gives the loop centre (a singular point of the Gauss–Manin system in the complex plane of the variable that is continued), its tags (which degeneration it encircles), the radius, lasso height and clearance, and the transport matrix T along the lasso (real and imaginary parts as decimal strings). The field `char` is 3: the transported functions are the integrals of the part of the residue that is odd in both square roots, the only part that involves the elliptic curve. Families:
  - `box_one` and `box_one_b`: two quadrilaterals that do not lie in a plane, with one leg per site, continued in one length of the quadrilateral. These give the values lambda + 1/lambda = 4, 6, 18, 20 of the paper.
  - `box_sev`: the quadrilateral of `box_one` with several legs per site.
  - `box_col`: collinear momenta, continued in a site energy. The paper does not discuss this family.
- `trace_check.json`: the output of `trace_check.py` on these files. For every pair of loops i, j the script takes the eigenvalues of T_i T_j^{-1} restricted to the minimal local system of D_0 (the span of the analytic continuations of D_0). A word with exactly one pair of eigenvalues lambda, 1/lambda off the unit circle is called hyperbolic. For an integer monodromy, lambda + 1/lambda must be an integer and the product of the pair must be 1. `integer_traces` lists the integers lambda + 1/lambda found, and `max_dev_from_integer_trace_and_unit_product` gives the largest deviation from the two conditions. `planted_1em12_max_dev` is the same quantity after one transport-matrix entry has been perturbed by 1e-12. This is the control, and it must fail by many orders of magnitude. Hyperbolic words that contain the perturbed loop acquire a third eigenvalue off the unit circle and are skipped. Words that do not contain it are unchanged. The reported value is that of the words containing the perturbed loop whose eigenvalues the perturbation moves off the unit circle.
- Scripts (python >= 3.9, mpmath, sympy, python-flint):
  - `trace_check.py`: the eigenvalue check described above.
  - `fam_analyse.py`: the minimal local system and the eigenvalues of generators, pair words and random words.
  - `fam_transport.py`: computes the transport matrices.
  - `fam_core.py`, `gm_core.py`, `gm_mono.py`, `col_exact.py`: the family definitions, the exact residue, the Gauss–Manin system and the transport along a path.

All scripts read and write files beside themselves, so they can be run from any directory.

## Check

    python3 trace_check.py box_one box_one_b box_sev
    python3 fam_analyse.py box_one box_one_b box_sev

The first command treats the three families of the paper and writes `trace_check_box_one_box_one_b_box_sev.json`, whose entries equal those of `trace_check.json`. With other family names as arguments it writes `trace_check_<families>.json`. Without arguments it processes all four families, including box_col, and writes `trace_check.json`. The exit code is 0 if every unperturbed deviation is below 1e-20.

The second command prints, for each family, the rank of the minimal local system of D_0 (`minimal local system rank` in the line `phys`: 5 for box_one and box_one_b, 9 for box_sev) and writes `fam_analyse_box_one_box_one_b_box_sev.json`.

## Regenerating the transport matrices

    GM_PREC=1000 GM_MCOL=36 python3 fam_transport.py box_one box_one_b box_sev box_col

This writes `spec_<family>.json` (the specification of the Gauss–Manin system) and, when every loop of a family is done, replaces `transport_<family>.json`. The loops finished so far are kept in `transport_<family>.partial.json`, so a run that is stopped part way leaves the shipped transport files unchanged.

## Results in `trace_check.json`

| family | loops | hyperbolic words | lambda + 1/lambda | largest deviation |
|---|---|---|---|---|
| box_one | 65 | 50 | 4, 6, 18, 20 | 1.3e-31 |
| box_one_b | 69 | 50 | 4, 6, 18, 20 | 2.3e-33 |
| box_sev | 117 | 50 | 4, 6, 18, 20 | 3.5e-36 |
| box_col | 142 | 26 | 6, 18 | 1.1e-34 |

The planted controls fail at about 1e-11 in every family. For the element of box_one with lambda + 1/lambda = 18, lambda = 9 + 4 sqrt 5.

The minimal local system of D_0 is the span generated from the base point by these loop sets. It saturates as loops are added. Its dimension is 5 for box_one and box_one_b and 9 for box_sev and box_col. These dimensions are the same for every tolerance from 1e-10 to 1e-32 in `fam_analyse.py` (the default is 1e-25). The loop sets cover 65 of 67, 69 of 71, 117 of 137 and 142 of 148 singular points. The points without a loop lie on the imaginary axis or closer than 1.2e-4 to a neighbour, where no lasso of the shape used reaches them with clearance above 1.2e-4. The dimensions are therefore lower bounds.


==> anc/box_D0/monodromy/col_exact.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Exact arithmetic on the tube curve of the box: the algebra of its square roots (class El, used by fam_core.py) and the residue of the box integrand on a tube at collinear kinematics (class Tube).
Tube T = x_T + y_a + y_b (edges a,b: foci w_a,w_b).  s = y_a+y_b, d = y_b-y_a, z = z0 + s d/(2(w_a-w_b)), u = y_b^2-(z-w_b)^2.
On the tube s = s0 = -x_T.  The two remaining edge energies Yc, Yd satisfy Yc^2 = q_c(d), Yd^2 = q_d(d) (quadratics in d):
the tube curve C = {(d,Yc,Yd)} has genus 1;  E = C/(-,-): Y^2 = q_c q_d, Y = Yc Yd.
Algebra A = Q(d)[Yc,Yd]/(Yc^2-q_c, Yd^2-q_d), elements (p0 + p1 Yc + p2 Yd + p3 Yc Yd)/den with p_i, den in Q[d] (python-flint)."""
import sys, os; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from flint import fmpq_poly, fmpq
from fractions import Fraction as Fr
D_ = fmpq_poly([0, 1])
def Q_(a):
    a = Fr(a); return fmpq(a.numerator, a.denominator)
def const(a): return fmpq_poly([Q_(a)])

class El:
    def __init__(self, p, den, qc, qd):
        self.p = list(p); self.den = den; self.qc = qc; self.qd = qd
    def norm_(self):
        g = self.den
        for a in self.p:
            if a != 0: g = g.gcd(a)
        if g.degree() > 0:
            self.p = [a // g for a in self.p]; self.den = self.den // g
        lc = self.den.coeffs()[-1]
        self.p = [a / lc for a in self.p]; self.den = self.den / lc
        return self
    def __mul__(self, o):
        a, b = self.p, o.p; qc, qd = self.qc, self.qd
        p0 = a[0]*b[0] + qc*(a[1]*b[1]) + qd*(a[2]*b[2]) + qc*qd*(a[3]*b[3])
        p1 = a[0]*b[1] + a[1]*b[0] + qd*(a[2]*b[3] + a[3]*b[2])
        p2 = a[0]*b[2] + a[2]*b[0] + qc*(a[1]*b[3] + a[3]*b[1])
        p3 = a[0]*b[3] + a[3]*b[0] + a[1]*b[2] + a[2]*b[1]
        return El([p0, p1, p2, p3], self.den*o.den, qc, qd).norm_()
    def __add__(self, o):
        return El([x*o.den + y*self.den for x, y in zip(self.p, o.p)], self.den*o.den, self.qc, self.qd).norm_()
    def scale(self, poly_num, poly_den=None):
        return El([x*poly_num for x in self.p], self.den*(poly_den if poly_den is not None else const(1)), self.qc, self.qd).norm_()
    def inv_linear(self):
        """inverse of a + b Yc + c Yd (p3 = 0, den = 1, b, c constants)."""
        a, b, c, p3 = self.p; assert p3 == 0 and self.den == const(1)
        qc, qd = self.qc, self.qd
        if b == 0 and c == 0: return El([const(1), 0*a, 0*a, 0*a], a, qc, qd).norm_()
        if c == 0: return El([a, -b, 0*a, 0*a], a*a - b*b*qc, qc, qd).norm_()
        if b == 0: return El([a, 0*a, -c, 0*a], a*a - c*c*qd, qc, qd).norm_()
        A = a*a + b*b*qc - c*c*qd; B = 2*a*b                  # f * (a + bYc - cYd) = A + B Yc
        conj = El([a, b, -c, 0*a], const(1), qc, qd)
        return (conj*El([A, -B, 0*a, 0*a], A*A - B*B*qc, qc, qd)).norm_()

class Tube:
    def __init__(self, w, xs, tube_form):
        """w: w1..w4 (Fractions); xs: x1..x4 (Fractions, all numeric); tube_form: integer vector (x1..x4,y1..y4) with two y's = 1."""
        self.w = [Fr(a) for a in w]; self.xs = [Fr(a) for a in xs]; self.T = tuple(tube_form)
        ea, eb = [k for k in range(4) if tube_form[4+k] == 1]
        self.ea, self.eb = ea, eb
        self.ec, self.ed = [k for k in range(4) if k not in (ea, eb)]
        wa, wb = self.w[ea], self.w[eb]
        self.P = abs(wa - wb); self.z0 = (wa + wb)/2
        self.s0 = -sum(tube_form[k]*self.xs[k] for k in range(4))
        s0 = self.s0
        z = const(self.z0) + D_*Q_(s0/(2*(wa - wb)))
        yb = (const(s0) + D_)*Q_(Fr(1, 2)); ya = (const(s0) - D_)*Q_(Fr(1, 2))
        u = yb*yb - (z - const(wb))*(z - const(wb))
        self.z, self.u = z, u
        self.qc = (z - const(self.w[self.ec]))*(z - const(self.w[self.ec])) + u
        self.qd = (z - const(self.w[self.ed]))*(z - const(self.w[self.ed])) + u
        self.yab = {ea: ya, eb: yb}
        self.measure = (const(s0*s0) - D_*D_)*Q_(1/(4*self.P))          # times pi
    def form_el(self, f):
        a = const(sum(f[k]*self.xs[k] for k in range(4)))
        for e in (self.ea, self.eb):
            if f[4+e]: a = a + self.yab[e]*f[4+e]
        z0 = 0*a
        return El([a, z0 + f[4+self.ec], z0 + f[4+self.ed], z0], const(1), self.qc, self.qd)
    def one(self):
        return El([const(1), 0*D_, 0*D_, 0*D_], const(1), self.qc, self.qd)
    def residue(self, term_list, extra=None):
        """term_list: list of (coeff Fraction, [forms], [edges whose 1/(2y_e) multiplies]).  returns El: coefficient of pi*dd."""
        cache = {}
        def inv(f):
            if f not in cache: cache[f] = self.form_el(f).inv_linear()
            return cache[f]
        tot = None
        for cf, forms, invy in term_list:
            if self.T not in forms: continue
            assert forms.count(self.T) == 1
            p = self.one().scale(const(cf))
            for f in forms:
                if f != self.T: p = p*inv(f)
            for e in invy:
                yv = tuple(2 if k == 4+e else 0 for k in range(8))
                p = p*inv(yv)
            tot = p if tot is None else tot + p
        return tot.scale(self.measure)


==> anc/box_D0/monodromy/fam_analyse.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Minimal local system of a function D = c^T Jhat under the monodromy matrices T_i (Jhat -> T_i Jhat):
 W = span of the orbit of Jhat;  observable quotient W/K, K = largest invariant subspace of W annihilated by c^T;  rho_i = action on W/K (dimension r).
 Then: eigenvalues of all generators, pair words and random words in rho.  Non-root-of-unity eigenvalue => D is not a polylogarithmic function (quasi-unipotent monodromy).
Usage: python3 fam_analyse.py box_one [box_one_b ...]; reads transport_<family>.json and writes fam_analyse_<families>.json beside this script."""
import sys, os, json, random, mpmath as mp, sympy as sp
HERE = os.path.dirname(os.path.abspath(__file__))
mp.mp.dps = 60; TOL = mp.mpf(10)**-25   # the dimensions are the same for every tolerance from 1e-10 to 1e-32
def M(T): return mp.matrix([[mp.mpc(mp.mpf(a), mp.mpf(b)) for a, b in row] for row in T])
def orth_add(basis, v):
    """Gram-Schmidt: returns normalised residual of v against orthonormal 'basis' (list of column vectors) or None."""
    nv = mp.norm(v)
    if nv == 0: return None
    w = v/nv
    for _ in range(2):
        for b in basis: w = w - b*(b.H*w)[0]
    return w/mp.norm(w) if mp.norm(w) > TOL else None
def closure(v0, gens, left=True):
    basis = []; queue = [v0]
    while queue:
        v = queue.pop(); w = orth_add(basis, v)
        if w is None: continue
        basis.append(w)
        for g in gens: queue.append(g*w if left else (w.T*g).T)
    return basis
def minimal_system(c, Jh, Ts):
    gens = Ts + [t**-1 for t in Ts]
    W = closure(Jh, gens); m = len(W); BW = mp.matrix(len(Jh), m)
    for j, b in enumerate(W):
        for i in range(len(Jh)): BW[i, j] = b[i]
    TW = [BW.H*t*BW for t in gens]                     # action on W in the orthonormal basis (W invariant)
    inv_err = max(mp.mnorm(t*BW - BW*tw, 1) for t, tw in zip(gens, TW))
    o0 = (c*BW).T                                        # row vector c^T restricted to W, as column
    O = closure(o0, [tw.T for tw in TW]); r = len(O); OM = mp.matrix(r, m)
    for i, o in enumerate(O):
        for j in range(m): OM[i, j] = o[j]
    # O rows are orthonormal vectors o_i (columns) with o_i^T tw in span: rho = conj(O) ... use pseudo-inverse: rows R = OM (r x m): R tw = rho R  => rho = R tw R^H (R R^H)^-1, with R having orthonormal rows under the Hermitian product
    R = OM; G = R*R.H; rho = [R*tw*R.H*G**-1 for tw in TW]
    q_err = max(mp.mnorm(R*tw - rh*R, 1) for tw, rh in zip(TW, rho))
    return dict(dimW=m, r=r, rho=rho[:len(Ts)], inv_err=inv_err, q_err=q_err, y0=R*(BW.H*Jh), cvec=None)
def analyse(rho, rnd, nrand=60, L=8):
    I = mp.eye(rho[0].rows); out = dict(generators=[], hyperbolic_pairs=[])
    for i, t in enumerate(rho):
        ev = mp.eig(t, left=False, right=False); out['generators'].append(dict(i=i, max_abs_abs_eig_minus_1=mp.nstr(max(abs(abs(e) - 1) for e in ev), 4), max_abs_eig_minus_1=mp.nstr(max(abs(e - 1) for e in ev), 4), rank_T_minus_1=sum(1 for x in mp.svd_c(t - I, compute_uv=False) if x > mp.mpf(10)**-25)))
    worst = mp.mpf(0)
    for i in range(len(rho)):
        for j in range(len(rho)):
            if i == j: continue
            for nm, g in (('T%d*T%d' % (i, j), rho[i]*rho[j]), ('T%d*T%d^-1' % (i, j), rho[i]*rho[j]**-1)):
                if not nm.endswith('^-1') and i > j: continue
                ev = mp.eig(g, left=False, right=False); rad = max(abs(e) for e in ev); worst = max(worst, rad - 1)
                if rad - 1 > mp.mpf(10)**-12:
                    big = [e for e in ev if abs(abs(e) - 1) > mp.mpf(10)**-12]; out['hyperbolic_pairs'].append(dict(word=nm, spectral_radius=mp.nstr(rad, 25), trace_of_off_circle_eigs=mp.nstr(sum(big), 30), n_off=len(big)))
    rw = mp.mpf(0)
    for _ in range(nrand):
        g = I
        for _ in range(L): g = g*(rho[rnd.randrange(len(rho))]**rnd.choice((1, -1)))
        rw = max(rw, max(abs(e) for e in mp.eig(g, left=False, right=False)) - 1)
    out['max_pair_spectral_radius_minus_1'] = mp.nstr(worst, 6); out['max_random_word_len%d_spectral_radius_minus_1' % L] = mp.nstr(rw, 6); return out
if __name__ == '__main__':
    summary = {}
    for tagn in sys.argv[1:]:
        D = json.load(open(os.path.join(HERE, 'transport_%s.json' % tagn))); Ts = [M(l['T']) for l in D['loops']]; n = Ts[0].rows; bd = D['base_data']; rnd = random.Random(7)
        rec = dict(empty_loop_minus_identity=D['empty_loop_minus_identity'], n=n, loops=[dict(center=l['center'][:26], tags=l['tags'][:3], radius=l['radius']) for l in D['loops']])
        rec['full_matrix_group'] = analyse(Ts, rnd)
        if bd:
            sq = n == len(bd["J"]) + 2; pad = [mp.mpf(e) for e in bd['E_end']] if sq else [1]          # yend_sq mode: state (J, 1/Y(-P), 1/Y(+P))
            Jh = mp.matrix([mp.mpc(mp.mpf(a), mp.mpf(b)) for a, b in bd['J']] + pad); rec['base_checks'] = bd['checks']
            for q in ('phys', 'hol', 'dlog'):
                if not bd.get('c_' + q): continue
                c = mp.matrix([mp.mpf(sp.Rational(x).p)/mp.mpf(sp.Rational(x).q) for x in bd['c_' + q]] + ([mp.mpf(v) for v in bd['c_phys_end']] if (q == 'phys' and sq) else [0]*len(pad))).T
                ms = minimal_system(c, Jh, Ts); a = analyse(ms['rho'], rnd)
                a.update(dim_orbit_span=ms['dimW'], dim_minimal_local_system=ms['r'], invariance_error=mp.nstr(ms['inv_err'], 3), quotient_error=mp.nstr(ms['q_err'], 3),
                         jumps=[mp.nstr((c*(t - mp.eye(n))*Jh)[0], 12) for t in Ts]); rec[q] = a
        summary[tagn] = rec
        print(tagn, 'n', n, 'loops', len(Ts), 'empty', rec['empty_loop_minus_identity'], '| RAW transport-matrix group (all solutions of the system, NOT the physical observable): max pair spectral radius - 1 =', rec['full_matrix_group']['max_pair_spectral_radius_minus_1'])
        for q in ('phys', 'hol', 'dlog'):
            if q in rec: print('   %-5s [observable c^T J] orbit span %d, minimal local system rank %d, max pair spectral radius - 1 %s, random %s, n hyperbolic pair words %d, errs %s %s' % (q, rec[q]['dim_orbit_span'], rec[q]['dim_minimal_local_system'], rec[q]['max_pair_spectral_radius_minus_1'], rec[q]['max_random_word_len8_spectral_radius_minus_1'], len(rec[q]['hyperbolic_pairs']), rec[q]['invariance_error'], rec[q]['quotient_error']))
    json.dump(summary, open(os.path.join(HERE, 'fam_analyse_%s.json' % '_'.join(sys.argv[1:])[:80]), 'w'), indent=1)


==> anc/box_D0/monodromy/fam_core.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""One-dimensional tube residues of the one-loop N-gon (N = 3, 4), d = 3, on the single-site tube T = x_0 + y_0 + y_{N-1}, as a FAMILY in one parameter s.
Axis: foci W_a (edge 0) at z = wa, W_b (edge N-1) at z = wb, P = |wa - wb|.  Coordinates on the tube: s0 = y_a + y_b (= -x_0), d = y_b - y_a in [-P, P], azimuth phi.
Complementary foci W_c (edge 1) [, W_d (edge 2)] at (z_c, r_c) in cylindrical coordinates.  The residue is phi-independent -- hence a ONE-dimensional integral -- iff
 (i) collinear: r_c = r_d = 0 (any s0 >= P), or (ii) collapsed: s0 = P (spheroid = focal segment; any r_c, r_d).   y_c^2 = q_c(d) = (z - z_c)^2 + u + r_c^2,
 z = z0 + s0 d/(2(wa-wb)), u = y_b^2 - (z-wb)^2 (= 0 if s0 = P).   measure: d^3l -> pi (s0^2 - d^2)/(4P) dd  (after the trivial phi integral).
Site energies: x_0 = -s0 on the tube; x_v (v >= 1) given.  One leg per site: x_1 = |W_c - W_a|, x_{N-1} = |W_last - W_b|, x_2 = |W_d - W_c| (N = 4)."""
import sys, os; HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from flint import fmpq_poly, fmpq
from fractions import Fraction as Fr
from col_exact import El, const, Q_, D_
import itertools, sympy as sp, json
d, s = sp.symbols('d s')

def ngon_int_terms(N):
    """recursion terms as tuples of integer vectors (x_0..x_{N-1}, y_0..y_{N-1}); edge e joins sites e, e+1; psi_flat = sum 1/prod(forms)."""
    def chain(sites, en, inner):
        E = tuple(sum(c) for c in zip(*[en[v] for v in sites]))
        if len(sites) == 1: return [(E,)]
        out = []
        for i, e in enumerate(inner):
            L, R = sites[:i+1], sites[i+1:]; en2 = dict(en)
            for v in (L[-1], R[0]):
                t = list(en2[v]); t[N+e] += 1; en2[v] = tuple(t)
            for a in chain(L, en2, inner[:i]):
                for b in chain(R, en2, inner[i+1:]): out.append((E,) + a + b)
        return out
    Q = tuple([1]*N + [0]*N); terms = []
    for e in range(N):
        sites = tuple((e+1+i) % N for i in range(N)); en = {v: tuple(1 if k == v else 0 for k in range(2*N)) for v in range(N)}
        for v in (sites[0], sites[-1]):
            t = list(en[v]); t[N+e] += 1; en[v] = tuple(t)
        inner = [(e+1+i) % N for i in range(N-1)]
        for t in chain(sites, en, inner): terms.append((Q,) + t)
    return terms

class Tube1D:
    def __init__(self, N, wa, wb, s0, xs, comp):
        """xs: [x_1..x_{N-1}] Fractions; comp: [(z_c, r_c^2)] (N=3) or [(z_c, r_c^2), (z_d, r_d^2)] (N=4)."""
        self.N = N; wa, wb, s0 = Fr(wa), Fr(wb), Fr(s0); self.P = abs(wa - wb); self.s0 = s0
        assert all(Fr(r2) == 0 for _, r2 in comp) or abs(s0) == self.P, 'residue is phi-dependent: not a one-dimensional integral'
        self.xs = [-s0] + [Fr(a) for a in xs]; self.T = tuple([1] + [0]*(N-1) + [1] + [0]*(N-2) + [1])
        z = const((wa + wb)/2) + D_*Q_(s0/(2*(wa - wb))); yb = (const(s0) + D_)*Q_(Fr(1, 2)); ya = (const(s0) - D_)*Q_(Fr(1, 2))
        u = yb*yb - (z - const(wb))*(z - const(wb))
        qs = [(z - const(zc))*(z - const(zc)) + u + const(r2) for zc, r2 in comp]
        self.qc = qs[0]; self.qd = qs[1] if N == 4 else const(1); self.ya, self.yb = ya, yb
        self.measure = (const(s0*s0) - D_*D_)*Q_(1/(4*self.P))
    def form_el(self, f):
        N = self.N; a = const(sum(f[k]*self.xs[k] for k in range(N))) + self.ya*f[N] + self.yb*f[2*N-1]; z0 = 0*a
        return El([a, z0 + f[N+1], z0 + (f[N+2] if N == 4 else 0), z0], const(1), self.qc, self.qd)
    def residue(self, terms):
        cache = {}
        def inv(f):
            if f not in cache: cache[f] = self.form_el(f).inv_linear()
            return cache[f]
        one = El([const(1), 0*D_, 0*D_, 0*D_], const(1), self.qc, self.qd); tot = None
        for forms in terms:
            if self.T not in forms: continue
            assert forms.count(self.T) == 1
            p = one
            for f in forms:
                if f != self.T: p = p*inv(f)
            tot = p if tot is None else tot + p
        return tot.scale(self.measure)

toS = lambda pol: sum(sp.Rational(int(q.p), int(q.q))*d**k for k, q in enumerate(pol.coeffs()))
S = lambda q: sp.Rational(Fr(q).numerator, Fr(q).denominator)

class Fam:
    """desc: dict(N, wa, wb, s0 (sympy in s), xs [sympy], comp [(z, r2) sympy], yend [[y_c(-P), y_c(+P)], ...] sympy polynomials in s (positive at base), base, samples)"""
    def __init__(self, desc):
        self.D = desc; N = desc['N']; self.N = N; wa, wb = S(desc['wa']), S(desc['wb']); self.P = abs(wa - wb); s0 = sp.sympify(desc['s0'])
        self.z = (wa + wb)/2 + s0*d/(2*(wa - wb)); self.yb = (s0 + d)/2; self.ya = (s0 - d)/2; u = sp.expand(self.yb**2 - (self.z - wb)**2)
        self.q = [sp.expand((self.z - sp.sympify(zc))**2 + u + sp.sympify(r2)) for zc, r2 in desc['comp']]
        self.xs = [-s0] + [sp.sympify(a) for a in desc['xs']]; self.terms = ngon_int_terms(N); self.forms = sorted(set(f for t in self.terms for f in t))
        self.sq = bool(desc.get('yend_sq', False))          # end-point values of Y not rational in the parameter (planar families): carried as extra ODE components by gm_core
        for k, (ym, yp) in enumerate([] if self.sq else desc['yend']):
            assert sp.expand(sp.sympify(ym)**2 - self.q[k].subs(d, -self.P)) == 0 and sp.expand(sp.sympify(yp)**2 - self.q[k].subs(d, self.P)) == 0, 'yend'
    def tube(self, sv):
        sub = {s: S(sv)}; ev = lambda e: Fr(str(sp.nsimplify(sp.sympify(e).subs(sub))))
        return Tube1D(self.N, self.D['wa'], self.D['wb'], ev(self.D['s0']), [ev(a) for a in self.D['xs']], [(ev(zc), ev(r2)) for zc, r2 in self.D['comp']])
    def norm(self, f):
        N = self.N; a = sum(f[k]*self.xs[k] for k in range(N)) + f[N]*self.ya + f[2*N-1]*self.yb; b = f[N+1]; c = f[N+2] if N == 4 else 0
        qc = self.q[0]; qd = self.q[1] if N == 4 else 1
        if b == 0 and c == 0: return sp.expand(a)
        if c == 0: return sp.expand(a**2 - b*b*qc)
        if b == 0: return sp.expand(a**2 - c*c*qd)
        return sp.expand((a**2 - b*b*qc - c*c*qd)**2 - 4*b*b*c*c*qc*qd)
    def spec(self, char, name, with_ctrl=True):
        """char: index into El.p (1: Y_c-odd, 2: Y_d-odd, 3: odd-odd).  Q = product of the flipped roots' quadratics."""
        T = tuple([1] + [0]*(self.N-1) + [1] + [0]*(self.N-2) + [1]); sb = S(self.D['base']); P = self.P
        Q = {1: self.q[0], 2: self.q[-1], 3: sp.expand(self.q[0]*self.q[-1])}[char]; nQ = sp.Poly(Q, d).degree()
        cands = {sp.Poly(q, d).monic().as_expr(): 'branch:q%d' % k for k, q in enumerate(self.q)}
        for f in self.forms:
            if f == T: continue
            nn = self.norm(f)
            if nn.has(d):
                for h, m in sp.factor_list(sp.numer(sp.together(nn)))[1]:        # coefficients may be rational in the parameter
                    if h.has(d): cands.setdefault(sp.Poly(h, d).monic().as_expr(), str(f))
        found = None; used = []
        for sv in self.D['samples']:
            R = self.tube(sv).residue(self.terms); g = R.den.gcd(R.p[char]); dn = R.den // g; fl = dn.factor()[1]
            if not all(m <= 2 for _, m in fl): continue
            mult_here = {sp.Poly(toS(fp), d).monic().as_expr(): m for fp, m in fl}
            facs = [sp.Poly(toS(fp), d).monic().as_expr() for fp, m in fl]
            here = set(); mm = {}
            for h in cands:
                hs = sp.Poly(h.subs(s, S(sv)), d).monic().as_expr()
                for fc in facs:
                    if sp.expand(hs - fc) == 0: here.add(h); mm[h] = mult_here[fc]
            if sum(sp.Poly(h, d).degree()*mm[h] for h in here) != dn.degree(): continue
            assert found is None or all(mults[h] == mm[h] for h in here), 'inconsistent multiplicities'
            mults = mm
            assert found is None or found == here, 'inconsistent pole identification'
            found = here; used.append(str(sv))
        assert len(used) >= 3, ('pole identification failed', used)
        poles = [sp.numer(sp.together(h)) for h in sorted(found, key=str)]; pole_mult = [mults[h] for h in sorted(found, key=str)]
        ctrl = None
        if with_ctrl:
            a_, b_ = sp.symbols('a_ b_'); L = (d**2/4 + a_*d + b_) if nQ == 4 else (d/2 + b_)
            a0 = sp.solve(sp.Poly(sp.expand(Q - L**2), d).coeff_monomial(d**3), a_)[0] if nQ == 4 else 0
            for b0 in (1, 3, -2, sp.Rational(7, 2), 5, -4, 7, sp.Rational(-9, 2), 9, 12, sp.Rational(1, 3), -7):
                L0 = sp.expand(L.subs({a_: a0, b_: b0})); den2 = sp.numer(sp.together(sp.expand(Q - L0**2)))
                if sp.Poly(den2, d).degree() != nQ//2: continue
                rts = [complex(r) for r in sp.Poly(den2.subs(s, sb), d).nroots()]
                if any(abs(r.real) < float(P)*1.05 and abs(r.imag) < 0.3*float(P) for r in rts): continue
                own = []
                for ex in (den2.subs(d, P), den2.subs(d, -P), sp.Poly(den2, d).LC(), sp.discriminant(den2, d) if nQ == 4 else 1, sp.resultant(Q, den2, d)):
                    for f_, m_ in sp.factor_list(sp.numer(sp.together(sp.factor(ex))))[1]:
                        if f_.has(s): own += [complex(r) for r in sp.Poly(f_, s).nroots(n=20, maxsteps=500)]
                if own and min(abs(z_ - complex(float(sb))) for z_ in own) < 0.1: continue
                ctrl = (L0, den2); break
            assert ctrl is not None
        ks = {1: [0], 2: [self.N-3], 3: [0, 1]}[char]
        Yend = [sp.together(Q.subs(d, -P)), sp.together(Q.subs(d, P))] if self.sq else [sp.expand(sp.Mul(*[sp.sympify(self.D['yend'][k][j]) for k in ks])) for j in (0, 1)]      # sq mode: these are Y(-+P)^2
        allp = poles + ([ctrl[1]] if ctrl else []); sing = {}
        def add(tag, expr):
            nu_, de_ = sp.fraction(sp.together(sp.factor(expr)))
            for tg, ex_ in ((tag, nu_), ('den:' + tag, de_)):            # zeros of denominators (rational parameter dependence) are singular points of the system too
                for f_, m in sp.factor_list(ex_)[1]:
                    if f_.has(s): sing.setdefault(tg, []).extend([(float(sp.re(r)), float(sp.im(r))) for r in sp.Poly(f_, s).nroots(n=30, maxsteps=1000)])
        for k in ks: add('disc_q%d' % k, sp.discriminant(self.q[k], d))
        if char == 3: add('Res(qc,qd)', sp.resultant(self.q[0], self.q[1], d))
        for i, p in enumerate(allp):
            add('lc p%d' % i, sp.Poly(p, d).LC()); add('Res(Q,p%d)' % i, sp.resultant(Q, p, d)); add('p%d(+P)' % i, p.subs(d, P)); add('p%d(-P)' % i, p.subs(d, -P))
            if sp.Poly(p, d).degree() == 2: add('disc p%d' % i, sp.discriminant(p, d))
            for j in range(i+1, len(allp)): add('Res(p%d,p%d)' % (i, j), sp.resultant(p, allp[j], d))
        for e in Yend: add('Yend', e)
        spec = dict(name=name, N=self.N, char=char, base=str(sb), P=str(P), Q=str(Q), q=[str(q) for q in self.q], poles=[str(p) for p in allp], n_phys_poles=len(poles),
                    pole_forms=[cands[h] for h in sorted(found, key=str)], pole_id_sample_points=used, ctrl_L=str(ctrl[0]) if ctrl else None, Yend=[str(e) for e in Yend], yend_sq=self.sq, pole_mult=pole_mult + ([1] if ctrl else []), sing=sing)
        json.dump(spec, open(os.path.join(HERE, 'spec_%s.json' % name), 'w'), indent=1); return spec

def decompose(F, B):
    cs = sp.symbols('c0:%d' % len(B)); num = sp.numer(sp.together(F - sum(c*b for c, b in zip(cs, B))))
    sol = sp.solve(sp.Poly(num, d).all_coeffs(), cs, dict=True); assert len(sol) == 1 and len(sol[0]) == len(B), 'not in the span'
    return [sol[0][c] for c in cs]

def _lamb(var, expr):
    import mpmath as mp
    with mp.workdps(200): return sp.lambdify(var, expr, 'mpmath')

def base_data(fam, spec):
    """coefficient vectors and lens integrals at the base point; checks incl. sum of characters = real-line integral of the full residue."""
    import mpmath as mp
    mp.mp.dps = 50; sb = S(spec['base']); char = spec['char']; Q = sp.sympify(spec['Q']).subs(s, sb); nQ = sp.Poly(Q, d).degree(); P = S(spec['P']); Pm = mp.mpf(P.p)/P.q
    B = [d**k for k in range(nQ - 1)]
    Xh = []          # Hermite step for DOUBLE poles (planar kinematics): d(g/Y) with g = 1/p - (p^-1 mod Q) has a double pole at p and no poles at the roots of Q
    for p, mu in zip(spec['poles'], spec.get('pole_mult') or [1]*len(spec['poles'])):
        p = sp.sympify(p).subs(s, sb); B += [1/p] if sp.Poly(p, d).degree() == 1 else [1/p, d/p]
        if mu == 2:
            assert sp.Poly(p, d).degree() == 1; g_ = 1/p - sp.invert(sp.Poly(p, d), sp.Poly(Q, d)).as_expr(); Xh.append((g_, sp.cancel(sp.diff(g_, d) - g_*sp.diff(Q, d)/(2*Q))))
    R = fam.tube(sb).residue(fam.terms); den = toS(R.den); rho = [sp.cancel(toS(p)/den) for p in R.p]
    c_all = decompose(sp.cancel(rho[char]*Q), B + [x_ for _, x_ in Xh]); c_phys = c_all[:len(B)]; gam = c_all[len(B):]; c_hol = [sp.Integer(1)] + [sp.Integer(0)]*(len(B) - 1); c_dlog = None
    if spec['ctrl_L']:
        L0 = sp.sympify(spec['ctrl_L']).subs(s, sb); c_dlog = decompose(sp.cancel((sp.diff(Q, d)*L0 - 2*sp.diff(L0, d)*Q)/(Q - L0**2)), B)
    qn = [sp.sympify(q).subs(s, sb) for q in spec['q']]; pols = qn + [sp.sympify(p).subs(s, sb) for p in spec['poles']]; H = None
    for Hc in (0.25, -0.25, 0.125, -0.125, 0.06, -0.06):
        ok = True
        for p in pols:
            for r in sp.Poly(p, d).nroots(n=20):
                r = complex(r); hh = Hc*float(P)*(1 - (r.real/float(P))**2)
                if abs(r.real) < float(P) and min(0, hh) - 1e-9 < r.imag < max(0, hh) + 1e-9 and abs(r.imag) > 1e-12: ok = False
        if ok: H = mp.mpf(Hc); break
    assert H is not None, 'no clear lens'
    qf = [_lamb(d, q) for q in qn]; Ys = [lambda zz, f=f: mp.sqrt(f(zz)) for f in qf]
    Y = {1: Ys[0], 2: Ys[-1], 3: (lambda zz: Ys[0](zz)*Ys[-1](zz))}[char]
    def lens(fun):
        # integrand evaluated at 4x the quadrature precision: expanded denominators lose |z -+ P| relative accuracy at the tanh-sinh nodes next to the end points
        def g(t):
            with mp.workdps(200):
                zz = Pm*t + 1j*H*Pm*(1 - t*t); return fun(zz)*(Pm - 2j*H*Pm*t)
        return mp.quad(g, mp.linspace(-1, 1, 17))
    # finite parts: a simple pole of the integrand AT an end point (one leg per site) is subtracted and replaced by  kappa * FP int dd/(d -+ P),  FP = -+ log(2P)
    CP, CM = -mp.log(2*Pm), mp.log(2*Pm)
    def fp_lens(fun, kp, km):
        if kp == 0 and km == 0: return lens(fun)
        return lens(lambda zz: fun(zz) - kp/(zz - Pm) - km/(zz + Pm)) + kp*CP + km*CM
    def kappas(r_sym, Yp, Ym):        # residues of r(d)*Y at d = +P, -P  (r rational with at most simple poles there)
        kp = sp.cancel(r_sym*(d - P)).subs(d, P); km = sp.cancel(r_sym*(d + P)).subs(d, -P)
        return mp.mpf(sp.Rational(kp).p)/sp.Rational(kp).q*Yp, mp.mpf(sp.Rational(km).p)/sp.Rational(km).q*Ym
    yend = [[mp.sqrt(f(-Pm)), mp.sqrt(f(Pm))] for f in qf]
    Yend_k = {0: (mp.mpf(1), mp.mpf(1)), 1: (yend[0][0], yend[0][1]), 2: (yend[-1][0], yend[-1][1]), 3: (yend[0][0]*yend[-1][0], yend[0][1]*yend[-1][1])}
    Ym_, Yp_ = Yend_k[char]; J = []
    for b in B:
        kp, km = kappas(b, 1/Yp_, 1/Ym_); J.append(fp_lens(lambda zz, bf=_lamb(d, b): bf(zz)/Y(zz), kp, km))
    rf = [_lamb(d, toS(p)/den) for p in R.p]; Yk = {0: (lambda zz: 1), 1: Ys[0], 2: Ys[-1], 3: (lambda zz: Ys[0](zz)*Ys[-1](zz))}
    kap = {k: kappas(rho[k], Yend_k[k][1], Yend_k[k][0]) for k in range(4) if rho[k] != 0}
    fps = {k: fp_lens(lambda zz, k=k: rf[k](zz)*Yk[k](zz), *kap[k]) for k in kap}; direct = fps[char]
    dot0 = lambda cv: sum(mp.mpf(sp.Rational(x).p)/mp.mpf(sp.Rational(x).q)*j for x, j in zip(cv, J))
    toM = lambda q_: mp.mpf(sp.Rational(q_).p)/mp.mpf(sp.Rational(q_).q)
    c_end = [sum(-toM(ga*g_.subs(d, -P)) for ga, (g_, _) in zip(gam, Xh)), sum(toM(ga*g_.subs(d, P)) for ga, (g_, _) in zip(gam, Xh))]        # coefficients of E_- = 1/Y(-P), E_+ = 1/Y(+P)
    dot = lambda cv: dot0(cv) + ((c_end[0]/Ym_ + c_end[1]/Yp_) if cv is c_phys else 0)
    # real-line integral from the TERM LIST directly (the character sum has cancelling real poles: unusable on the real line)
    tb = fam.tube(sb); N = fam.N; xsn = [mp.mpf(x.numerator)/x.denominator for x in tb.xs]; s0n = mp.mpf(tb.s0.numerator)/tb.s0.denominator
    def direct_full(t):
        ys = [(s0n - t)/2] + [mp.sqrt(f(t)) for f in qf] + [(s0n + t)/2]; tot = mp.mpf(0)
        for forms in fam.terms:
            if tb.T in forms:
                pr = mp.mpf(1)
                for f in forms:
                    if f != tb.T: pr /= sum(f[k]*xsn[k] for k in range(N)) + sum(f[N+k]*ys[k] for k in range(N))
                tot += pr
        return tot*(s0n*s0n - t*t)/(4*Pm)
    Dreal = mp.quad(direct_full, mp.linspace(-Pm, Pm, 9)); Dlens = sum(fps.values())
    kap_sum = [mp.nstr(abs(sum(kap[k][j] for k in kap)), 3) for j in (0, 1)]; kap_max = [mp.nstr(max(abs(kap[k][j]) for k in kap), 3) for j in (0, 1)]
    chk = dict(lens_H=float(H), D_characters_over_D=[mp.nstr(fps[k]/Dreal, 8) for k in fps], c_phys_dot_J_vs_direct_rel=mp.nstr(abs(dot(c_phys) - direct)/abs(direct), 5), planted_c_rel=mp.nstr(abs(dot(c_phys) + J[-1]*mp.mpf(10)**-6 - direct)/abs(direct), 5),
               D_over_pi_real_line=mp.nstr(Dreal, 30), lens_vs_real_line_rel=mp.nstr(abs(Dlens - Dreal)/abs(Dreal), 5), char_part_over_D=mp.nstr(direct/Dreal, 12),
               chars_nonzero=[bool(r != 0) for r in rho], endpoint_residue_sum_over_characters=kap_sum, endpoint_residue_max=kap_max)
    if c_dlog:
        Lf = _lamb(d, L0); fv = lambda zz: (Y(zz) - Lf(zz))/(Y(zz) + Lf(zz)); closed = mp.log(fv(Pm)) - mp.log(fv(-Pm)); dl = dot(c_dlog)
        k = mp.nint(((dl - closed)/(2j*mp.pi)).real); chk['dlog_vs_closed_form_mod_2pi_i'] = mp.nstr(abs(dl - closed - 2j*mp.pi*k), 5)
    E_end = [mp.nstr(1/Ym_, 50), mp.nstr(1/Yp_, 50)]            # 1/Y(-P), 1/Y(+P) at the base point (extra state components in yend_sq mode)
    return dict(c_phys=[str(x) for x in c_phys], c_hol=[str(x) for x in c_hol], c_dlog=[str(x) for x in c_dlog] if c_dlog else None, J=[(mp.nstr(v.real, 45), mp.nstr(v.imag, 45)) for v in J], checks=chk, E_end=E_end, c_phys_end=[mp.nstr(v, 50) for v in c_end], n_double_poles=len(Xh))

FAMILIES = {
 # collinear, several legs per site; parameter s = s0 = -x_0
 'tri_col': dict(N=3, wa='1/2', wb='-1/2', s0='s', xs=['17/5', '41/10'], comp=[('9/5', '0')], yend=[['s/2 + 9/5', '9/5 - s/2']], base='2', samples=['2', '9/2', '7/3', '11/4', '13/5', '17/6']),
 'box_col': dict(N=4, wa='1/2', wb='-1/2', s0='s', xs=['17/5', '23/10', '41/10'], comp=[('9/5', '0'), ('16/5', '0')], yend=[['s/2 + 9/5', '9/5 - s/2'], ['s/2 + 16/5', '16/5 - s/2']], base='2', samples=['2', '9/2', '7/3', '11/4', '13/5', '17/6']),
}
def collapsed(N, bc, ad=None, bd=None, xs=None, base='3/2', oneleg=True, x2='2', sheet=1, samples=None):
    """non-collinear, s0 = P = 1; shape parameter s = a_c = |W_c - W_a|; b_c = |W_c - W_b| fixed; W_d fixed (a_d, b_d).  z = (b^2 - a^2)/2, r^2 = a^2 - (z - 1/2)^2."""
    # sheet = +1: s0 = +P (x_0 = -P: threshold of the x_0-cut);  sheet = -1: s0 = -P (x_0 = +P: the ONE-LEG value of x_0; y_a, y_b -> -y_a, -y_b; d = -P is then l = W_a)
    zc = '((%s)**2 - s**2)/2' % bc; comp = [(zc, 's**2 - (%s - 1/2)**2' % zc)]; yend = [[bc, 's'] if sheet == 1 else ['s', bc]]
    if N == 4:
        zd = '((%s)**2 - (%s)**2)/2' % (bd, ad); comp.append((zd, '(%s)**2 - (%s - 1/2)**2' % (ad, zd))); yend.append([bd, ad] if sheet == 1 else [ad, bd])
    if xs is None: xs = ['s', bc] if N == 3 else ['s', x2, bd]
    return dict(N=N, wa='1/2', wb='-1/2', s0=str(sheet), xs=xs, comp=comp, yend=yend, base=base, samples=samples or [base, '8/5', '7/5', '13/10', '17/10', '19/12'])
FAMILIES['tri_one'] = collapsed(3, '9/5')
FAMILIES['box_one'] = collapsed(4, '9/5', '2', '7/4')
FAMILIES['box_one_b'] = collapsed(4, '11/6', '9/4', '5/3', x2='7/3')
FAMILIES['box_sev'] = collapsed(4, '9/5', '2', '7/4', xs=['17/5', '23/10', '41/10'])
FAMILIES['tri_sev'] = collapsed(3, '9/5', xs=['17/5', '41/10'])
FAMILIES['box_one_m'] = collapsed(4, '9/5', '2', '7/4', sheet=-1)
FAMILIES['box_one_m_b'] = collapsed(4, '11/6', '9/4', '5/3', x2='7/3', sheet=-1)
FAMILIES['box_one_m_soft'] = collapsed(4, '7', '8', '15/2', x2='10', base='13/2', sheet=-1, samples=['13/2', '20/3', '25/4', '32/5', '33/5', '27/4'])
FAMILIES['tri_one_m'] = collapsed(3, '9/5', sheet=-1)
FAMILIES['tri_one_m_soft'] = collapsed(3, '7', base='13/2', sheet=-1, samples=['13/2', '20/3', '25/4', '32/5', '33/5', '27/4'])

def planar(base='7/2', sign=1, samples=None):
    """PLANAR one leg per site, s0 = P = 1.  In-plane coordinates (x, z): W_a = (0, 1/2), W_b = (0, -1/2), W_c = W_a + a_c (3/5, 4/5), W_d = W_b + (17/10)(-8/17, 15/17) = (-4/5, 1).
    x_1 = a_c, x_3 = |W_d - W_b| = 17/10, x_2 = |W_c - W_d| = sqrt((a_c + 2/25)^2 + (47/50)^2) is FORCED by planarity; rationalised by the Euler variable t (the family parameter `s`):
    a_c + 2/25 = (47/50)(t^2 - 1)/(2t), x_2 = (47/50)(t^2 + 1)/(2t).  t -> -1/t gives the same a_c with x_2 -> -x_2.  End-point values Y(-+P) are not rational in t: yend_sq mode."""
    ac = '(47/50)*(s**2 - 1)/(2*s) - 2/25'; x2 = '(47/50)*(s**2 + 1)/(2*s)'
    comp = [('1/2 + 4*(%s)/5' % ac, '(3*(%s)/5)**2' % ac), ('1', '16/25')]
    return dict(N=4, wa='1/2', wb='-1/2', s0=str(sign), xs=[ac, x2, '17/10'], comp=comp, yend=None, yend_sq=True, base=base, samples=samples or [base, '3', '4', '5/2', '9/2', '10/3'])
FAMILIES['box_planar'] = planar()


==> anc/box_D0/monodromy/fam_transport.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Transport: lassos around the singular points of the Gauss-Manin system near the base point that a lasso reaches with clearance above 1.2e-4 (curve degenerations, end-point events, pole events), one character.
Writes transport_<family>.json (and spec_<family>.json, the system specification) beside this script; transport_<family>.json is replaced only when every loop is done, and the loops finished so far are kept in transport_<family>.partial.json.  Analysis of the result: fam_analyse.py and trace_check.py.
Usage: python3 fam_transport.py box_one box_one_b box_sev box_col   (a family may be written family:k to select the character k = 1, 2, 3; default 3, the odd-odd character of D_0)."""
import sys, os; HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from fam_core import *
from gm_mono import *
def seg_dist(z, a, b):
    t = max(0, min(1, ((z - a)*(b - a).conjugate()).real/abs(b - a)**2)) if abs(b - a) > 0 else 0; return abs(z - (a + t*(b - a)))
def clearance(path, pts): return min(seg_dist(z, a, b) for z in pts for a, b in zip(path[:-1], path[1:]) if abs(b - a) > 0)
def run(name, char=3, maxt=200, window=2.5, with_base=True):
    fam = Fam(FAMILIES[name]); tagn = name if char == 3 else '%s_char%d' % (name, char)
    spec_path = os.path.join(HERE, 'spec_%s.json' % tagn); out_path = os.path.join(HERE, 'transport_%s.json' % tagn); part_path = os.path.join(HERE, 'transport_%s.partial.json' % tagn)
    spec = fam.spec(char, tagn); base = complex(float(S(spec['base']))); bd = base_data(fam, spec) if with_base else None
    pts = {}
    for tag, L in spec['sing'].items():
        for a, b in L:
            z = complex(a, b); key = next((w for w in pts if abs(w - z) < 1e-7), None)
            if key is None: pts[z] = [tag]
            else: pts[key].append(tag)
    allpts = list(pts); bk = base
    if min(abs(base - z) for z in allpts) < 5e-3:
        bk = next(base + dl for dl in (0.03, -0.03, 0.06, 0.1j, 0.3j) if min(abs(base + dl - z) for z in allpts) > 5e-3)
    deg = lambda tags: any(t.startswith('disc_q') or t == 'Res(qc,qd)' for t in tags)
    cand = sorted(allpts, key=lambda z: (not deg(pts[z]), abs(z - base)))[:maxt]
    loops = []
    for c in cand:
        r = min(0.45*min(abs(c - z) for z in allpts if abs(c - z) > 1e-7), 0.2); best = None
        for h in ([0.3, 0.5, 1.0, 0.15, 0.7, 1.5, 0.08, 2.0, 3.0, 4.0] if c.imag >= 0 else [-0.3, -0.5, -1.0, -0.15, -0.7, -1.5, -0.08, -2.0, -3.0, -4.0]):
            if abs(h) <= abs(c.imag) + r: continue
            tail = [complex(bk.real, h), complex(c.real, h), c + 1j*r*(1 if h > 0 else -1)]; cl = clearance([bk] + tail, [z for z in allpts if abs(z - c) > 1e-7])
            if best is None or cl > best[0]: best = (cl, h, tail)
        if best is not None and best[0] > 1.2e-4: loops.append(dict(center=c, tags=pts[c], radius=r, h=best[1], clearance=best[0], tail=best[2]))
    print(tagn, 'base', bk, len(loops), 'loops:', [(str(l['center'])[:22], l['tags'][:2], round(l['radius'], 5)) for l in loops], flush=True)
    res = dict(name=name, char=char, base_used=str(bk), base_data=bd, loops=[])
    with Pool() as pool:
        T0, _ = transport(spec_path, subdivide([bk, bk + 0.05j, bk + 0.05 + 0.05j, bk + 0.05, bk], allpts), pool); res['empty_loop_minus_identity'] = mp.nstr(mp.mnorm(T0 - mp.eye(T0.rows), 1), 3)
        Tb = None
        if bk != base: Tb, _ = transport(spec_path, subdivide([base, bk], [z for z in allpts if abs(z - base) > 1e-9]), pool) if min(abs(base - z) for z in allpts) > 1e-9 else (None, None)
        for l in loops:
            T, inf = lasso(spec_path, [bk] + l['tail'], l['center'], 20, allpts, pool); n = T.rows
            if Tb is not None: T = Tb**-1*T*Tb
            res['loops'].append(dict(center=str(l['center']), tags=l['tags'], radius=l['radius'], h=l['h'], clearance=l['clearance'], info=inf, T=[[(mp.nstr(T[i, j].real, 60), mp.nstr(T[i, j].imag, 60)) for j in range(n)] for i in range(n)]))
            json.dump(res, open(part_path + '.tmp', 'w')); os.replace(part_path + '.tmp', part_path)          # loops finished so far
    json.dump(res, open(out_path + '.tmp', 'w')); os.replace(out_path + '.tmp', out_path)          # transport_<family>.json is replaced only when every loop is done
    if os.path.exists(part_path): os.remove(part_path)
    print(tagn, 'done', len(res['loops']), 'loops', flush=True)
if __name__ == '__main__':
    for a in sys.argv[1:]:
        nm, _, ch = a.partition(':'); run(nm, int(ch) if ch else 3)


==> anc/box_D0/monodromy/gm_core.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Gauss-Manin system for anti-invariant one-forms on Y^2 = Q(d; s) (deg_d Q = 4 or 2) with simple poles on given pole polynomials.
Basis (times dd/Y):  d^k (k <= degQ-2),  N/den for each pole polynomial den(d;s): N = 1 (deg 1) or N = 1, d (deg 2).
For each basis element B_i:   dB_i/ds - B_i Q_s/(2Q) = sum_j M_ij B_j + g_i' - g_i Q'/(2Q),   g_i = poly(deg <= degQ-1) + sum gamma/den (+ (gamma0+gamma1 d)/den),
so that  d/ds int_Gamma B_i dd/Y = sum_j M_ij int_Gamma B_j dd/Y + [g_i/Y]_{Gamma}   (fixed end points).
Arithmetic: python-flint acb balls (rigorous enclosures for the given s)."""
import sympy as sp
from flint import acb, acb_poly, acb_mat, arb, ctx, fmpq
d_, s_ = sp.symbols('d s')

class Family:
    def __init__(self, Q, poles, P, Yend, prec=400, yend_sq=False, mult=None):
        """Q: sympy polynomial in d,s; poles: list of sympy polynomials in d,s; P: rational; Yend: (sympy expr in s for Y at d=-P, same at d=+P)."""
        ctx.prec = prec
        self.prec = prec; self.P = sp.Rational(P)
        self.Qc = self._coeffs(Q); self.Qsc = self._coeffs(sp.diff(Q, s_))
        self.poles = [(self._coeffs(p), self._coeffs(sp.diff(p, s_)), sp.Poly(p, d_).degree()) for p in poles]
        self.nQ = sp.Poly(Q, d_).degree(); self.mult = list(mult) if mult else [1]*len(poles)      # pole multiplicities (planar kinematics: two simple poles collide into a double pole)
        # yend_sq: the end-point values Y(-+P) are NOT rational in the parameter (planar families).  Then E_-+ = 1/Y(-+P) are carried as two extra components of the system,
        # E' = -(R'/(2R)) E with R = Q(d = -+P; s) (always true: Y^2 = Q), instead of being evaluated as polynomials.  State (J, E_-, E_+); naug = n + 2.
        self.sq = bool(yend_sq)
        if self.sq:
            R = [sp.together(Q.subs(d_, -self.P)), sp.together(Q.subs(d_, self.P))]
            self.Rlog = [self._rat(sp.together(sp.diff(r, s_)/(2*r))) for r in R]
        # s-independent pole polynomials with a root at an integration end point (one leg per site: the conjugate form vanishes at the vertex):
        # their exact-form generator 1/p is not needed (no double pole arises) and would be singular in the boundary term -> excluded.
        self.endpole = [bool(sp.Poly(p, d_).degree() == 1 and not sp.sympify(p).has(s_) and (sp.sympify(p).subs(d_, self.P) == 0 or sp.sympify(p).subs(d_, -self.P) == 0)) for p in poles]
        self.Yend = None if self.sq else [self._rat(e) for e in Yend]
        self.labels = ['d^%d' % k for k in range(self.nQ - 1)]
        for i, (_, _, dg) in enumerate(self.poles):
            for k in range(1, self.mult[i] + 1):
                sfx = '' if k == 1 else '^%d' % k; self.labels += ['1/p%d%s' % (i, sfx)] if dg == 1 else ['1/p%d%s' % (i, sfx), 'd/p%d%s' % (i, sfx)]
        self.n = len(self.labels); self.naug = self.n + (2 if self.sq else 1)
    def _coeffs(self, expr):
        p = sp.Poly(sp.expand(expr), d_)
        return [self._rat(c) for c in p.all_coeffs()[::-1]]
    @staticmethod
    def _rat(c):
        """coefficient functions may be RATIONAL in the parameter: stored as (numerator Poly, denominator Poly)."""
        nu, de = sp.fraction(sp.together(sp.sympify(c))); return (sp.Poly(nu, s_), sp.Poly(de, s_))
    @staticmethod
    def _ev(ps, sv):
        if isinstance(ps, tuple):
            nu = Family._ev(ps[0], sv)
            return nu if ps[1].degree() == 0 and ps[1].LC() == 1 else nu/Family._ev(ps[1], sv)
        out = acb(0)
        for c in ps.all_coeffs():
            out = out*sv + acb(arb(fmpq(int(c.p), int(c.q))))
        return out
    def polys_at(self, sv):
        Q = acb_poly([self._ev(c, sv) for c in self.Qc]); Qs = acb_poly([self._ev(c, sv) for c in self.Qsc])
        pol = [(acb_poly([self._ev(c, sv) for c in pc]), acb_poly([self._ev(c, sv) for c in psc]), dg) for pc, psc, dg in self.poles]
        return Q, Qs, pol
    def system(self, sv):
        """returns (M (n x n acb_mat), beta (list of n acb), residual norm)."""
        sv = acb(sv); Q, Qs, pol = self.polys_at(sv)
        Qp = Q.derivative(); X = acb_poly([0, 1]); one = acb_poly([1])
        dens = [p for p, _, _ in pol]
        CD = Q
        for p, mu in zip(dens, self.mult): CD = CD*p**(mu + 1)
        def over(den_pow):      # CD / (prod den^pow ...) helper: returns CD divided by given polynomial (exact division)
            q, r = divmod(CD, den_pow); return q
        # basis: (numerator poly, denominator poly, ds-derivative numerator over denominator^2)
        basis = [(X**k, one, None) for k in range(self.nQ - 1)]          # entries (N, den = p^k, (p_s, p, k)):  d/ds (N/p^k) = -k N p_s / p^(k+1)
        for (p, ps, dg), mu in zip(pol, self.mult):
            for k in range(1, mu + 1):
                basis.append((one, p**k, (ps, p, k)))
                if dg == 2: basis.append((X, p**k, (ps, p, k)))
        # unknown exact-form generators g: monomials d^m (m <= nQ-1), 1/p (and d/p)
        gens = [(X**m, one) for m in range(self.nQ)]
        for ip, (p, ps, dg) in enumerate(pol):
            if self.endpole[ip]: continue
            for k in range(1, self.mult[ip] + 1):
                gens.append((one, p**k))
                if dg == 2: gens.append((X, p**k))
        def col_basis(N, den):          # B * CD  with B = N/den
            return N*over(den)
        def col_exact(N, den):          # (g' - g Q'/(2Q)) * CD, g = N/den :  g' = (N' den - N den')/den^2
            gp = (N.derivative()*den - N*den.derivative())*over(den*den)
            return gp - N*Qp*over(den*Q)*acb(0.5)
        cols = [col_basis(N, den) for N, den, _ in basis] + [col_exact(N, den) for N, den in gens]
        deg = max(c.degree() for c in cols) + 1
        rhs = []
        for N, den, ps in basis:
            t = -N*Qs*over(den*Q)*acb(0.5)
            if ps is not None: t = t - N*ps[0]*acb(ps[2])*over(den*ps[1])
            rhs.append(t); deg = max(deg, t.degree() + 1)
        nun = len(cols)
        A = acb_mat(deg, nun, [ (cols[j][i] if i <= cols[j].degree() else acb(0)) for i in range(deg) for j in range(nun)])
        Bm = acb_mat(deg, len(rhs), [ (rhs[j][i] if i <= rhs[j].degree() else acb(0)) for i in range(deg) for j in range(len(rhs))])
        AH = acb_mat(nun, deg, [A[i, j].conjugate() if hasattr(A[i, j], 'conjugate') else acb(A[i, j].real, -A[i, j].imag) for j in range(nun) for i in range(deg)])
        sol = (AH*A).solve(AH*Bm)
        resid = A*sol - Bm
        scale = max(float(abs(Bm[i, j]).upper()) for i in range(deg) for j in range(len(rhs)))
        rn = max(float(abs(resid[i, j]).upper()) for i in range(deg) for j in range(len(rhs)))/scale      # relative residual of the polynomial identity
        n = self.n
        M = acb_mat(n, n, [sol[j, i] for i in range(n) for j in range(n)])
        # boundary terms [g_i / Y] between d=-P and d=+P
        Pm = acb(arb(fmpq(int(self.P.p), int(self.P.q))))
        Ym, Yp = (acb(1), acb(1)) if self.sq else (self._ev(self.Yend[0], sv), self._ev(self.Yend[1], sv))
        beta = []
        for i in range(n):
            gp = acb(0); gm = acb(0)
            for k, (N, den) in enumerate(gens):
                cf = sol[n + k, i]
                gp += cf*N(Pm)/den(Pm); gm += cf*N(-Pm)/den(-Pm)
            beta.append((gm, gp) if self.sq else gp/Yp - gm/Ym)
        return M, beta, rn
    def augmented(self, sv):
        M, beta, rn = self.system(sv); n = self.n
        if self.sq:        # state (J, E_-, E_+):  J' = M J - g(-P) E_- + g(+P) E_+ ;  E' = -(R'/(2R)) E
            sv_ = acb(sv); lm, lp = self._ev(self.Rlog[0], sv_), self._ev(self.Rlog[1], sv_); ent = []
            for i in range(n + 2):
                for j in range(n + 2):
                    if i < n: ent.append(M[i, j] if j < n else (-beta[i][0] if j == n else beta[i][1]))
                    else: ent.append((-lm if i == n else -lp) if i == j else acb(0))
            return acb_mat(n + 2, n + 2, ent), rn
        return acb_mat(n+1, n+1, [ (M[i, j] if j < n else beta[i]) if i < n else acb(0) for i in range(n+1) for j in range(n+1)]), rn


==> anc/box_D0/monodromy/gm_mono.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Monodromy of the tube discontinuity: transport of (J, 1) along loops in the complex s-plane with the Gauss-Manin system of gm_core
(Chebyshev collocation per segment, flint acb, midpoint arithmetic), then the sequence a_n = c^T g^n Jhat(s_b) of values at the base point of
the n-fold analytic continuation of I = c^T J along the loop g."""
import sys, os; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from gm_core import *
from multiprocessing import Pool
import mpmath as mp, json, cmath, math
PREC = int(os.environ.get('GM_PREC', 1000)); MCOL = int(os.environ.get('GM_MCOL', 36))
FAM = {}
def get_fam(kind):
    if kind not in FAM:
        # kind: path of a spec_<family>.json file written by fam_core.Fam.spec
        S = json.load(open(kind)); FAM[kind] = Family(sp.sympify(S['Q']), [sp.sympify(p) for p in S['poles']], sp.Rational(S['P']), [sp.sympify(e) for e in S['Yend']], PREC, yend_sq=S.get('yend_sq', False))      # pole multiplicities are NOT passed: 1/p^2 is cohomologous to simple-pole forms + exact; the ODE lives on the simple-pole basis (Hermite step in fam_core.base_data)
    return FAM[kind]
def mid(a): return acb(a.real.mid(), a.imag.mid())
def seg_transport(args):
    kind, a, b, m = args
    ctx.prec = PREC; fam = get_fam(kind); n = fam.naug
    A = acb(a[0], a[1]); B = acb(b[0], b[1]); half = (B - A)/2; cen = (A + B)/2
    tau = [ (arb.pi()*k/m).cos() for k in range(m+1)]
    cc = [2 if k in (0, m) else 1 for k in range(m+1)]
    Dm = [[None]*(m+1) for _ in range(m+1)]
    for i in range(m+1):
        for j in range(m+1):
            if i != j: Dm[i][j] = arb(cc[i])/cc[j]*(-1)**(i+j)/(tau[i] - tau[j])
    for i in range(m+1): Dm[i][i] = -sum(Dm[i][j] for j in range(m+1) if j != i)
    Ms = []
    worst = 0.0
    for k in range(m):
        Mh, rn = fam.augmented(cen + half*tau[k]); worst = max(worst, rn); Ms.append(Mh)
    N = m*n
    rows = [[acb(0)]*N for _ in range(N)]; rhs = [[acb(0)]*n for _ in range(N)]
    for k in range(m):
        for l in range(m):
            for i in range(n): rows[k*n+i][l*n+i] = acb(Dm[k][l])
        for i in range(n):
            for j in range(n): rows[k*n+i][k*n+j] = rows[k*n+i][k*n+j] - half*mid(Ms[k][i, j])
            rhs[k*n+i][i] = -acb(Dm[k][m])
    Amat = acb_mat(N, N, [mid(v) for r in rows for v in r]); Rm = acb_mat(N, n, [mid(v) for r in rhs for v in r])
    U = Amat.solve(Rm)
    return [[(U[i, j].real.mid().str(80, radius=False), U[i, j].imag.mid().str(80, radius=False)) for j in range(n)] for i in range(n)], worst
def subdivide(poly, sing, frac=0.35, target=None, rmin=None):
    """target/rmin: the singular point a lasso deliberately approaches, and the lasso radius.  The clearance guard applies to every OTHER singular point (floor 1e-4);
    for the target itself the floor is min(1e-4, rmin/2)."""
    segs = []
    for a, b in zip(poly[:-1], poly[1:]):
        cur = a
        while abs(b - cur) > 1e-14:
            dist = min(abs(cur - z) for z in sing); step = frac*dist
            others = [z for z in sing if target is None or abs(z - target) > 1e-9]
            d_oth = min(abs(cur - z) for z in others) if others else 1.0
            assert d_oth > 1e-4, ('path passes through/near a singular point', cur, min(others, key=lambda z: abs(cur - z)))
            # own target: the path may START inside a large lasso circle (base point within the circle is a legitimate lasso, the disc contains no other singular point);
            # it must only never come numerically close to the target: floor 1e-4 as for every other point, relaxed to half the radius for circles smaller than 2e-4.
            if target is not None: assert abs(cur - target) > min(1e-4, 0.5*rmin), ('path comes too close to its own lasso target', cur, target, rmin)
            if abs(b - cur) <= 1.3*step: nxt = b
            else: nxt = cur + (b - cur)/abs(b - cur)*step
            segs.append((cur, nxt)); cur = nxt
    return segs
def circle(center, start, narc):
    pts = [center + (start - center)*cmath.exp(2j*math.pi*k/narc) for k in range(narc+1)]; pts[-1] = start
    return list(zip(pts[:-1], pts[1:]))
def to_mat(U):
    return mp.matrix([[mp.mpc(mp.mpf(re), mp.mpf(im)) for re, im in row] for row in U])
def transport(kind, segs, pool, m=MCOL):
    res = pool.map(seg_transport, [(kind, (a.real, a.imag), (b.real, b.imag), m) for a, b in segs], chunksize=1)
    n = len(res[0][0]); T = mp.eye(n)
    for U, _ in res: T = to_mat(U)*T
    return T, max(w for _, w in res)
def lasso(kind, path_out, center, narc, sing, pool):
    segs_out = subdivide(path_out, sing, target=center, rmin=abs(path_out[-1] - center)); circ = circle(center, path_out[-1], narc)
    To, w1 = transport(kind, segs_out, pool); Tc, w2 = transport(kind, circ, pool)
    return To**-1*Tc*To, dict(n_segments_out=len(segs_out), n_arcs=narc, worst_rel_residual=max(w1, w2), cond_like=mp.nstr(mp.mnorm(To, 1)*mp.mnorm(To**-1, 1), 5))


==> anc/box_D0/monodromy/trace_check.json <==
{
 "box_one": {
  "n_loops": 65,
  "n_hyperbolic_words_with_one_pair": 50,
  "integer_traces": [
   4,
   6,
   18,
   20
  ],
  "max_dev_from_integer_trace_and_unit_product": "1.256e-31",
  "planted_1em12_max_dev": "1.5e-11"
 },
 "box_one_b": {
  "n_loops": 69,
  "n_hyperbolic_words_with_one_pair": 50,
  "integer_traces": [
   4,
   6,
   18,
   20
  ],
  "max_dev_from_integer_trace_and_unit_product": "2.342e-33",
  "planted_1em12_max_dev": "1.374e-11"
 },
 "box_sev": {
  "n_loops": 117,
  "n_hyperbolic_words_with_one_pair": 50,
  "integer_traces": [
   4,
   6,
   18,
   20
  ],
  "max_dev_from_integer_trace_and_unit_product": "3.548e-36",
  "planted_1em12_max_dev": "1.5e-11"
 },
 "box_col": {
  "n_loops": 142,
  "n_hyperbolic_words_with_one_pair": 26,
  "integer_traces": [
   6,
   18
  ],
  "max_dev_from_integer_trace_and_unit_product": "1.135e-34",
  "planted_1em12_max_dev": "8.52e-11"
 }
}

==> anc/box_D0/monodromy/trace_check.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Check of the hyperbolic words of the monodromy of D_0: for a word with exactly one pair of eigenvalues lambda, 1/lambda off the unit circle,
an integer monodromy requires lambda + 1/lambda to be an integer and the product of the pair to be 1. The script reports the integers found,
the largest deviation, and the same test after one stored transport matrix entry is perturbed by 1e-12 (the control: the deviation must
then be far above the unperturbed one; words whose eigenvalue structure is destroyed by the perturbation are skipped by the one-pair selection).
Exit code 0 if every unperturbed deviation is below 1e-20, else 1. Usage: python3 trace_check.py box_one [more families]; with no
argument it processes all four families and writes trace_check.json; with arguments it writes trace_check_<families>.json. Files are read and written beside this script."""
import sys, os, json, mpmath as mp, sympy as sp
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from fam_analyse import M, minimal_system
mp.mp.dps = 60; out = {}
for tagn in (sys.argv[1:] or ['box_one', 'box_one_b', 'box_sev', 'box_col']):
    D = json.load(open(os.path.join(HERE, 'transport_%s.json' % tagn))); Ts = [M(l['T']) for l in D['loops']]; bd = D['base_data']
    sq = Ts[0].rows == len(bd['J']) + 2          # planar families: state (J, 1/Y(-P), 1/Y(+P))
    Jh = mp.matrix([mp.mpc(mp.mpf(a), mp.mpf(b)) for a, b in bd['J']] + ([mp.mpf(e) for e in bd['E_end']] if sq else [1])); c = mp.matrix([mp.mpf(sp.Rational(x).p)/mp.mpf(sp.Rational(x).q) for x in bd['c_phys']] + ([mp.mpf(v) for v in bd['c_phys_end']] if sq else [0])).T
    def scan(Tlist):
        rho = minimal_system(c, Jh, Tlist)['rho']; devs = []; traces = set()
        for i in range(len(rho)):
            for j in range(len(rho)):
                if i == j: continue
                ev = mp.eig(rho[i]*rho[j]**-1, left=False, right=False); big = [e for e in ev if abs(abs(e) - 1) > mp.mpf(10)**-12]
                if len(big) == 2:
                    tr = big[0] + big[1]; devs.append(max(abs(tr - mp.nint(tr.real)), abs(big[0]*big[1] - 1))); traces.add(int(mp.nint(tr.real)))
        return devs, sorted(traces)
    devs, traces = scan(Ts)
    Tp = [t.copy() for t in Ts]; k = next(i for i, l in enumerate(D['loops']) if l['tags'][0] == 'Res(qc,qd)'); Tp[k][0, 1] += mp.mpf(10)**-12
    devs_p, _ = scan(Tp)
    out[tagn] = dict(n_loops=len(Ts), n_hyperbolic_words_with_one_pair=len(devs), integer_traces=traces, max_dev_from_integer_trace_and_unit_product=(mp.nstr(max(devs), 4) if devs else 'no hyperbolic words'), planted_1em12_max_dev=mp.nstr(max(devs_p), 4) if devs_p else 'no hyperbolic words')
    print(tagn, out[tagn], flush=True)
json.dump(out, open(os.path.join(HERE, 'trace_check.json' if len(sys.argv) == 1 else 'trace_check_%s.json' % '_'.join(sys.argv[1:])), 'w'), indent=1)
sys.exit(0 if all(v['max_dev_from_integer_trace_and_unit_product'] != 'no hyperbolic words' and mp.mpf(v['max_dev_from_integer_trace_and_unit_product']) < mp.mpf(10)**-20 for v in out.values()) else 1)


==> anc/box_D0/monodromy/transport_box_one.json <==
{"name": "box_one", "char": 3, "base_used": "(1.5+0j)", "base_data": {"c_phys": ["163840000000/5281679141167", "0", "0", "-361267200000/1642769219663", "6553600/29558243", "7464835631393174693478400/35518558070947452787", "-863356164023187334758400/35518558070947452787", "0", "0"], "c_hol": ["1", "0", "0", "0", "0", "0", "0", "0", "0"], "c_dlog": ["91400/607453", "-1/2", "0", "0", "0", "0", "0", "-4108927485365/1214906", "-6564924666815/1214906"], "J": [["0.682569120991794608499136988458332374262664344", "1.59309191113245227702888039776771180559110456e-58"], ["0.00573797486060337127636503903733214114177226591", "0.0"], ["0.223204631815675122516963324186215421531430114", "1.99136488891556534628610049720963975698888069e-59"], ["0.282133792094617484901444360361606902112762083", "2.26206972508153894862047449854686689172785861e-52"], ["-0.263577811452038076834653113502094566689252174", "-1.03268414481108946150979325340100948554203251e-52"], ["-0.0000000349375002525428712306497276134872836629383678", "1.89911354915195974949464845391239143084419317e-65"], ["-0.000000000898152359955448303069081198453561152497388878", "-1.18694596821997484343415528369524464427762073e-66"], ["0.0000000360178592521326941979641052942558032186127798", "4.74778387287989937373662113478097857711048292e-66"], ["0.000000000942811170807836146826888972996449723421230869", "-3.56083790465992453030246585108573393283286219e-66"]], "checks": {"lens_H": 0.25, "D_characters_over_D": ["(-527.97449 + 2.2865201e-49j)", "(623.16735 - 4.6170745e-49j)", "(556.71297 - 2.2863745e-49j)", "(-650.90583 + 4.6169288e-49j)"], "c_phys_dot_J_vs_direct_rel": "2.3499e-49", "planted_c_rel": "8.8417e-15", "D_over_pi_real_line": "0.000163821435978827307816034450631", "lens_vs_real_line_rel": "3.3857e-50", "char_part_over_D": "(-650.905829654 + 4.61692879118e-49j)", "chars_nonzero": [true, true, true, true], "endpoint_residue_sum_over_characters": ["0.0", "0.0"], "endpoint_residue_max": ["0.0874", "0.103"], "dlog_vs_closed_form_mod_2pi_i": "2.0881e-52"}, "E_end": ["0.31746031746031746031746031746031746031746031746032", "0.33333333333333333333333333333333333333333333333333"], "c_phys_end": ["0", "0"], "n_double_poles": 0}, "loops": [{"center": "(2.0436008465356528-0.024812183520049363j)", "tags": ["Res(qc,qd)"], "radius": 0.022330965168044427, "h": -0.15, "clearance": 0.07195533220814315, "info": {"n_segments_out": 16, "n_arcs": 20, "worst_rel_residual": 1.6144166260876308e-252, "cond_like": "459.84"}, "T": [[["1.00000000000000000000000000000000000000211436113244457093354", "-1.50854914525121535421025460534905997484050102942868381393876"], ["-1.05215581599048082792619949037899130734991635783788566530697e-41", "0.00750689526119481624616819228581978139195961616444851592489157"], ["2.00410631576591573223008035878190169145856524228351793260227e-40", "-0.142988481165615547546060805444186312227802212656151437487764"], ["-7.71758885445826745165542084896869742739153535128449568491133e-271", "2.1328134693002389609696007569378514289615191224113007545699e-269"], ["3.5446178877677936844022902741401868100986680844640567943281e-270", "-1.96116432396642455389650648659908373837200157909365531011842e-270"], ["-8.51407887156148101289949663488434871787405153927302409569696e-260", "-1.37119786370075045577692016120966654513612902099589237515294e-259"], ["6.07345943200073887840284446153743255989211532922299484455345e-260", "6.08738121530592665882089886699144540984628174099514636715293e-260"], ["-4.47512770996883387159106087791814982130354335543691685468901e-260", "-8.35163498598530649344687776884425868516031542144986390948447e-260"], ["2.91311359925891463722981356992485164402615238191720651872402e-260", "3.2441217698212909697567958937220352252302187438841287694735e-260"], ["-1.48786982842706550962854663628788766857622626484004996445662e-39", "1.0615616809632090488069199556418056200569156294460580881913"]], [["-4.99998699907726436559787609294124832847031325108887196444101", "-0.0949144523843276716491171527799946386168749544405732197645524"], ["1.02488111098505729412464387416377560802404119110824924942995", "0.000472316632882488714721704849628937099645371631232824340893934"], ["-0.473925923524900840469407126929059200457927449680931657017195", "-0.00899650729299978504231818761197975427895945964247495315200716"], ["-7.94666462828480755579836466138510234906358834729844664102593e-270", "5.60138223430415461991552497315762017132041934556617137896305e-269"], ["-2.83686463653740030419828265912930850965805224287277885332957e-270", "-9.54366876553757274138394835637779119993674168480381484070593e-270"], ["-2.37196288303251167165706088109067317365909326109504309693096e-259", "1.76034968282543374257700777445771574813469797866460598069061e-259"], ["9.08381381221606278067894569607961178476693837422067601156356e-260", "-1.82685955211550095106831657582064619024605703063577626905419e-259"], ["-1.4299087955597433074738936912418327818435940490567798454192e-259", "9.68323038151452312758200516839137959330200805516901720971912e-260"], ["5.04109105543811018817597793344825603135272471754348154605095e-260", "-8.81979338872960555733713949170490336090521992307723853230264e-260"], ["3.51847642500951245429077388688521700309912655439688585252101", "0.0667910262903834113126344526990561756608105923114255834827002"]], [["-0.262499317451556379193888494879415537266998261264524560672762", "15.9104285341022351085644922459085860206047943609758819354446"], ["0.00130625832671550794154380339359821942137316649270109070993195", "-0.0791740335024624754385154772762201294813949220346826951733969"], ["0.975118889014942705875356125836224391973844447758866509841698", "1.50807682861833286549553290049943103774085565780326163228005"], ["4.31952401318898614437103415672304446212032415174260367155412e-269", "-6.96725792687552030701261788911025735695464353441534899284249e-268"], ["-3.98989199251174130197413802224806557429220634965382221416655e-269", "3.20029613394469032717575119672012309367037813255057526043827e-269"], ["1.07959805377541068927372090689223104114885948438819331319097e-258", "1.66609973646270513907907117478120189452509131486825394351425e-258"], ["-7.6750073376812079108318455470244972187859547553016932836965e-259", "-8.0386164130982555188839134556328149482631954165714613987357e-259"], ["5.69987925368318962435339159336870568506455087085109940958127e-259", "1.02454265591665265202429114026430407358977709088989648351319e-258"], ["-3.69522985151785824413255550970380077084647312776007245235309e-259", "-4.35201098216546752909919700562993236438846008861019097883562e-259"], ["0.18472001231299940385026562906147389267840138587024920116264", "-11.1961226537925861273759405172770162996785490847340955406191"]], [["0.396824365006132092507767943884226057815290659564231834958404", "-0.125483066092499869047414204608767935056931159845679691996652"], ["-0.00197469134802042016862252969553774666857562544287913620819241", "0.000624433242480221601463731962983581983815691546706387045539318"], ["0.0376131685337222889261434227721475555919166751024549565501209", "-0.0118939665234327924088329897711158473107750770801216908232323"], ["1.0", "-6.12888476647989356594946847656968112420762041987852868705569e-270"], ["6.76227432073418972741996362754455450990439583028759668976287e-271", "6.04931208592085331787555578253776878402497845159177498438925e-271"], ["1.0414161632969894088057558186385341340606226930500534738942e-260", "-2.86449800444107865845276242279145475931846003526904575549603e-260"], ["-1.75253150436496435387289492211995195247656389317578095753549e-261", "1.9184375112274736764798715754137462255040425440256380808086e-260"], ["7.07132246896365522619149673078809322436274607012397569557853e-261", "-1.64202220035972698637585558940838981659112894632177794684496e-260"], ["-1.37002118102666563929151372231573745671614247463546053127556e-261", "9.54944854165239888560764798704545104487592538856020693122283e-261"], ["-0.2792441607150406709754582449908902383413317127566199636037", "0.0883020715585562079477389150058165046918209060014261486265281"]], [["0.416665583256438697133156341078437360705728166672102396974859", "0.101568388575225788676670373203371100458987733011137066180624"], ["-0.00207342591542144117705365618031463400200277935739609588609343", "-0.00050542818394927721559565014035046381393077534566203434226633"], ["0.0394938269604084033724505939107549333714815115694554074647266", "0.00962720350379575648753619314953264407487191134593827811137162"], ["-1.20068907640093106342119573040806161167018363340648208701683e-267", "1.18613077858288076125834682046922280853333100655912819427846e-267"], ["0.999999999999999999999999999999999999999999999999998663617645", "9.00224432911455030014923371996094296319069073915390518065877e-53"], ["2.65284013556645874267170436686857487867926216000543902402241e-260", "-6.87672348840044060330083988480876551390986588971732207416505e-261"], ["-1.41372462555334074447078393552210190281824280188638713097366e-260", "1.05101039114921837002558547417376679919338983972958446967428e-260"], ["1.58557579346204742769185369993224997393976078745105063460458e-260", "-2.86098783626418981985935803709718605819343495523004354207401e-261"], ["-7.56030509163865521615996763789884712867112255975616247903147e-261", "4.7982187616649464613843225331251482730033034155631792591219e-261"], ["-0.293206368750792704524231157240434750258168171233046747416688", "-0.0714733819896108685157891357290873415112694138041262821154538"]], [["-0.0000000343130946003358657004532159016586038941870834655035280968597", "-0.0000000911142456444684181181577268108334112259748987138641793103428"], ["0.00000000017075002697992694100154311949832334283378878580851062343379", "0.000000000453405910579000638204027491256464441057381392491264152981592"], ["-0.00000000325238146628432268574367846663473033969121496778401352602404", "-0.00000000863630305864763120388623792869456078204535985697508885982586"], ["-4.43646558268670197595970428316619225961168002267632842123845e-275", "3.45867250288932129172474835625768813245765324779914247289574e-275"], ["-3.39435327092960966694969101071217598409843928061786267337158e-276", "2.28455527319893851098285178521984346949682689958838295238703e-276"], ["1.0", "-2.09335246607029963592350862576593961802956279242218065282324e-53"], ["-3.45929269304383614251876115595580060258002244030910576080742e-52", "-2.06160032511289492112702746041268051168575767424767121560058e-55"], ["-9.92296743140836406427271077928556864964795995644607693940806e-266", "-9.99916297931430284606028213888957930927000903294413137883322e-266"], ["4.20151800054151638007672794460247737503550018633271844699747e-266", "4.64383574266602150864685457327568521037098372710475442896345e-267"], ["0.0000000241460256682034054500963871128143073376678254390513827971342", "0.0000000641168317721127407618873569112868739592817706257722441429423"]], [["-0.000000409789670209735005378353722229529735953235321293842708603281", "0.0000000772377875244875321419338535345938479462661664902906540222818"], ["0.00000000203920975532538283478743575223101983159171232063772240471833", "-0.000000000384353392117160411618608676843399853902472777477686244868347"], ["-0.0000000388420905776263397102368714710670444112707108692949308748237", "0.00000000732101699270781736416397479701714007433281480910147585567798"], ["-6.65111707865783204654686994041903902212342673314376771619547e-274", "2.37385378241195138489023297157529691045035768152759934145286e-274"], ["-7.03857419151408260147746059447178043337457670517792406398996e-275", "3.77682696784517327011164770460445949676920789528871509042412e-275"], ["2.17036636757542814088149633378009578874913006705664089386945e-51", "-3.64357153192427089291697312244987656889849524422470475326054e-52"], ["0.99999999999999999999999999999999999999999999999999465447058", "2.30904521947488023958245630059043867989299288785376033055637e-53"], ["-5.92098029719582147666569305067366239589011643629368167789495e-265", "7.67434953291292683780413435773922496990632667094280172872768e-265"], ["1.18139465508891798418117674573304214503149741017732462386564e-265", "-5.94559921996359861278502953387419736479452754100661816993014e-265"], ["0.000000288367808578594860390158443205071360090605470257428255288965", "-0.0000000543520082302125481059262446530670289775042231050216953377727"]], [["0.0000000394685894097384656215672926133742294998176966752815926979906", "0.0000000947421015508248733730089198068405399533686596983034127883864"], ["-0.000000000196404981394669545409204065991712485872809052869169072864505", "-0.000000000471458974609068874478704799841709284203297087646253458841401"], ["0.00000000374104726466037229350864887603261877852969624513025857818368", "0.00000000898017094493464522816580571127065303244375405040295116311471"], ["2.20237799984232095678328042000783932510037629518482421977967e-276", "1.22147535223120771549032761929037699954782734757280612483471e-276"], ["-9.74844225925160249966288733338866504340165133296741069200859e-277", "6.31004239844699439859863630662639426096123561543861261224456e-277"], ["2.84292495985110164840250223950581181635443659387969553422782e-264", "6.07026234382002817735590793513356829297749311544145228381343e-265"], ["-1.29211326609460302079096327431499802585324386325857414810044e-264", "5.83555752654094768230255381810752027140906228026662552660798e-265"], ["1.0", "5.17432940331645711719916697632904828986672772346584664809157e-53"], ["-8.22704680990771648476243251677639936991510677516469731747144e-54", "1.9881685178006288131400487722445645005871197094296206509233e-54"], ["-0.0000000277739324906590551284331328520137144923773646167197417698977", "-0.0000000666697435061237227709804343490325147801092651289477209782635"]], [["0.000000437946157287906799157342011702561016006439599615895551488964", "-0.0000000925212657902153376659006381320247280150039720822847377666282"], ["-0.00000000217932305563408593906355828231064178390363414421435189662862", "0.00000000046040757366552491896853311177395999741825340898509918664971"], ["0.0000000415109153454111607440677768059169863600692217945622926875853", "-0.0000000087696680698195222660672973671230475698714935044808392084834"], ["2.8781066310589123435812380854690095510501494913792962458223e-275", "-1.43076837601058572148180679071463667384149541843496122548709e-276"], ["-1.68567341392012921973406344427550661814414310192448950608077e-276", "8.09936982319970848662209478244381716648710871200500553665302e-276"], ["2.07549940433108846826357591122798498374995287696023714931581e-263", "-2.24390083171448768993064222641840097930451687643761107560551e-263"], ["-4.81546053439960754998878737245385193981983545875768552840236e-264", "1.76793479359381924885876439296251566994538714973979525971757e-263"], ["-3.57978698896178469235606679119561508281006704365264770896904e-52", "-2.26349659941988529989433648895124272958165674427043457751367e-52"], ["1.0", "1.14154229778261471598964778757904913984172842556452363494306e-52"], ["-0.000000308181447296838563083814430676454510379430772471597018866994", "0.0000000651069477890619048279057289591394023845872028290132355709003"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.0436008465356528+0.024812183520049363j)", "tags": ["Res(qc,qd)"], "radius": 0.022330965168044427, "h": 0.15, "clearance": 0.07195533220814315, "info": {"n_segments_out": 16, "n_arcs": 20, "worst_rel_residual": 1.6126229669612608e-252, "cond_like": "459.84"}, "T": [[["0.999999999999999999999999999999999999997885608728845822183536", "-1.50854914525121535421025460534905997484050102938389896845646"], ["1.05217081370091133955214744560991139648507943322628036033319e-41", "0.00750689526119481624616819228581978139195961616422609178667359"], ["-2.00413488285809335061770674284815570069932159606123413796226e-40", "-0.142988481165615547546060805444186312227802212651906753032549"], ["-7.26631648737246726051277349524074110089696619577658788654166e-269", "4.4439077285326310824867248718990618220230029388569154780815e-269"], ["-3.63020922814598723805310142650733845064584829183624513839087e-271", "-2.88275467117293667507981160604789556966728649097234077007881e-270"], ["1.07686903299881586517709381988129371753073103206411357965716e-259", "-1.11353456572181089876537706083961198068006606619474968189254e-259"], ["-7.53890188094486224742886429100588742721865920086324824837849e-260", "3.54825145088449655924803585035310673929519744641152399731217e-260"], ["6.02837504598355391739002770826306546062774312521329117797686e-260", "-6.91202934262076813270283468906806801831320572831541230842009e-260"], ["-3.81361771166935145425847479146713225670116502740542761863745e-260", "1.95284995787743553019035433264804293564332959061811126578904e-260"], ["1.48789103694906538419190095114486698018893242961725029827478e-39", "1.0615616809632090488069199556418056200569156294145435194946"]], [["4.9999869990772643655978760929412483284703132490471256202839", "-0.0949144523843276716491171527799946386168750543346983860294995"], ["0.975118889014942705875356125836224391975958808901905920086048", "0.000472316632882488714721704849628937099645372128328332736024753"], ["0.47392592352490084046940712692905920045792744948740478265355", "-0.00899650729299978504231818761197975427895946911098206528450001"], ["-4.38331535859068997968375479114133914105133565291248525244076e-269", "-1.77952657744923481879046348808828504541962739455653146114528e-268"], ["4.08296504757610020658706663451019354797690762622537982897061e-270", "-1.7433139161650411537038824349731568045795917064979020711115e-271"], ["1.59380861774966892777353892048278704074283271391764553971937e-259", "2.5643582469358424796005882343219462319180055529513437077785e-259"], ["-2.54267343940084596945760264995200364408188074171220087365871e-260", "-2.29328394644503541505233648421340091981052277144149318955502e-259"], ["1.00993958114015056168922330370636721045205359525094015085401e-259", "1.5103513499392885422413932034934850221424177060372457148658e-259"], ["-1.77393415763110865308557739316930623147313196640428395388937e-260", "-1.16700369180153904248363711521682402830909641512429747654776e-259"], ["-3.51847642500951245429077388688521700309912655296010910943443", "0.0667910262903834113126344526990561756608106626066293627590603"]], [["0.262499317451556379193888494879415537266998579114423987314692", "15.9104285341022351085644922459085860206047943552585816351453"], ["-0.00130625832671550794154380339359821942137316807438178299464836", "-0.0791740335024624754385154772762201294813949220062289432131385"], ["1.02488111098505729412464387416377560802615558236865891311184", "1.50807682861833286549553290049943103774085565726135591454414"], ["6.82407811020583632117942185091409060438817379457056380132318e-268", "-1.05160054662317751885265301626116133645388775150644784578808e-267"], ["6.14711294456931461997516927686071023884676820856337648400959e-270", "5.12665265854069791169781226769143506620318504491854249318677e-269"], ["-1.29900027753747565223198944701283057453450543439116578204475e-258", "1.35035709694027043761961683642297720150350017495232926956491e-258"], ["9.40271280158171892102304722021159853143477440014409462695935e-259", "-4.75593584943253950930802678698444389076875415991017141467682e-259"], ["-7.25149844739166479238006342469770376895757142101544634238867e-259", "8.46212060272795558027366320489738631412087439241512364163895e-259"], ["4.75407067139305450527621349867560882726510654060494499199212e-259", "-2.67853782527374811151665296549755071519426364284917755425074e-259"], ["-0.184720012312999403850265629061473892678401609540312725345284", "-11.1961226537925861273759405172770162996785490807108576599292"]], [["-0.396824365006132092507767943884226057815290662059585773697632", "-0.125483066092499869047414204608767935056931151913872552687172"], ["0.00197469134802042016862252969553774666857562545529683237274219", "0.000624433242480221601463731962983581983815691507235729946059082"], ["-0.0376131685337222889261434227721475555919166753389780956616366", "-0.0118939665234327924088329897711158473107750763283020024285714"], ["1.0", "1.63659421471076358855684683650235284125229140574392627182796e-269"], ["-5.13546804020708970775865043854504047186769137738379865108429e-271", "-2.23176350582533295760156753828267072711068675265517537780761e-271"], ["-2.64081184920124240153165687746987375357468051108509392205723e-261", "-3.39143359317276854952331954971831603789159989545045965170956e-260"], ["-5.11427925261785541786765457859616812242619653349663994760592e-261", "2.12053010859049620002501853565206009369977338229415100135481e-260"], ["-2.54184766005524270828754104221289385320392352532839503848274e-261", "-1.99593433322670367294589797528295561396381643763153958096596e-260"], ["-2.22283117288378201258411737041847983190417045441467268355328e-261", "1.0965738532288678174217051077708519612628167070599212294064e-260"], ["0.279244160715040670975458244990890238341331714512594304957752", "0.0883020715585562079477389150058165046918209004198369799122334"]], [["-0.416665583256438697133156341078437360705728164630602615362256", "0.101568388575225788676670373203371100458987741332670718927488"], ["0.00207342591542144117705365618031463400200277934723763239640268", "-0.000505428183949277215595650140350463813930775387071854017267602"], ["-0.0394938269604084033724505939107549333714815113759511680772196", "0.00962720350379575648753619314953264407487191213469835196908832"], ["1.31975202499838871912981208063899854187878619740340435295659e-267", "1.38097851366608718615314669657720190770346706895176856279857e-267"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.33465570080417197897704250695501921914236995579473669583766e-54"], ["-2.15885030489546722413521701321326228226402916323266077049886e-260", "-1.74955173607231101315061860891537554833281226424106524400574e-260"], ["8.7001523286042907101845897142881669405034469417510631778518e-261", "1.67413453095831886734060862064319593729594749703218346229271e-260"], ["-1.32519353731010173965285277539053282110824131932270330316421e-260", "-9.4365954257203345080623963735976431596692201288643281743939e-261"], ["4.90377317293364361865491258650290257148877736264750317156398e-261", "8.34436944017937026065918704288326303590093755230644795229956e-261"], ["0.293206368750792704524231157240434750258168169796448411374505", "-0.0714733819896108685157891357290873415112694196599649979198042"]], [["0.0000000343130946003358657004532159016586038941870816441827208285145", "-0.0000000911142456444684181181577268108334112259748993967181747834548"], ["-0.000000000170750026979926941001543119498323342833788776745243030739531", "0.00000000045340591057900063820402749125646444105738139588925141173614"], ["0.00000000325238146628432268574367846663473033969121479514939018687474", "-0.0000000086363030586476312038862379286945607820453599216996651255907"], ["3.98467566134311486288031310668158704427857006363667463949986e-275", "3.44626440987100463174458353451659783546045429950970795538847e-275"], ["3.44553083107710909299165136747874661178077255474634695437362e-276", "2.22186538148291796829593545419686383284328136059559553002664e-276"], ["0.999999999999999999999999999999999999999999999999995990852935", "-6.79355725161632526998346725442716434579590632571442123831924e-53"], ["3.4687957549913389578407248876960788879347768442261203186515e-52", "2.81435614957723352682710608516558273624467881224062135820673e-54"], ["9.86292419552887948889444345401815273015904593126365560919719e-266", "-9.98778893921386273579481796835909086788957168124121365550554e-266"], ["-4.24436829949120517372672567200353807029064751662736513322017e-266", "4.55310635146302422299681615135171004048573823125793079993314e-267"], ["-0.0000000241460256682034054500963871128143073376678241573931288538584", "0.0000000641168317721127407618873569112868739592817711062940083507661"]], [["0.000000409789670209735005378353722229529735953235322825016872280895", "0.0000000772377875244875321419338535345938479462661583005956057177632"], ["-0.00000000203920975532538283478743575223101983159171232825788426705485", "-0.000000000384353392117160411618608676843399853902472736723866746992823"], ["0.0000000388420905776263397102368714710670444112707110144279936168568", "0.00000000732101699270781736416397479701714007433281403283786043096576"], ["6.79417563445207666685307005369592588336358082829493337572843e-274", "2.19349143401836669923029376085155540960515291566736836337963e-274"], ["7.19128898910941498313417274745499555902002439742410688484237e-275", "3.91365301769921837866690695883718378240715730213871950190221e-275"], ["-1.65013657610892901652565825072069178222982638806102528674052e-51", "-6.08238807471558864683976667177814975177709844681332211736789e-52"], ["1.0", "5.21680663862317029543356018672356724179097131335887663062406e-53"], ["5.80596494747853747507094049048444945930725158315888324479827e-265", "8.31303513654688643981809237813823093843918781715065381898984e-265"], ["-1.29386217295881432325841560352165518719891078179804793877731e-265", "-6.01258777620142504355464493209010608496143300001278674276328e-265"], ["-0.000000288367808578594860390158443205071360090605471334910234252519", "-0.0000000543520082302125481059262446530670289775042173419583382371036"]], [["-0.0000000394685894097384656215672926133742294998176947813224852680323", "0.0000000947421015508248733730089198068405399533686604841015737761575"], ["0.000000000196404981394669545409204065991712485872809043444413056845333", "-0.000000000471458974609068874478704799841709284203297091556580943120729"], ["-0.00000000374104726466037229350864887603261877852969606561058572544104", "0.00000000898017094493464522816580571127065303244375412488527512551248"], ["2.96776049427775432549904836471356451196813040655596376256357e-276", "1.43795885159200742837794877127305205360077784048693791116699e-276"], ["7.42346409609765154459348903615750797578209180404290464740012e-277", "6.72918715193843389720269864830719351945822080833494253668482e-277"], ["-2.77438197347356997098125709605805181651031068877767139201308e-264", "6.94950019970151678468572862536169982126560800789782962336857e-265"], ["1.21832928426411255574421506756896312470694317117696902884472e-264", "5.59806760334615188696375929451335465169269975666958651108449e-265"], ["1.00000000000000000000000000000000000000000000000000267276471", "5.54342896388792921668178004416240876336443795593371018743489e-53"], ["5.6973226126759964075979779986075643523642805734485945544863e-53", "-1.11364342543018721407481840018497861141383410082600465726587e-53"], ["0.0000000277739324906590551284331328520137144923773632839461780027904", "-0.0000000666697435061237227709804343490325147801092656819118350426311"]], [["-0.000000437946157287906799157342011702561016006439601451382132031099", "-0.0000000925212657902153376659006381320247280150039633296251002347992"], ["0.00000000217932305563408593906355828231064178390363415334836428275543", "0.000000000460407573665524918968533111773959997418253365429732973215545"], ["-0.0000000415109153454111607440677768059169863600692219685395589542003", "-0.00000000876966806981952226606729736712304756987149267485624181788525"], ["-2.97018732664844424113827866747235917819243636756833397458664e-275", "2.11779368544272929535346776479623898204732827624562546023178e-275"], ["1.62870754264157375854546480185683857280012309655234499906999e-276", "7.51237049837645419021447523690116538861338054586573635994477e-276"], ["-2.0177410506035920202258879238795065092225272843422285232191e-263", "-2.32059805136058338287176357368493926402252370364393801446764e-263"], ["4.29886302809728374193912908455590991835873767113929860739049e-264", "1.86205099961939997910138651479057922957244535289385961087629e-263"], ["-1.11146842756527207187804380062598870564560606018839963869436e-52", "-9.41231125068721640757376922203094790998470896311473622886656e-53"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.04324569237303204664233151456357526113046422430061975660779e-53"], ["0.000000308181447296838563083814430676454510379430773763223686998501", "0.0000000651069477890619048279057289591394023845871966697926860542932"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.8+0j)", "tags": ["disc_q0"], "radius": 0.019133591100298802, "h": 3.0, "clearance": 0.04662582370599203, "info": {"n_segments_out": 43, "n_arcs": 20, "worst_rel_residual": 2.184991728090133e-217, "cond_like": "351.61"}, "T": [[["0.999999999999999999999999999999999999979590785592968717783606", "0.40091838973630578551203597053719314502802770386273727338943"], ["5.19099015424542303157340665970195875575533606932537785730243e-40", "-0.0101971755152655954858886297679823847313099676726817542061049"], ["-9.88760029385121187251094832103765853434386009684735334258219e-39", "0.194231914576487533064545328913950185358285098527256856209749"], ["-8.26318837880329452994223592588319666204771960677707399598238e-245", "1.20364137453205874332136853828966747831721462893630919868057e-242"], ["3.45333838542628697268191087879761538178095258030950385978453e-242", "4.92584924339219843664463138815016480688824058938412373563708e-240"], ["1.16367129521304513016618654123757507608525459375556696026039e-230", "3.87578239337870620883680519075609812248851804651925529015473e-231"], ["-1.41363063986132787724550682486710629636446144085201471360746e-231", "4.39265307098173284430989362881765613435783980736825056161848e-231"], ["3.06678095177406416573844062749520875274315142354335392400025e-228", "7.38059321357933230264357953519000617589523794337890367566978e-229"], ["-3.22554786240091462309636470140240251932523193441033715599203e-229", "9.39324558316521540691158309618589388354338974374615673226525e-229"], ["1.61346791438911646835412470062236742652727617467848301106114e-38", "-0.316949464714898777053208999238601910078181860056825417662079"]], [["-3.55547999966283668949887623073851941211238324045658446277645e-38", "0.698438111176955122459190224060669935091796629141558117173099"], ["1.00000000000000000000000000000000000000090432004406641428102", "-0.0177644532866311774117475643739129135384204611755912702321492"], ["-1.72251436965331764514049663840472203589860181229797458903192e-38", "0.338370538792974807842810749979293591208008784296926525149402"], ["-4.93909249977473538944004055337364874517874777817107353797795e-244", "1.83511887707420993042914032893131482353418688826834417415708e-242"], ["-2.10743598740586012793617213276160743008481636290783493614047e-241", "5.26798733206172061683636518696021073016587353814138651471878e-240"], ["6.04128505119970297567606087764452890608948730701593941889376e-230", "1.06180280687027551531177663889060159295110146009990655118867e-230"], ["-5.26653353613561423991390883707287807385038126252026784610321e-231", "1.88793923278319303438503167594876851616856485861707088778995e-230"], ["6.79409978059823030385200154732277710079154875195663997565118e-228", "1.2687092709457146149865071426571212347773304427539720855451e-228"], ["-5.99980054766024481081174234832782027406957011796679648249282e-229", "2.09116678867135317960500149424616808104970391638815919336383e-228"], ["2.81081514716783197965449723306436253440759955998215504242094e-38", "-0.552156227155410080684093434864033361008023730188644711046811"]], [["4.02604837583979507640264651580240965240730935537935758098716e-38", "-0.790876512531302831807128316952636502674830010088780695218913"], ["-1.02400695405745660945738080734328869130400917578057340800352e-39", "0.020115581663607916925265141323572212153204380241077361322229"], ["1.00000000000000000000000000000000000001950489436296620431773", "-0.383153936449674608100288406163280231489607242687151306924752"], ["2.09327522251741153408380802862468912098655170588247885095367e-243", "-1.23427721368176021777803434090063122831563794903450127015086e-242"], ["1.64369726682060537452047802472311974140956063979070198109802e-240", "-4.57594425885205918683674331994099431059633507301275269219269e-240"], ["-2.04677676746980661543423498525166053897023750903732379017358e-230", "9.87878786846314200816935767527514934031924699219813025863401e-231"], ["-1.98379740553693704326823434191267896416297605019111591655629e-231", "-7.39372276960310944876973126761605381700640159351303711493551e-231"], ["-4.0038989580648453304114458617669097816316462404085337091055e-228", "-7.32122399484994545039870785849372317593051032975091083651094e-229"], ["3.48886050627097575794314024110001492404141839207577008067643e-229", "-1.23306336458153649985884732737998544568778766803307003454279e-228"], ["-3.18282700482581292789510927738909628129817078805101196897458e-38", "0.625234196583631416136388149550087977402592048315899799897124"]], [["-4.21380909656705300852049881954547933159321538937301507456903e-39", "0.0827760208680602930990717019873037049140228418996636950135918"], ["1.07176303290779248989086673777634516486468906736929357903345e-40", "-0.00210537015725836954907607086349762107471318979854511903744732"], ["-2.04145339602554693602543752064674604339629240586170113379837e-39", "0.0401022887096832295062108735904308776135845675913326972635227"], ["1.0", "2.56150744452487836309460346447033653860063142296699844031742e-243"], ["-1.3004773463036659544350602803830279145151006709582456183745e-243", "1.08896463007697007200385110503511767518883272216464860397458e-240"], ["1.76245204720335701245083319883749755438723709682655340678632e-231", "7.36251941392607732676621602988818698901502085595925303026481e-232"], ["-2.40339625869531313146476992587746076391869725223222338852808e-232", "7.29333613010636081473740774112962091009243453284962563658432e-232"], ["6.34807261790344816117931239219812325899314676177272543372907e-229", "1.25021802461048422977278593068844937945472079625490067741626e-229"], ["-5.80697071939826514364599628597495202095865853704753636222838e-230", "1.95271940496129490760301835534438131828007401555359193216398e-229"], ["3.33126284974945392088832636419954151760174845416194381905631e-39", "-0.0654392918284864991119571159889539894712959627399298800020992"]], [["-3.73066728843877722779997019743472911712457758849255540618265e-39", "0.0732851886091864234754356401099928541419007903800402250232921"], ["9.48878128125638217192574664428182727537770585301907411084981e-41", "-0.00186397518808936748912792706375528128930083787937938094545655"], ["-1.80738691072372036739293480733758329226609992479360332005898e-39", "0.0355042892969403331262462297858148817009683405596060827920451"], ["-2.47070830912902245980348929018058887703787302460068509992833e-236", "-3.86180845451135279593748786637924325638162530644040743767723e-234"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.23002655964354943988700823499272714773337316647849418928744e-52"], ["6.17321325999677472183239674961233097210305384225256678926638e-231", "1.00484301100329012876185154026186238111549791275647569531344e-231"], ["-4.86693093060160248348512235140071293743751753261030627128873e-232", "2.05836056866169061317517101410227183018334399158975023861565e-231"], ["7.88263872005810292625896030622151993367562127934740163918195e-229", "1.40429543145606146126895340001249755924962296835647374034412e-229"], ["-6.74803283332452708747854642143209959344686804329981272877337e-230", "2.42867015161278847753190732775882295044418270160225201480476e-229"], ["2.94931095783869450903811656555042776225559033601879788215516e-39", "-0.0579362331483209927084550232848293468406397527695973228229913"]], [["0.0000000417424771289388142708191206166833435166679873463147010466423", "-0.00000000242987813746633585358524245662453324771444833544018766489777"], ["-0.00000000106170077657378934553406646903095327283836116371274991372235", "0.0000000000618028368934334473788001730785501201938873045516492777325171"], ["0.0000000202228719347388446768393613148753004350164031183391954832834", "-0.00000000117719689320825614054857472530571657512166294383738131087644"], ["-2.02679812543836060363705665121518346322442891101386551372824e-240", "3.95051018875502939213018419242066788878787374159618480031874e-241"], ["-4.94564601920501514132095367126875469509266924981208393193019e-238", "9.17852535060984180487068961320950412154062382479693254818709e-239"], ["0.999999999999999999999999999999999999999999999999971935970544", "5.59312348601178970970524904001216850417270607141539946055701e-51"], ["2.60577976929718757567902436612119637323781085623401424917608e-51", "6.36925574925975037430647162003755478724979983487242512526093e-51"], ["1.33144822273978242890651590187330235239368458249866025168458e-234", "-3.7677873426077934342608970198528835152664792031310201035927e-233"], ["1.17645853014063577557884406603092457225882597466123469526155e-233", "1.5408739467317466157679524644609457866715377154679355557001e-234"], ["-0.0000000329998725940033267230774206705138724570260266681487350837994", "0.0000000019209609604062728756773041431317390429182841874494818981938"]], [["-0.0000000224803210002455426558054825704443496000394415038994849957049", "0.0000000514858617869329305241649680783451477189045892452465633789313"], ["0.00000000057177666265144142242285710076432157225459856234087445366655", "-0.00000000130951930027797852278498938042232628355705210474764240192272"], ["-0.0000000108909840505036461413877543002727918524685440445953125380216", "0.0000000249432247671995909101902739128062149248962305666003689846402"], ["7.54220438680993713978052665194315488188478287221195646781655e-241", "5.97402574882996136808998578747807977866107130218475552746718e-240"], ["1.69799640024599412226433846699139957563772617140680617275477e-238", "1.45611079789418432857304771427931023849622846077198002535597e-237"], ["-4.8870564405425179534645463107392073387230390108303371663859e-51", "6.80070367704743968440627313385619526621481875553333190569025e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "-8.90786276651365743126684839574306154121708179877767824681131e-52"], ["-1.02811267169238114924112679519954210109879319833971948561395e-232", "-8.13654513056407906684481414349658715074856825765811437558168e-234"], ["5.61565700904370344570741571761466629336264547637972259313755e-234", "-3.19645437480953645466512361782335173547601910107397522588267e-233"], ["0.0000000177720101897378637852975845708339889928648085209883856903755", "-0.0000000407025887350457815734189052992020604567143685435692029337971"]], [["-0.0000000434380036783564862901690571038524100520353186351289347180292", "0.00000000315004480982711068423875493238003173450990140077055613371013"], ["0.00000000110482571735432187287886581377731583603886020695704463670523", "-0.0000000000801199461762920089700215411513760393897961049151140926468865"], ["-0.0000000210442993781775594834069678814726825912163848944202335292286", "0.0000000015260942128817525518099341171690674169484972364892701853073"], ["9.54288253794605199785655697586781512538664845394180914000647e-235", "-3.11651985652319612483743873303964544323384832591952286991176e-235"], ["2.99047940004043999902113411867702732609056518718709809555791e-233", "-1.05267816705810972289331399005424226449855780092526804233751e-233"], ["-2.49366522630556550804147110294806902052992050577320655109467e-225", "-9.78740090761142399003721181932665426797998809824180919162297e-225"], ["6.12756319213102585697283093852728726826724434959253190717467e-226", "6.92881706415774568746760620557197881832615612419721103787964e-226"], ["0.999999999999999999999999999999999999999999999999965254058769", "2.88265417176424418320219208092225269110867926004324634799063e-50"], ["1.0814473928376183860456601652159335236984299791268537686236e-50", "9.12281421304249474273830449216133781913184018913131328624307e-51"], ["0.0000000343402856207075636513632724785808736235407478016300464439985", "-0.00000000249029488759376740107578387552928912897631817872904054279876"]], [["0.0000000271874570207333373863887947859900857437815835021890700666589", "-0.0000000554345660421366715849917398372689465913574006010711879566398"], ["-0.000000000691500510207332681983893943687246138758761381758409920377586", "0.00000000140995278344813788155124489608698915164423613635124405715271"], ["0.0000000131714382896634796568360751178523074049287882240252727977666", "-0.0000000268562434942502453628808551635616981265568787876206625539549"], ["-6.97146702212605414653464594220033193925851976614085437557333e-235", "-3.11770513046955060979020695161320687024840646311073634731552e-234"], ["-2.42643341280217188795441322437327762535738256006033180241741e-233", "-9.78749798801302100529217864635155513736604234144098231355032e-233"], ["-3.17321033599985139050716015908557937624547659005354362619759e-224", "4.93604215588244638124279547469073832609179978247774451950046e-225"], ["2.37788083782616944363871881932085690125063284795951263909778e-225", "-1.72928723894382018218305124804152357997676381295031944384812e-225"], ["6.9115779796970646194375812442365971463684702391196927197125e-50", "3.1456756150979342315890459800908414069022448647031158408039e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.50827803215101805524489789135610481537603627217722425550671e-50"], ["-0.0000000214932768620277076982194858541098358590794264061833450272606", "0.0000000438242706834029977446878433229532830509033065510802870013073"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.8+0j)", "tags": ["disc_q0"], "radius": 7.806465272388597e-05, "h": 0.15, "clearance": 0.0001902323884990201, "info": {"n_segments_out": 41, "n_arcs": 20, "worst_rel_residual": 8.501409104048144e-218, "cond_like": "81407.0"}, "T": [[["3.97295152217751135462451368933743542551979546426371578202393", "-2.61617990076612492290847324016092680483536292904922871360258"], ["-0.024746576094986410441098650800462583874274575013216671589935", "0.00481661500712403700644775480365717805429547187494583261574539"], ["0.471363354190217341735212396199287311890944285966085454195625", "-0.0917450477547435620275762819744224391294375595223534070291108"], ["2.92483377431126368009314569210150058770709519321357839005125e-242", "6.28656551617658931577466505077357220014386095883042245237708e-241"], ["1.12121381695485337807150054982987012099809860615309172051667e-242", "1.03433356915850598431428233096733462181957951735517144944435e-242"], ["-2.06224280570994241595578396263953738163950144769117280151656e-228", "1.16872698364626611261928059538419736338754776089712104379974e-227"], ["2.58188228369549480745020140328936217850837102018575170469223e-228", "-5.97075453480671013130696484426852623425269441286503061827384e-229"], ["2.94723493445032580241171303981783995749093736397660124706358e-226", "-8.59827666241307948923793116043051601300751659974877118267868e-226"], ["1.86424563059699839973455395393121058132770988949744307650339e-226", "1.09852082351784582460315261430069947620281967185970846951036e-226"], ["-2.13431339593583178702358501777202691359742266372885058833783", "1.80617389721151932056063091204500933016730147040441097818197"]], [["-5.63768789575166657124201472297498367210584097492613054843781", "-1.1037827322082827788588335142031445933652009055031647419172"], ["1.0274282739897467377599245824586567231919818427627295553504", "0.0241906300317913023747931283646896132925150113299982592058205"], ["-0.522443314090414052569992046831556632228225576432372703435368", "-0.460773905367453378567488159327421205571714501523892376541021"], ["1.15018828410844754185329442572684860707368255821868727845486e-241", "-1.56035110622564476864942143514948384465615961827808239456982e-241"], ["-1.02903422042529613909416041052320167494327895986154590767052e-244", "-2.29221996097385959419412182764485875188885914340084285125841e-242"], ["2.21464065494098396855004051012053948383985725020765887969639e-227", "-3.92374208718576630668303873472024202859868647853060041192005e-228"], ["-2.23900660985931396242601788565332167690003428890571966876867e-228", "-4.3089861228758263002419661702091437374283980357501709791403e-228"], ["-1.88232174892698714611665392979812882687270727803262579237238e-225", "1.56375906841141894522804187980663863251407716180914197124251e-227"], ["8.28816059952974738037518316393602055701621971233365696508316e-227", "-4.56606147666064181223778843391262706010188014004561532203796e-226"], ["3.96456605624878432483167423375033894835231514266528175406188", "0.856116073960157582896415302672029103326800596533104593410845"]], [["-10.5607578134314296740901298887338527511984464687977504650128", "30.94532997889579680102581722964758471301251708715596959913"], ["0.157519939298781049850183009269294837807368308618721519511301", "-0.136079436713552515078018205869302452555999515680384086943992"], ["-2.00037979616725809238443827179609214871177730702643464631549", "2.59198927073433362053368011179623719154284791771926031419"], ["-2.55558092781451531247240200529618693724031924939733980707366e-240", "-5.29868605842991134914747707003749407182137647569226813594288e-240"], ["-1.20195453451338021962979924790388810285201715649113800084298e-241", "-3.12700369999217019024617421560402514805811314792115982980296e-242"], ["-4.09354124389037893066672810761377375093946310035364509462412e-227", "-9.11851374265009993771173809845594589310110211808026853906252e-227"], ["-1.55226043223027632063328080269836363064436344476213378619265e-227", "1.68627513444941416570367683898188169528032828395828861919902e-227"], ["1.90074377857854358192529183038941625494953181161278426230756e-225", "7.18289054782472343957293268078067681384564126052344179826823e-225"], ["-1.7466753424112366784505966149826158631476507449733953673284e-225", "8.41881801978825671629140370599241393299385842226396111065843e-227"], ["7.87724199998008083394108327705611114678713957905326776540459", "-21.7000898729534637944653427938167022411759426116759516882921"]], [["-0.239810314856851961509823351762551273402603204518214567719013", "-0.296157725492858695632247932047996074032447045414820090046234"], ["0.000365493184600411626504339829963146272246284741972232430367424", "0.00239829395092885955520832028781435659393559749741308160222762"], ["-0.00696177494476974526674933009453611947135780460894745241581081", "-0.0456817895415020867658727673869401255987732856649958728110518"], ["1.0", "6.07017568539870694357019054642799117345886591086081856059103e-245"], ["9.4604983402582997419865786141157836440472768081692770713671e-244", "-1.23464946853238205107125785924507887646466206722507785141088e-243"], ["1.36608714919777445603269196131947362854683003026600888356115e-228", "4.84698460358879526864989617186540461439392116076014883358077e-229"], ["2.23771086175446704016606746877312792897097349581860178664629e-231", "-3.16208051258831623203294029270365965983361022935050103839017e-229"], ["-1.03429564591956621908838830341590653951222410197781141043224e-226", "-4.92188107269023086200496842385426760843539531599765284590636e-227"], ["1.58767424667362726536801891927727574541824779707471066164899e-227", "-2.22528884127107612181304718695980311989029142393994472824503e-227"], ["0.165238919039232910649631801865053574617744754555933943604546", "0.212330744029483126383142922922516330473007518002850925062266"]], [["-0.411573794808590802437135777262850052739974482768701287842569", "0.142055970874922787660460600458082950787917773035773007661814"], ["0.00271817312063524822488660293464945802260606316366370083557495", "0.000542705948400203276105546242155845468769005085310984380625623"], ["-0.0517747261073380614264114844695134861448773935935796133560789", "-0.0103372561600038719258199284220161041670286682916652591904"], ["-4.23090598160297770815931054331584751106009350311752962117016e-238", "-2.32799449656179187470116812014077201609171053800679345471231e-236"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.82938395612227037337985218754216193994799172496778095594336e-55"], ["1.16486981992399669278441970477472310512641345640487423620284e-228", "-1.10688298647304108255684585562707564196697287094912378450952e-228"], ["-3.03824861850918343281557367085930938318689607181504083854865e-229", "-1.75369844855227403434040446280603969322396947048519456925354e-229"], ["-9.46539238015437165330963075507407796592780365390659109662467e-227", "7.00979187746647676791587605818332719365622487100305029284892e-227"], ["-1.18068269856332938121175437590738137541399107258802976590429e-227", "-2.47858779581350700037461055100045175905400546388774442173068e-227"], ["0.292468325214869904734993341338242617600002956350364112733424", "-0.0946588097496426596604299753981748537766208844275828546141055"]], [["-0.0000000960561973307972036016740841508612600121047210635402387215475", "0.0000000631611216036039583401052292549762396277758515076261877844579"], ["0.000000000730863419416493716827348531590031022508851999684228361432408", "-0.0000000000382169149644290497083491274273683818642701548871072366426639"], ["-0.0000000139212079888855946062352101255244004287400380891694721476945", "0.000000000727941237417696184920935760521302511700383902600670149556932"], ["3.04703998988111074985539847871557541570262609114430157194179e-239", "-8.8912970841112082248175869867367520187382929070166467706491e-240"], ["5.26896881545544585253771450491561421106351794357669407803943e-241", "-1.53753981363634398234958987585886796041313177787793353621652e-241"], ["0.99999999999999999999999999999999999999999999999998663617645", "1.25513980631460303949497686971401154610119931374013285820602e-51"], ["9.16061185344668037912978294990817878030154642962446894744229e-52", "4.57991954037870923948329966570721680368678430160031176762411e-51"], ["1.39192001118093185451499634370130892113640707378166379308382e-228", "1.52986071287978115718210708771396699749236781811898781430968e-227"], ["-4.01587530867503295765454555907523522282904047306252336909963e-228", "-3.91931956015345978568594998699378202897889855532225145001871e-229"], ["0.0000000686680786055581126048773513046087201812364944059474114964156", "-0.0000000432740918220117506631060317477761767901238789074748313656172"]], [["-0.000000502693866791096346604823099468256853439349265122735029686542", "-0.0000000656090431704034716201632316255311449884189073456030000082435"], ["0.00000000255118053148256007522190097789856584487761628996270462399617", "0.00000000197671019605009794628349715963152744060205408361409648808385"], ["-0.0000000485939148853820966708933519599726827595736436183245051633511", "-0.0000000376516227819066275482570887548862369638486492118786580967631"], ["-1.87732571914238484034084583090727683467254959086891058360999e-239", "-9.75025377037615824640059659353707828234788300711019419555496e-239"], ["-3.24644806754083416396663593348439745037333368590625816186438e-241", "-1.686021579596724378473284191108148244755509611739060831496e-240"], ["-6.85751099271281451955500020811321366220747933088950880072623e-51", "3.64397340931411169412893433961508751187306781762506386541234e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.91383360632966583584155089697598474368303949701399455143486e-51"], ["4.80046640901703170891191816814682444753674805074670986257497e-227", "1.55339024838775582211294826506811483479974908902834055759696e-229"], ["-2.39568043696054647774728592448665191759036165568193830656331e-228", "1.23769409991208210207913865205485117344811197926160248268351e-227"], ["0.000000353955059054284381928114239827397638997246237668214001374177", "0.0000000531753812128215234344001070378238003204758825758383297853882"]], [["0.0000000244832355875292023399599534552333029938470110543915677088484", "0.000000474762369998957358709241216529854903240847363601540907989573"], ["0.00000000139188319997048678805581034830780895302118916078095581496884", "-0.000000002687363007666151613155902513271766622148853184102367957452"], ["-0.0000000265120609518187959629678161582439800575464602054798553000296", "0.0000000511878668126886021553505240623193642314067273162947483341375"], ["2.35730516463460781754752764798970256818845332683341564006293e-244", "7.77551208859281223594013234232947558649693980522402083100467e-245"], ["-7.54675243014233062544006169234883711839376386279149997663888e-246", "-5.0409736770976152810875192507180824432806650543439815341968e-246"], ["4.91402563889434938561457386899341057552078417922294210899555e-231", "-1.37271116794955837247376572220584876803005080424207382972128e-230"], ["-3.42538360380688571668683070028769122640809124413550228815301e-231", "-2.69176426248372827012540872127407703686251303448318569986747e-232"], ["1.00000000000000000000000000000000000000000000593808135641183", "2.24776118733423729317121717732955086610009793537541497800237e-45"], ["-8.81117494700578233183025748874373156006630343390148572335564e-46", "1.79363852820371978172850181726816239768306504246795839549879e-45"], ["-0.0000000108018723813997068012582965527592108241046608212474089260261", "-0.000000335468082514146155387864812784462384476971750551769981475264"]], [["0.000000589113557312478290119061503343922299614946517037558828862806", "-0.000000267863805631576186169875557851977431193651553428088723521198"], ["-0.00000000409817475938933344227214785390210841023631455562767027984474", "-0.00000000042224609980051733012340681698720447647360329299224460480888"], ["0.000000078060471607415875090898054360040160194977420106702417656849", "0.00000000804278285334318724044584413308960907568768177097347722932365"], ["-7.0287654897579852256927507942332714185417180178137252190794e-245", "1.05559275980182525549010991601882255369948668373952756345204e-243"], ["1.4213858997145690998065866578376351411989648897121796328909e-245", "-2.63432039122512732774650486427679555001661008678367309762896e-245"], ["5.02748037579449766756419287428423369063469613637582619484705e-230", "9.6438053082705311191974037095122754326467153245118956955394e-231"], ["-9.29614904710497437748798911641262028437673260246928910766032e-232", "-1.21527221306073957758362375636481905972250630810522809608271e-230"], ["6.75799860750062384480576674949059606038220277453547010940401e-44", "1.82982181778294327845382730608066307516465654676263831119363e-44"], ["0.999999999999999999999999999999999999999999992251639068854464", "2.06282827455178583793526588141753426824885930676658124160967e-44"], ["-0.000000419510666579875008182073429694144983725482819674492157641786", "0.000000181042798807413631921363919468761778236062666310519369364049"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.8+0j)", "tags": ["disc_q0"], "radius": 0.019133591100298802, "h": 3.0, "clearance": 0.04662582370599203, "info": {"n_segments_out": 49, "n_arcs": 20, "worst_rel_residual": 2.1906360111839666e-217, "cond_like": "1328.3"}, "T": [[["1.00000000000000000000000000000000000002040921434063579767064", "0.400918389736305785512035970537193145028027699600816158558877"], ["-5.19099013884417088023392197538164652532204340302065708714085e-40", "-0.0101971755152655954858886297679823847313099675645250727802338"], ["9.88760026446649855958512446004495586555374599758851204739573e-39", "0.194231914576487533064545328913950185358285096467171671089931"], ["4.62636715483248017535365564732074959974748038882879092697498e-244", "1.40721777653217851522864261128424490869668228296558756785647e-242"], ["-1.07749729392575236325720887500954155716772046053693306643221e-241", "-6.14346317256690293585997521576419513275307750849702629537302e-240"], ["6.38719141718462931875554599282204097045308511168456414505971e-231", "-6.93989638597509530604764192277901586894500294484577209121922e-232"], ["2.24750955056901433254940355898419596337113046929191394089418e-232", "3.18761868362856029026458001130222917112659300906975191888942e-231"], ["-3.13237916832142905861835072452491293549770545474403656143594e-228", "8.07202580262297334095472647368501947192209090155118877374955e-229"], ["3.46161642417373217991891078040794838183654734211352556093961e-229", "9.57963915974122278237326669920304060179340026236299506398545e-229"], ["-3.34258015248873837888351999375407377416550425789790227545953e-37", "-6.56616090131032770765850927190064421616599224920998770552636"]], [["3.55547998784857950404256936615328617851446321284896160534706e-38", "0.698438111176955122459190224060669935091796621725417830344958"], ["0.999999999999999999999999999999999999999095679958682524223312", "-0.0177644532866311774117475643739129135384204609873899630772595"], ["1.72251436441435953727112000146683727015187336662118785193114e-38", "0.338370538792974807842810749979293591208008780712197123003133"], ["-2.24218781344457502454152157662441269569017419020190226106715e-244", "1.64268443325200331168478217114091521525379406209870913678877e-242"], ["-1.10188287875324811890051261026426295873861335454448953016815e-241", "-5.19434301291772476237441704337632150373387959626576935418363e-240"], ["4.20492488349180360081734041888983685633316398027399713403972e-230", "1.14660020424209630320639609251205875099453622664702092931559e-230"], ["-4.78303471673910283081994747060475167333089985570243611500516e-231", "1.31805897714965982926336264025172492814437813950417152599674e-230"], ["-5.79972597844244705874735730040383021955302423860879961843209e-228", "8.76048270762750173124500745339760741267182358168720309031918e-229"], ["4.47309718376974296997706373072122378118419799350119904223564e-229", "1.79136508893255079239671752388873030385025291941477411407822e-228"], ["-5.82309374657812129731558773235845278685657197618626111293922e-37", "-11.4388791709243489002979253541108588883168920720927124735354"]], [["-4.02604836157036907006166757642947623352677492896127226500742e-38", "-0.790876512531302831807128316952636502674830001661064448356273"], ["1.02400695071240157913696747127454021892811432907642725030306e-39", "0.0201155816636079169252651413235722121532043800272024368870113"], ["0.99999999999999999999999999999999999998049510570068167810605", "-0.383153936449674608100288406163280231489607238613423564478856"], ["-1.73254031015696065833589815984790963799144939971027081715411e-243", "-1.26229008420431960933937045041343553719708881123863088554561e-242"], ["1.14225469855730541642646889470599122400000803219743951473773e-240", "3.60223591007763031661882774461966507286007247182128059860694e-240"], ["-4.40999016087846612186049367513403834778555219218206308755504e-230", "-1.40324644702672158417074699864868376903052394416568616399584e-230"], ["5.37414822167130426170190593575437493664278080535977295328784e-231", "-1.37196028199617433472059983064796071772262895353274057348533e-230"], ["5.16394897628230414203749259844891888808499299191816099532253e-228", "-1.14336292825121839227638872800785460391929703655199866750555e-228"], ["-5.12256838791907487400189625545416214703114652605304757656251e-229", "-1.58409928225766450857823415039528699295317530586587913577419e-228"], ["6.59378118223417114376768994765772063997738242739457667740568e-37", "12.9528167509684225922649774354202316505137632386995478507204"]], [["4.21380908287242972071642617694900496416709878536962733774426e-39", "0.0827760208680602930990717019873037049140228410203621922903782"], ["-1.07176302973194067701582389469143450442069647881321554001143e-40", "-0.00210537015725836954907607086349762107471318977623093208674442"], ["2.04145338996541285748244750567202709732451904873749659475342e-39", "0.0401022887096832295062108735904308776135845671663055603936995"], ["1.0", "2.62809113786090408838162288282031003135240646478756513328833e-243"], ["2.0075436575813013941923034982335401301948418237415240007584e-242", "-1.15120479171290778694714647432108642820003932793458516005176e-240"], ["1.09265952512756467881318660629568294122068191302397964975086e-231", "1.12948504934445961603608844296739350158634398239758832379608e-232"], ["-3.3884665315176583555259444106862791238197328956706591672046e-233", "5.59301225603614719135108473833599670994314669012329390223256e-232"], ["-6.22533113837758809032640825621651664629236208102774755581645e-229", "1.199914750415484152735152113665453348438799521023748018201e-229"], ["5.61266498946165610866458282193612271200390637660027902592758e-230", "1.91584731146375123664403831606622679274439319112632775040902e-229"], ["-6.90129192221878390530456334224204130860718818572732517880378e-38", "-1.35568905219686387738858098410993011937528911785806989624232"]], [["-9.94944547117362596503872002608149470946876682837669823732221e-39", "-0.195446801160244002861195932007311354468409351772065327261027"], ["2.53059586056843978509074802621992791406078163786213531706615e-40", "0.00497109982068688290372162010946882748298270475753081929295549"], ["-4.82018259155685725207230334371080364608180140267725921596774e-39", "-0.0946876156321311029280308592279776663425277096672642248292459"], ["-8.25230138265712706127874496396702217244591660295642806971704e-236", "4.1328530217349887802974049714852253192267467273752945366713e-234"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.42811409635358829659887091572375246461525928467660399447507e-52"], ["-7.47846277979977445862167283696563486275676346907195767337128e-231", "1.7242256351991678176156967198186886082824741101386694555567e-231"], ["-2.37251465015509532947977137338930736074838085200102841075061e-232", "-2.97560748533986237789719385783417055565681808137563701030012e-231"], ["1.80156879145484907329030343343863632541171800173074110000684e-228", "-3.20080439728855698260721157386367558051951885653698320497844e-229"], ["-1.53850733490783031846724170078866665048321270263405596302064e-229", "-5.55188483641102029831781266686765617900257925323639708467598e-229"], ["1.62950020540494146929123659335692210188023051085210924795156e-37", "3.20098847276287402503636103694013293342320860843428824824951"]], [["0.000000041742477128938814270819120616683343514347264678837555053518", "-0.00000000242987813746633585358524245662453325901320235378439993466975"], ["-0.00000000106170077657378934553406646903095327277933464620307503171683", "0.000000000061802836893433447378800173078550120481265935148081270151609"], ["0.0000000202228719347388446768393613148753004338920884990982426896068", "-0.00000000117719689320825614054857472530571658059554162186642836783565"], ["-2.20262662552730426052281664058066971990626098460446542764363e-240", "5.07095469802932065745808077089986938257191159577128796116512e-241"], ["5.37953465708055612186499008175578715843355477133667004800656e-238", "-1.20566844982117397238046101210918643245068159748625788789645e-238"], ["0.999999999999999999999999999999999999999999999999947881088153", "1.32906329365912545584372515112721729854508606723398860812812e-50"], ["5.82301525385880410444323815543329020717720715487157435703881e-51", "1.31345467255454651322692265915616791583351736873884476532054e-50"], ["1.84540441392431181101403503598542379480063874537691006758733e-233", "3.75811892694669199120174504696633111762980033871007989817874e-233"], ["1.12245714219965105223506464989521312466552765716595873676834e-233", "-6.90203340028772581183347249770917909974472161255152430138538e-234"], ["-0.000000683649910467197953307104148969381836434080666251209274997298", "0.0000000397960563287560992429542704639313972263468600928259030230141"]], [["-0.0000000224803210002455426558054825704443496195586321342914352159579", "0.0000000514858617869329305241649680783451477249895083520012635768756"], ["0.000000000571776662651441422422857100764321572751060231056167658600719", "-0.00000000130951930027797852278498938042232628371181923373027841114271"], ["-0.0000000108909840505036461413877543002727918619249567820224943040258", "0.0000000249432247671995909101902739128062149278441758806167884196886"], ["9.86141119490701763214406211706392487134127216966122068441045e-241", "6.71512096014239219197753642345525613871145100345302790806103e-240"], ["-2.29298168310996207947448608940016337656103173402913286822872e-238", "-1.63871522082670718247042769798685743785530958720540036450407e-237"], ["2.61831730360791684530897419104281545466146569433414660690323e-50", "1.81196660850722405578534181740372594681661835997417371442166e-49"], ["1.00000000000000000000000000000000000000000000000004810976478", "-1.47211782148138810227062306384077394125257667024744698772977e-50"], ["1.0665723386979946119633659407737417146816047797816279787901e-232", "-4.75409764522310965578072614398433071621673200353116784396006e-233"], ["-1.80753450351003815555776464444822339787952776064395283950459e-233", "-3.1997203206906340808417667758801312804559131775949196392055e-233"], ["0.000000368178184337725733110054427656876097153660299682459441213151", "-0.000000843225108376744886090701066530580542482498970681359416342507"]], [["-0.0000000434380036783564862901690571038524100517388929061951534858352", "0.00000000315004480982711068423875493238003173893098042510367816744"], ["0.0000000011048257173543218728788658137773158360313207544121079663852", "-0.0000000000801199461762920089700215411513760395022442238517999184088238"], ["-0.0000000210442993781775594834069678814726825910727762745028730040599", "0.00000000152609421288175255180993411716906741909036616859875528198237"], ["-7.72163130003134735958776429390924449074302017267065414669847e-235", "-2.84683180435353224892128770514286956577724416614517931977359e-235"], ["3.02048411512569164131831912229121773397247026311767528118399e-233", "7.61069391755565395006363311895795641423486024782369026404474e-234"], ["-3.14209349259058776803477892773587703175138922747186490459203e-225", "1.00100933042427186856480602354017085221107409999180456976143e-224"], ["-2.84981399442991723805697808033098239609502158559682893080694e-226", "-8.92935731806264259668555391945052569392760462000988541461301e-226"], ["1.00000000000000000000000000000000000000000000000003207317652", "-1.65416666132513763293249748475210187793284978349922183517905e-50"], ["4.16540427997096314251722623095164071469893748036547013012247e-51", "1.10621214455723363439888241596380800852954254383603241784183e-50"], ["0.00000071141890391058291280578670385208078235364734292070065221655", "-0.0000000515908015126632051205964683622888954721812404146219368191756"]], [["0.0000000271874570207333373863887947859900857381793691395169265234779", "-0.0000000554345660421366715849917398372689465941190962919177702608824"], ["-0.00000000069150051020733268198389394368724613861627162679251744624342", "0.00000000140995278344813788155124489608698915171447860067941568192564"], ["0.0000000131714382896634796568360751178523074022146976532168583974287", "-0.0000000268562434942502453628808551635616981278948304890843460661838"], ["6.66883848139383107909502425893746761937225298923259291861132e-235", "-2.53262596660565299553260787796173535309410760928476421845498e-234"], ["-1.49452469615151002169365886262772733940862672542703736488845e-233", "9.79422837038689500927077857231381107806083154003020661767237e-233"], ["-3.26326949735444457687708166333796863152825113027517963461742e-224", "-6.92059512220251893075386360197129824752575749501933555338809e-225"], ["2.74055478742167836148040392446673336696062095595617474589954e-225", "-1.17111302047881638871083082742854532578816246724287724265937e-225"], ["6.41193281052766940410319864278439132154786440297600186407474e-50", "7.33617756646914939654442392903912097640164471908529310839075e-50"], ["0.999999999999999999999999999999999999999999999999973272352899", "1.78850501681185889305603226380644353368668963537202630259055e-50"], ["-0.000000445270713106997956455181489384741910669816702242021475162641", "0.000000907896193952065872970689182173916755224265115091315288026858"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.0436008465356528-0.024812183520049363j)", "tags": ["Res(qc,qd)"], "radius": 0.022330965168044427, "h": -0.15, "clearance": 0.07195533220814315, "info": {"n_segments_out": 63, "n_arcs": 20, "worst_rel_residual": 2.9788428034570074e-220, "cond_like": "5378.3"}, "T": [[["-1.97295152217751135462451368933743542584711301658873306611772", "-0.706712365778603783186182664274673684756161956616274923763586"], ["0.0247465760949864104410986508004625838755356334042821095940398", "-0.012887455769336374725609067250144988071432063520315671705616"], ["-0.471363354190217341735212396199287311914964445795820942513879", "0.245475347987359518583029852383714058503467876577345273566203"], ["3.24687642186736201547864458672636356112688500771017425327063e-250", "5.50771883468807116709702391392146061017670922712393735190533e-248"], ["-2.07889241239967919951488166474719576283278897787187813051274e-243", "-1.5371263951799837459683037772772600377497577515057882652267e-244"], ["6.47452662963640389327566889148455753114355972340209318204739e-235", "7.6371406915762856702229945753178545477252431907990748270418e-235"], ["2.20823611646501148240394476316373195066561391351917250721642e-235", "-1.99424802218507290522876501394107912993716622513574750815706e-235"], ["-1.69629166602185150616686362755497563667297460976378839099481e-235", "-2.56985552340706901806668218902552977308722425141184854690211e-236"], ["-1.61256947031481968269845139657658055472176685938392978834843e-237", "5.80615236339375629046550014588471109963679748826569682539407e-236"], ["9.71712817233424523453409904863697412116786052697831398967304", "-12.0707601216574463665100985881594828127784439087030132688913"]], [["0.637700896674402205644138630033735343709687091053458862259651", "-0.310430168646999984750526137362480020088997116058967047159775"], ["0.997452836995310556364719291705118884832929848402579433189382", "0.0059538601122776362483238591411477626566014227967046100545529"], ["0.0485173905655132121005849199024974317537171732841515917736813", "-0.113406859281478785682359221736147860125741386604049753552823"], ["-8.15992482844367706604667546100893151527063499686828988989461e-249", "-9.84047656252275265924611330342232667552815238438027294746826e-249"], ["3.95842714689702359302362439778854154970082878687254434297968e-244", "-2.78200020866194638733514273581470687359885892996703946003633e-244"], ["-2.28579130561706908622073655848030226264929315098726042606779e-235", "-4.18750888786307228383423244133284827755581123119652956679122e-236"], ["-1.03107976488008336719565307071069966259120879396219027910176e-236", "6.82858273616502609665696746512388443662230092103815377096872e-236"], ["3.42343839678429503164105500103268624357433565077674758662429e-236", "-2.03379978158419608387697031080239839152416255137881018505159e-236"], ["-8.25110468420520301988779025186601212353220921851811141977938e-237", "-1.06612294038996928575910418632430177080362122941757521948163e-236"], ["0.0310036834195557194387767956640900214138649340637838692516783", "3.59646416169483235937317064285131158577634936171838850411501"]], [["10.2982584959798732948962413938544372171039855739375515297869", "14.2440249322622588606541966667863621895030953349587524058623"], ["-0.156213680972065541908639205875696618403244616329775741834403", "-0.0367898215474821227142375872695101109102269280258161856443076"], ["3.97549868518220079825979439763231654101418316818558834319215", "0.700758505666326146937858805133525922099560533825349697572686"], ["2.05430569673340573878718447657945948043252659148199510475403e-247", "-2.4117591566726348693400729427711287162564837531861703713638e-247"], ["8.47990103187454275705057138720824238481267315306265628955746e-243", "8.47706958615463261975609620773787993345195242259766901921801e-243"], ["4.73889674974865092046055010809725299055342912083115955009591e-236", "-5.75883831826077474780598772854865361649476572923318705792633e-234"], ["-1.71101909819776696542592139097670240703647085257939611152839e-234", "3.95262040884326390191566817207542809763981693683967231891332e-236"], ["6.4251656041576489613591528486838197541796853538996370435479e-235", "7.4901256479275871517796278812030311955915236062137793393575e-235"], ["2.25078500268536082230982177544542663153440265508065084667257e-235", "-2.46902397582860330408093185595972302435398963947137459396169e-235"], ["-87.6672665738837228311829020850718268838497660833222938160642", "16.0959010007000492614584746657280805946676962479939687351949"]], [["-0.950662780161544316013480479890126900066569492122860965679314", "0.168036589819539967787220424183603383643070866292862200333684"], ["0.00555858085946084887936324925665009373370468202653218134376771", "-0.00684110469526330339804533698935647386697553589838650769719305"], ["-0.105877730656397121511680938221906547308660610029182123561433", "0.130306756100253398058006418844885216513819731397814934706652"], ["1.0", "1.59289091688506819095610214686069625637897271083301339733709e-248"], ["-6.22058009271797968591604465009798895426974564299790038529297e-244", "2.16221888900625124016479058955098476517032736694040631071998e-244"], ["2.83534679214252228608250987926582461387285970557847595538507e-235", "1.40218007472513036670504131511359529530872377166361757966743e-235"], ["3.90105936039861986371404867583887720063377378846745191849153e-236", "-8.55249238214937378950279020220557125031428386150524111347673e-236"], ["-5.24078137802802275604125049989795374884951717457943933667273e-236", "1.38281759658968430463431554417353602375303652181463166169528e-236"], ["6.81608136011759438124959572763468381901586257309142545517242e-237", "1.70372408670983525592576399517272505531004570021495010796689e-236"], ["1.30324188890573108665807885390985956968770125582969492445912", "-4.71890392785526255862754899752943843159422412988585024569193"]], [["0.828239378065029499570292118341287413382207050919555845697677", "-0.154959218860547003877405704752599504591503601042385279871475"], ["-0.00479159903605668940194025911496409202158415775275166633776149", "0.0060192339530363633954228164919751367684373479927689603740378"], ["0.091268553067746464798862078380268419458745861957177007170776", "-0.114652075295930731341386980799526414636901866528913630560424"], ["-6.25145921286850015956958515164745048608136618723822809213378e-249", "-1.38410596478714967163030713251826922989113593542493548998621e-248"], ["1.00000000000000000000000000000000000000000000000000267276471", "-5.55779479274245089167716380072290196301281704422879888444252e-54"], ["-2.48684222716702315444055282475157835864602558415998633542283e-235", "-1.19901414042426060187206471585332016412671311886434443395761e-235"], ["-3.33002318827159121182829912880689368456394029525182678201415e-236", "7.49840057998780715378645994262113787439019819299020967173276e-236"], ["4.5619032990770747398898328989108539419730450936706987830531e-236", "-1.25264681243664966509580490113989248075420814940653365871869e-236"], ["-6.0976414956869364175567979047615808353028958015926608432078e-237", "-1.48100107768400958029294440083308614965099872938489230151868e-236"], ["-1.09621442687899934375574641069806181611578331889342924213784", "4.12988427376504161916890069662001409376109305111065195674118"]], [["0.000000103485579859400152172039988865886071668523105624548565250056", "0.000000151845489110606040604677713609185117876247887602938581731338"], ["-0.00000000162181416901035612135987188112266145141334742894871129597719", "-0.000000000429819988649996240533576445605282274067052004188797438859702"], ["0.0000000308916984573401165973308929737649800269209034085427132376362", "0.00000000818704740285707124825859896391013855365813341312196202077858"], ["2.21684884199872195376429178257213632632826889383814399148166e-255", "-2.46074366233948526967519383016439819035408227944749856410081e-255"], ["8.61572780795073118834772418484182317765515172931910511195276e-251", "9.10506145026268772045580081646793095356722964681590396898652e-251"], ["0.999999999999999999999999999999999999999999999999995990852935", "6.03621696600650134474328096670517362375598278460633495983262e-53"], ["3.2940812707533741069125208581998497966007631453493982722352e-52", "4.03766328111895152040636727855026005047982304879679645461229e-55"], ["6.49710059623549260857287325220173772257914364442638953776914e-243", "8.0140130605164206358154444220568535638786863991211172131548e-243"], ["2.42384001689709534967552908054600090487902065218675750310935e-243", "-2.51488350807937834088835154139064653248790896271947888929244e-243"], ["-0.000000920830658809275405095524445966329484754053554897294285385302", "0.000000142757102044038605597735875672648556819035135995057680573015"]], [["0.0000000704238755811157985706638946682827818049032697119486746370256", "-0.0000000913609689079580732379321170817796390595969907087546383995697"], ["0.0000000000598058864942641819883918750967742313661553382912158060980475", "0.00000000105154428788927983511711645605259967117778093454027442273013"], ["-0.00000000113915974274788918073127381136712821649819691983277779608366", "-0.0000000200294150074148540022307896390971365938624939912525698569534"], ["-1.90062193275126447567691883196356574530225993416641910879078e-255", "-8.42897114425539305615532606714131459851791422691470045366996e-256"], ["3.75273187829689073839252428628371470578828817453704090705187e-251", "-6.9165475439507942349587792039537952208806325107854394659726e-251"], ["4.32253096078630408785884898605415506054514895883793970783169e-51", "5.34038158754970531335585009735929786563689153735105249574127e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "-4.41683547761559654074645902410008707307162885520749925888699e-53"], ["3.51487344977357006291999231165907524519026874315564549147413e-243", "-5.43961028959648830196373955249967260322147967409646342564405e-243"], ["-1.97329286396915697363075274673479978094099407007079659701552e-243", "-9.55849073292233271682057339789422862393204964838659609617163e-244"], ["0.000000264756633126805658905836129329375914263173892099234532638991", "0.000000521612665286896589038958727290355634305978799142243795949277"]], [["-0.000000115328657212860195588899832153416301859638794483935741246361", "-0.000000155630330570610698224155996250567296196551689017690116287177"], ["0.00000000172618897069780928517158302703242606906973412161408721590899", "0.000000000385174715961836858940855175318309110726809107719857731204107"], ["-0.000000032879789918053510193744438610141448934661602316454354834429", "-0.00000000733666125641594017030200333939636401384398300418830255476618"], ["-2.23253330505893463269126678558505264001897763381549217028454e-255", "2.68429143709814264705380306494208173196308522531897176961916e-255"], ["-9.45438723419811927932963958780325959530861466193658275109942e-251", "-9.23159560237500012741203470285863695120327635535929017893099e-251"], ["2.23826136318653938636481217940103676015343453237906342281365e-244", "6.34666283491404373396855720365928788993461560760685069775192e-242"], ["1.88497428009554289397660601256856278800294989238239608727722e-242", "-6.5722205393037977012623376230710402638174888211845904829416e-244"], ["1.00000000000000000000000000000000000000000000000000267276471", "4.95900084568993398190935299001800341135730850267554903374182e-53"], ["6.04975866368066251895458005483243746015061667112209632943733e-53", "-1.15545974762095959078823160834746429252499204339227835995407e-53"], ["0.000000963979050706205564213936264363933761731569862052678515212266", "-0.000000188728473374688031623414968598844772681801238055388599619073"]], [["-0.0000000696050289623714788025531072833909699979959172736147617631492", "0.000000106453385998696379010031092803098242625043255306900874502115"], ["-0.000000000155649826866750542743092259470272296137317100320205707534233", "-0.00000000115083911270024478405155997169753667044320219302580521568226"], ["0.00000000296475860698572462367794779943375802166318286323653248205305", "0.0000000219207450038141863628868566037626032465371846290695469586992"], ["2.16140198054059596143087132526230973679882581331366917447527e-255", "7.64087697742779086974506183821471866113730266531290113917662e-256"], ["-3.53398513599115213749518821471733441608929870512572889724162e-251", "7.92414783439486982695952652925533463255439690929629169138998e-251"], ["3.90386414209577384886849743574814853992590304796616746242057e-242", "-1.45829081489018563832785708652184675292335669730960289640845e-242"], ["-4.69500362579529281730409771761725700063897799236278139068871e-243", "-1.14601173038254476317483070118911607025816778944573847168523e-242"], ["5.70550366625932208891365332763695376445727172875804147532692e-52", "3.06749852408158213849282758011069645541945802709829277083163e-53"], ["1.00000000000000000000000000000000000000000000000000267276471", "-7.76036191724140846365798883084320641270793652728893695684632e-53"], ["-0.000000335641668289450017624596513233307171179628608458285955782969", "-0.000000550767368498525972643704654377848157365016271733974342816654"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.0436008465356528+0.024812183520049363j)", "tags": ["Res(qc,qd)"], "radius": 0.022330965168044427, "h": 0.15, "clearance": 0.07195533220814315, "info": {"n_segments_out": 63, "n_arcs": 20, "worst_rel_residual": 2.9788428034570074e-220, "cond_like": "5378.3"}, "T": [[["3.97295152217751135462451368933743542584711300255727427319339", "-0.706712365778603783186182664274673684756162016030603620964098"], ["-0.0247465760949864104410986508004625838755356336624752732599083", "-0.0128874557693363747256090672501449880714320630263096770309132"], ["0.471363354190217341735212396199287311914964450713756787039478", "0.245475347987359518583029852383714058503467867167658613171578"], ["-3.24687642186736201564022778691578996139485301848078814649558e-250", "5.5077188346880711670835106330263852595728825519859544062377e-248"], ["2.07889241239967919951488166484217466150933695123673843514763e-243", "-1.53712639517998374596830383942140413851455390342456304953798e-244"], ["-6.47452662963640389327567027908474694130600878910388180893267e-235", "7.63714069157628567022299449447562989422038770700366908434316e-235"], ["-2.20823611646501148240394527181185844290911138141621408041987e-235", "-1.99424802218507290522876501753736495143447385228572076883711e-235"], ["1.69629166602185150616686279208656936460725192318197380495565e-235", "-2.56985552340706901806668344018479123623542018787726880864331e-236"], ["1.6125694703148196826984263541353131660340074062088486639669e-237", "5.80615236339375629046549996953453261084012192876521842746359e-236"], ["-9.71712817233424523453409904863697412116786076850507043221686", "-12.0707601216574463665100985881594828127784437148684502318199"]], [["-0.637700896674402205644138630033735343709687097273788181204283", "-0.310430168646999984750526137362480020088997103319053644887393"], ["1.00254716300468944363528070829488111516707015171648822549816", "0.00595386011227763624832385914114776265660142274592788547365592"], ["-0.0485173905655132121005849199024974317537171755522262316751452", "-0.113406859281478785682359221736147860125741385636888294040487"], ["8.15992482844367706609467695479009982094102161089835932817168e-249", "-9.84047656252275265920729960941972807791436149783186923171697e-249"], ["-3.95842714689702359302362435316846592147186685032177544699391e-244", "-2.7820002086619463873351427343273814449747182557386880038455e-244"], ["2.28579130561706908622073614828384294458392751961446023402462e-235", "-4.187508887863072283834230356596341170471249538331849224315e-236"], ["1.03107976488008336719565064255321248703454264123481763457479e-236", "6.82858273616502609665696705345632625089519590628342506973729e-236"], ["-3.42343839678429503164105765724478455955879919586971516938043e-236", "-2.03379978158419608387696917727241544388932474629406796495196e-236"], ["8.2511046842052030198877780381711747585093047546504898607337e-237", "-1.06612294038996928575910445387492830707893993988949277811767e-236"], ["-0.0310036834195557194387767956640900214138648621893226869602735", "3.59646416169483235937317064285131158577634936243948438630963"]], [["-10.2982584959798732948962413938544372171039852896768795686392", "14.2440249322622588606541966667863621895030955411195075865839"], ["0.156213680972065541908639205875696618403244615599441782514945", "-0.0367898215474821227142375872695101109102269311477395899347771"], ["-1.97549868518220079825979439763231654101418315427420350486871", "0.700758505666326146937858805133525922099560593290486315529696"], ["-2.05430569673340573878105831992195034465839990587639767055068e-247", "-2.41175915667263486933431438233067121844183377293572000849447e-247"], ["-8.47990103187454275705057135992001242744912008318493577043618e-243", "8.47706958615463261975609623744239860895558216254983383098955e-243"], ["-4.73889674974865092046049192562283171381575838732081519805138e-236", "-5.75883831826077474780598824135175544342354260682516022498106e-234"], ["1.7110190981977669654259215947328134071703320260037136517047e-234", "3.95262040884326390191564707068598751240681188328678369925796e-236"], ["-6.42516560415764896135914904417264966798891622753661200894314e-235", "7.49012564792758715177962510766852015183002845673575386068757e-235"], ["-2.25078500268536082230982070680266238855112477486085030085306e-235", "-2.46902397582860330408093283259922004384880915447364005962408e-235"], ["87.6672665738837228311829020850718268838497664076368466657121", "16.0959010007000492614584746657280805946676944964394821626934"]], [["0.950662780161544316013480479890126900066569495507964244393506", "0.168036589819539967787220424183603383643070847305226647698524"], ["-0.00555858085946084887936324925665009373370468216336964312294781", "-0.00684110469526330339804533698935647386697553578753779886244021"], ["0.105877730656397121511680938221906547308660612635605806688842", "0.130306756100253398058006418844885216513819729286403980667756"], ["1.0", "1.5928909168850681909515397933744948585002489094375661637366e-248"], ["6.22058009271797968591604465523619817333067462457293111197315e-244", "2.16221888900625124016479057034202643481347169714447385854877e-244"], ["-2.83534679214252228608251023383837094765087824025656293360153e-235", "1.4021800747251303667050411268106450822609100525056073549217e-235"], ["-3.90105936039861986371405002702449082020368096373842699458864e-236", "-8.55249238214937378950279070360361194358568134407206155787646e-236"], ["5.24078137802802275604124845138450421229023226248599585758027e-236", "1.38281759658968430463431422051228008377513634837683439415346e-236"], ["-6.81608136011759438124960222088006457543536290357535428775634e-237", "1.70372408670983525592576370522240530167013301088256439616583e-236"], ["-1.3032418889057310866580788539098595696877013501765091294167", "-4.71890392785526255862754899752943843159422410398212028536184"]], [["-0.828239378065029499570292118341287413382207054039690585729814", "-0.154959218860547003877405704752599504591503584500001689198099"], ["0.00479159903605668940194025911496409202158415787314671812091465", "0.0060192339530363633954228164919751367684373478972172356902173"], ["-0.0912685530677464647988620783802684194587458642504231604446078", "-0.11465207529593073134138698079952641463690186470887378729664"], ["6.25145921286850015945261485564088631778970261135670062606186e-249", "-1.38410596478714967160900239186298267816097047696822070043332e-248"], ["0.999999999999999999999999999999999999999999999999998663617645", "9.8914893784692125872146543507287352675047948715521473284483e-53"], ["2.48684222716702315444055313209577139755543997660185533699233e-235", "-1.19901414042426060187206451170753845273366787140368105002446e-235"], ["3.33002318827159121182830026986449888635773668742438601922002e-236", "7.49840057998780715378646048063387780899887377228307156316881e-236"], ["-4.56190329907707473988983112435540022581070448099486042282242e-236", "-1.25264681243664966509580352328264040644733585396031810270153e-236"], ["6.09764149568693641755680335183734761427662100567293572484691e-237", "-1.4810010776840095802929441049939804410845454037253490208748e-236"], ["1.09621442687899934375574641069806181611578340146235027436772", "4.12988427376504161916890069662001409376109302932657184572342"]], [["-0.000000103485579859400152172039988865886071668523102593977801555378", "0.000000151845489110606040604677713609185117876247889674959483778863"], ["0.00000000162181416901035612135987188112266145141334742040987306943725", "-0.000000000429819988649996240533576445605282274067052036603203324694205"], ["-0.0000000308916984573401165973308929737649800269209032458983045538396", "0.0000000081870474028570712482585989639101385536581340305380544112673"], ["-2.21684884199872195375479228486643921670070299991187045946594e-255", "-2.46074366233948526967045079928234678309362291227283640748492e-255"], ["-8.6157278079507311883477241913612893452460083025003742660201e-251", "9.10506145026268772045580085340452186837047495336417243190629e-251"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.59843268892429588700006858658005605751941658724394911140708e-53"], ["-2.97898339734639679892797617845185861391860295146744194510628e-52", "-3.07659676276847150830724865398956877540337901589172992824499e-55"], ["-6.49710059623549260857287223417164957355859368650410679872501e-243", "8.01401306051642063581545342473213185627267007744035007094641e-243"], ["-2.42384001689709534967553016588453232677846386374056800995111e-243", "-2.51488350807937834088835279798742481968044335165161601110259e-243"], ["0.000000920830658809275405095524445966329484754053557777944745144994", "0.000000142757102044038605597735875672648556819035117596404469500661"]], [["-0.0000000704238755811157985706638946682827818049032715392403903882952", "-0.0000000913609689079580732379321170817796390595969893037710374038595"], ["-0.0000000000598058864942641819883918750967742313661553172814790769085788", "0.00000000105154428788927983511711645605259967117778093576090144503982"], ["0.00000000113915974274788918073127381136712821649819651963252969221088", "-0.0000000200294150074148540022307896390971365938624940145034675088471"], ["1.90062193275126447569084414703020134999695342687613438236171e-255", "-8.42897114425539305614004082130801069225735294520968534772005e-256"], ["-3.75273187829689073839252439723538158760747445655179036112696e-251", "-6.91654754395079423495877915663877284221001238677861848670125e-251"], ["-7.0400803971949262659261296820992555889514776920535085546777e-51", "2.47381541154893391107092333747168778985353120650567569299805e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "-3.21979915202843924385581870293305728465842879884399571695211e-53"], ["-3.51487344977357006292000328252672750569518837729174451659173e-243", "-5.43961028959648830196368439265316152666578198214574903195359e-243"], ["1.97329286396915697363073860262559554846973208652579452148103e-243", "-9.5584907329223327168206290043766337986260832678856301947016e-244"], ["-0.000000264756633126805658905836129329375914263173881682704937237726", "0.000000521612665286896589038958727290355634305978804448558940122761"]], [["0.00000011532865721286019558889983215341630185963879137810365155839", "-0.000000155630330570610698224155996250567296196551691326375973376806"], ["-0.00000000172618897069780928517158302703242606906973411397001901808104", "0.000000000385174715961836858940855175318309110726809142217700506196243"], ["0.0000000328797899180535101937444386101414489346616021708526841067363", "-0.00000000733666125641594017030200333939636401384398366129076383037766"], ["2.23253330505893463268338619127166838970679430162729322892503e-255", "2.68429143709814264704799616486004550474599846620332755792597e-255"], ["9.45438723419811927932963955489175180107350220789950961828247e-251", "-9.231595602375000127412034726458776521362086826125767997407e-251"], ["-2.23826136318653938636540799165797983482434127301509624034253e-244", "6.34666283491404373396851954815282596028981306530998665817326e-242"], ["-1.884974280095542893976607528871995722557579211888321137102e-242", "-6.5722205393037977012636546522001875520736209200237649822897e-244"], ["1.0", "8.20786755307767498073431551337192610777517980236239816644878e-53"], ["-6.12509683343506675052969522621480917267987361293678515918281e-53", "-4.94658371488012839641830092142618877567440925086066883044757e-54"], ["-0.000000963979050706205564213936264363933761731569865853367592068585", "-0.000000188728473374688031623414968598844772681801218795825970823684"]], [["0.0000000696050289623714788025531072833909699979959194026100470652693", "0.000000106453385998696379010031092803098242625043253918718180110399"], ["0.000000000155649826866750542743092259470272296137317077327765748819072", "-0.00000000115083911270024478405155997169753667044320219616508741640098"], ["-0.000000002964758606985724623677947799433758021663182425277136029695", "0.0000000219207450038141863628868566037626032465371846888711506006825"], ["-2.16140198054059596143126170410793708035178352681579809662145e-255", "7.64087697742779086970334729692847048114584609390025113333364e-256"], ["3.53398513599115213749518821187121074745852694869335793883859e-251", "7.92414783439486982695952655853039471287513809995122639793909e-251"], ["-3.90386414209577384886860702719976170560396813700031842553322e-242", "-1.45829081489018563832799326398421142536244776209337139820014e-242"], ["4.69500362579529281730369790209101205185085389378544678761506e-243", "-1.14601173038254476317489542676550179017119535247870445080157e-242"], ["-1.65034511717871864452393270501878957369804597873174151720979e-51", "2.92997312656719285828794093534835272842291756464723445065063e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "8.58797903556524703067354707220917829900738569418783694503397e-54"], ["0.000000335641668289450017624596513233307171179628597461113230216557", "-0.00000055076736849852597264370465437784815736501627845780355241286"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.8+0j)", "tags": ["disc_q0"], "radius": 7.806465272388597e-05, "h": 0.15, "clearance": 0.0001902323884990201, "info": {"n_segments_out": 87, "n_arcs": 20, "worst_rel_residual": 8.504297536312524e-218, "cond_like": "3.8263e+5"}, "T": [[["3.97295152217751135462451368933743542594810712840045862573822", "-2.61617990076612492290847324016092680436986549348330259746583"], ["-0.0247465760949864104410986508004625838752611192384094824917715", "0.00481661500712403700644775480365717805045821142949528668223802"], ["0.471363354190217341735212396199287311909735604540856686882047", "-0.0917450477547435620275762819744224390563468843719846961763494"], ["4.24441518031768937090600661119768821221005917613980263669621e-242", "1.13992568666579204464605936197017110546143351275154592387792e-240"], ["1.24972459547787806141281578248959120320515155672495221075985e-242", "-4.4883201313570162521423480280473881494511568507601593227768e-243"], ["9.88555364382764384045241651452259687915490053770742327604416e-228", "-1.34017210727983679839230920631634295331887637293369759585838e-227"], ["-3.36278207714449624183919945623940607590095084797213001264933e-228", "-1.805604747673142380191313437478268614782023986467567856707e-228"], ["-8.91607116214791586349049471076225930785222291088508359081902e-226", "1.08249948780994868422286192273977999090283720588765213057082e-225"], ["-2.31470538196762973581708944057700713226856186845808612059497e-226", "-2.54994296313619528290547413295695039244975798869932638714979e-226"], ["-9.71712817233424523453409904863697412064344413771886573875041", "-4.44303753938390961004466936061703297682026595071304821249257"]], [["14.362260100557390891149489648790009641172258576237008259488", "2.12100114502488233718074535120450591062839772237888143391644"], ["0.927903830049517561261349085803554291100902227837292365405531", "-0.05783027007352370233940143771399969197887644786723877921755"], ["1.37326038000918930930763646088468016950662423167112510928479", "1.10152895378140385408383690883808937102621805461160648692564"], ["-1.80813584109774529014663514059291186995640124351268821719362e-240", "2.88916807586424068116634207355747060277774092082183107125605e-240"], ["3.13180287385376036414737505897493540703907643935667307066052e-242", "2.58351859062074291330404158274196721166669528805912073772375e-242"], ["6.25699923208936722173176600858039182854082247087544633417457e-227", "-8.38469647192227232146548889310057953861038414008418850588575e-228"], ["-4.5362300500136768870509636839844424973232685565143822386285e-228", "-1.38702004956280518010411042449106743694955448554677275099207e-227"], ["-5.2931280534977231452638143612189551204291891187493446961627e-225", "1.83212184840134101338361292696931228142564351504757691257564e-226"], ["1.64023344138800220787590548577371438671442942591779678854265e-226", "-1.29134170874107033027922698568476363887027619918787578007671e-225"], ["-10.5864329584480930823110984563197410277911057027290144605662", "-37.7127285955967288263290433470867197248370243416439984891062"]], [["-9.51076054362520415731457590921619060726651909757183961859437", "31.1146311324505379696178951200814863627343030198754382633204"], ["0.152294905991919018084007795694901960145072991202726237775285", "-0.14038553396908155282551342058843364105830895192078294719776"], ["-1.90085535222702891588586277514098971704900935623766011714361", "2.67401017083964862524787467787492649634874194135051489960797"], ["-6.50860854289825345048975985710084299229101600393124446280287e-240", "-6.25208074862909868369211509227905245198816094493235981529026e-240"], ["-5.70924196146746850592340969983148668403232648105359190901486e-242", "7.60227396627479056782212257742929501171015891864801980190877e-242"], ["-1.75408523747683723498160024958435054279913388231381117526988e-228", "1.39069462073781991507337292587540276217274624383529528569329e-226"], ["3.20011362814274620416052004581683467403474035997251888635332e-227", "-4.72723435044720553788126667945467697027574838924754480246246e-228"], ["8.96414050520447282978074473800239471854963115673614940476801e-226", "-1.15428794082415299239742259962001103908945391824539451052133e-224"], ["2.75972619628314441560783016973613925578383785637295589326684e-225", "6.38499889112542042132627387458409821335565750457688394488515e-226"], ["87.1131065369447246196321051978874052042662715803031007534743", "-10.8258187091725398667913639112984345346977686163800666954726"]], [["1.34748714516767640852124842377435295784815884280679014074975", "-0.0402224971410201943592654824124682562377094193987885488811258"], ["-0.00753327220748126904798577895218784040181187925747422491262823", "-0.00411130129552471224750553416287527080876676263486364402093127"], ["0.143490899190119410437824360994054102891654842999534031532069", "0.0783105008671373761429625554833384915955573835209711375514974"], ["1.0", "3.2992518381952890353031633642097920586838604323450050866705e-241"], ["3.46831802755204362399550725368884842863133302261497963332997e-243", "1.27619938971128711055996676722003235908260819758353140389973e-243"], ["5.42362216092672415740525422947278707934675187886208802169003e-228", "-1.73858232304319367170803650964106693099761455534279585794894e-228"], ["-6.09598181732823521115656462193091130210183996510662177347567e-229", "-1.18043289200895861115040629570089811063343957830194249854491e-228"], ["-4.59616157793596875863071253101328543017382310072900483085988e-226", "1.04396319201853832000571426098326996404623118380384601370657e-226"], ["-7.50555245480597599716334309453006222703555503909244078661607e-228", "-1.15025386716269647547667699483639385140759452275533409823463e-226"], ["-1.58248604962077175763353709890074980777485329798978659329906", "-3.27491280409984247329122909841369180749201813579060846129579"]], [["-0.411573794808590802437135777262850052740176956404099869384279", "0.142055970874922787660460600458082950319747044584127499822875"], ["0.00271817312063524822488660293464945802111922708898284061673961", "0.000542705948400203276105546242155845471337576435616885229036357"], ["-0.0517747261073380614264114844695134861165567064568149657100421", "-0.0103372561600038719258199284220161042159538368688098880326781"], ["-5.30620445012423247461141862837597842920413211435296115257318e-61", "-1.90321380316623619954811473084366147037861770741349255060808e-56"], ["1.00000000000000000000000000000000000000000000000000534552942", "-5.63016067978714990669630262741159796333356623628358055680149e-56"], ["-1.87427160222618052321390633878274546623866811153254720073544e-228", "7.79592286780921457365783631723696726873680497459820714339525e-229"], ["2.36080077678538405402387916587728459097549366740095381552931e-229", "4.28560621580775924728056266681435373939048413806315894796356e-229"], ["1.52290453702419299654385817878736894887435099151856281774076e-226", "-5.23826710606069814115261146575665869068367808775694595355526e-227"], ["6.9495955345077077438505890635461545918050401332965836451504e-228", "3.80439155559391507404003123806255090676739976152227357438169e-227"], ["0.803008058128206639231515253457627066837842428497791453747542", "0.857422419012556725616750523950793818633724215334271631266758"]], [["0.0000000411961810705462592001387794557732241221789126341705598150183", "0.0000000852916419960689977399703828302381092465130835988332832158896"], ["0.0000000000478633114967859528211760535967372400211709796144276880965105", "-0.000000000601096559459056902236379977424271738205054772294422514640862"], ["-0.000000000911682123748303863260496258985471238498494849806878082477335", "0.0000000114494582754106076616453329033194616800962813770276335294986"], ["2.55884817116726668005715040567107590973673479025117025616954e-239", "-7.9431480865957161622467018780481432418256548982333938095011e-240"], ["-4.32497171611353259395625047552775636499690918797020748516851e-241", "1.34777008621399625322971881483617013706406896418589783592471e-241"], ["0.999999999999999999999999999999999999999999999999934517264603", "2.94253310990386092202955261617626314901948401996291451333708e-50"], ["1.1434827083523232842110184628755238125001041831334657545982e-50", "2.04293638648530201332906663454031597550471778038565960632539e-50"], ["7.14330253268377478325100038506920349341443130021476141304845e-229", "1.44278281153838245642416091464941839131033214096616276645956e-227"], ["-3.7273931970147076806688444867551313058401418515326351949534e-228", "-5.84210061481810487535445431784251789493641518122855004698587e-229"], ["0.000000164742671337467235438131135658504466109754717192245814507937", "-0.000000195371342719815983063663521869152160679389302562943867664331"]], [["0.00000113646481404784367490859178944986207363623146708931942527887", "0.000000198688268361191681971191949483611670660966161085036095266496"], ["-0.0000000056056584898189712639278420310255140265409081911025220266095", "-0.00000000474557080401361085452478928706241479528779211610628078840703"], ["0.000000106774447425123262170054133924295505267445870306785484066518", "0.0000000903918248383544924671388435630936151483388974495792571569905"], ["-1.73183893294672401684481047726627974103667411673086567610746e-239", "-8.18427579841071480828660165107055940319606558088022931870331e-239"], ["2.93956036060932649090773965278233634298557152755242582823996e-241", "1.38498913230296180797801625635965089873849227083424879045637e-240"], ["6.40654777977756194687737904994389338608854738237293052366869e-50", "1.74972456759154171392172440589979302399525519435954361641856e-49"], ["1.00000000000000000000000000000000000000000000000005612805891", "-2.54459718027540539854340849129865136312140058760353689211029e-50"], ["4.49650246375271539612584677589561958591038620186479406836962e-227", "1.94761984130472908751442944107050189708856080377742155887829e-228"], ["-2.88881872884674853020794733532185021819985847544771254972888e-228", "1.13862722372440667305060305031674928970428485702688448470813e-227"], ["-0.000000761681874524864506966257031287715341194558740386463568909202", "-0.00000301812254420690528298153619910646694825820987114863973131815"]], [["0.0000000403608926620012850143670114171460198885185753399122886266576", "-0.000000628294518004573938093355075343694380288513806794700619308829"], ["-0.0000000022417997438681225218228366428346044759616735169672812517209", "0.00000000332248591207250370388911466150191994441267396853930116323969"], ["0.0000000427009475022499527966254598635162757326033050848772102515089", "-0.0000000632854459442381657883640887905127608459556946390048249976038"], ["-8.68044683947784397738936359127284860622093754752780318177193e-60", "3.06475724505266682727881123439679262846726474764160955567297e-59"], ["5.8917891080571906758961677548912785136702170915079982692956e-246", "1.84955273202188259422263383889341293679777544218771137608489e-246"], ["1.15373008257849654414736589960750678662003316327543977717159e-231", "-1.1839030100269295024648982006873615853697134874366906665037e-230"], ["-2.80248965730807518060531005973280563634203875267947809446665e-231", "3.72802612624563775933462410016233817288556772633473736520606e-232"], ["1.00000000000000000000000000000000000000000000593845019794182", "2.2495359947756942696318923694079499651793991391093981430471e-45"], ["-8.81621682015507645982163876062471576257931006465580246501576e-46", "1.79331797592721237745793321264672747249699068147941081333817e-45"], ["-0.00000159207615714481131163442356965997343338095178899791104427169", "0.000000592251755287363016468133940770046313765983741501517311559206"]], [["-0.00000127142089992208225605586172261028219752704102451615764346683", "0.000000124140102268635391435287278009660331297870951279391332655546"], ["0.00000000738511950397634104191766105008944376306992350585247970867179", "0.00000000340564373867655235258916411723366219530938574717740018616271"], ["-0.000000140668942932882686512717353335037024058474733444658317020962", "-0.0000000648694045462200448112221736615935656249406808992310785087379"], ["-1.43742075875549658597237659666443438744044127670837802782223e-58", "-3.05648051555055647761010699791661826915584209837000761557601e-59"], ["-3.58737304791414824203554141777449768384017551579791926768206e-246", "1.8340962953522099682246110809475567271371167984562620779712e-245"], ["4.23347511285685690552735682117128412999518939299884789168914e-230", "-1.41319804926840526108353721898342595601963808547736353490608e-231"], ["-2.59106019370244598234625657784960226235662459906133296616696e-231", "-9.87507016821132129914933566396279763910638734777734435197406e-231"], ["6.7577051391602412892035400525316930971365718222559498332801e-44", "1.83025572717151569993789435513029820043410785687991633204128e-44"], ["0.99999999999999999999999999999999999999999999225165109629566", "2.06268209521531162546087859662479819068750612583759578889488e-44"], ["0.00000170545672328696366333122129464741249008603713604266713686879", "0.00000299516054543933030598351818663782288620144515085755121143651"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.6424067705656842+0j)", "tags": ["Res(p2,p3)"], "radius": 0.18088227396983095, "h": 0.3, "clearance": 0.4304817762999962, "info": {"n_segments_out": 7, "n_arcs": 20, "worst_rel_residual": 5.968399406752616e-255, "cond_like": "17.477"}, "T": [[["0.999999999999999999999999999999999999999999999998799928645169", "-3.39768845702695540674786789843247262033794678502769186137748e-46"], ["5.96973754992085303945736274608282975588848673517657235950698e-51", "1.69083649386935964375968744513226599020164949384057869789037e-48"], ["-1.13648666844607691666532670818474681345728104722030577226714e-49", "-3.220505956764731880417417743661075257611584791724608733794e-47"], ["4.17673403011823780728579507081412074892781839204591856348482e-273", "-1.36442888620075139297407519855633805463090576931222440861134e-273"], ["-3.63047547366984195208248403281920298598470813566597458254278e-273", "7.44675757962296970827125585092283674171492421712031262139161e-274"], ["-1.00508752416371485427946091058647908227687221347119651736864e-264", "2.6243277037665492519653740192771764184959190180278433415079e-262"], ["-5.72638895845709335112010919091776982266725369418351530683534e-264", "5.7018909186097820614200045451984845490867059259224160434466e-263"], ["-9.50284637702059152407372916240068396898100685025189298719596e-265", "2.30423519470561309711366735906104318748379700942167961518394e-262"], ["-4.0567136902823790905358906047253386144841369231270649456708e-264", "5.22716718025454523396913289210803645684679814064668249855882e-263"], ["8.43409481803984339287990375163692384776371633947007494178969e-49", "2.39094585196591391683256129745521370115192073364645300267175e-46"]], [["-1.53029890119577490051801875314041205091364159942382064008166e-47", "-3.01958260114790132655161913820181745525429837187138857231949e-46"], ["1.00000000000000000000000000000000000000000000000007483741188", "1.50259057663779974220887413708417300593300079434522494611219e-48"], ["-1.45041380594640742210056049389619401557572559599749977906638e-48", "-2.8621064986784562033824574303553203842325031243655916198446e-47"], ["3.21377456986893398901726645323029286494205857431888628101355e-273", "-1.5448323789043250763930800581274585686638160245729830154063e-273"], ["-2.5592809459748197447026383655731574999731414324054906825254e-273", "9.18587965049783196658021180881063055265603234479334304319928e-274"], ["1.1914852914125982238696822285667491137331344072212113946916e-263", "-1.41325610793454090676775081317889083890572408458923919536402e-262"], ["-2.17497467681430773719748773419064257470142452744687377306578e-263", "3.39995182286261226133435277364593943924673445940089475473383e-262"], ["8.83887148288518794863436830533115446619130394878310524112869e-264", "-1.14104780676916502862006733909206391418941991128079548625593e-262"], ["-1.64137889916060681084658773671416322680177935752900253538329e-263", "2.90336330991641818376812809095950437951311846550662996912773e-262"], ["1.07686884115593437034870547813630985353641554969127034474976e-47", "2.12486402611232516006755335159161173841026624203165059616635e-46"]], [["-2.48694375025938615523148503548927627572927888235407720180533e-47", "4.00976503879320948308601767535997073671823999518046852922208e-45"], ["1.23203842649573268376573732489466135654948640119881223896491e-49", "-1.99584087038962594156027182023702964628489023368321558519623e-47"], ["0.999999999999999999999999999999999999999999999997641285143344", "3.80064273908093830213747613695152020229564338141574259085103e-46"], ["-1.05581397634024783265141652303520903782614816401657347076415e-271", "-2.21973093867759885637441434453145065650848059158355645125771e-272"], ["7.87863387021873387402593630013961153500992382939045821442203e-272", "3.07523467713242412017974569625659594835215316147108251582551e-272"], ["-1.86415780646836962724107389022514090159331282055859094102504e-263", "-3.27865578079151342025663389707533073544925350082085343092748e-261"], ["1.5549067683630599623622216472392829432019687058440452324217e-262", "3.96580793802727471285541056102498629511450776684898616861403e-262"], ["-1.63307911964671354315582482725447470260134309402389571249465e-263", "-2.81121740146992046481626417970394847907526806168001686055894e-261"], ["1.01105453687867146107010417528763035591017634610507092743411e-262", "2.36266435308153873203708113239215907733431460757487101579291e-262"], ["1.75151026527530351255196565104445869318780841541577168575883e-47", "-2.82164703658579922433238537363352935040604299649993286796172e-45"]], [["-1.28989788547502294805756299582760749444908232541822425457109e-48", "1.66176223628811593373515996454959846146072336524574440559069e-47"], ["6.415824105033939087897040364724261078906849104832220586707e-51", "-8.2691376227870876376967906015770712866426251707409696648949e-50"], ["-1.22254376951757710530491998068676182981017967042630915176108e-49", "1.57512069889942360966348777991497481685750326759664232195179e-48"], ["1.0", "2.25741305724694974608724442032652030127508467687873833697624e-275"], ["-2.74622647187505226220928678820686795778212741782126133166193e-274", "9.15355370033981721049489563270530582442795274774549111832986e-276"], ["-4.3335772072968657718264397992566537398409147610509344833601e-265", "7.72931982646548445417632716251086682099808622213170360985423e-263"], ["-1.33342544724113950043884853876010344847400041683300382058575e-264", "-4.70589157190331893603659685777306775215349485708519907563817e-263"], ["-1.62565406753566377409109672192450266375108841833643331165574e-265", "6.49162194525689208223730074527041244612053536305306623372207e-263"], ["-9.52371534288864477142717961229524174777469334197551332916527e-265", "-3.68284320193610435113424183234524410020221480851931162581988e-263"], ["9.07765361485697556199133452314202900364129252674677185921856e-49", "-1.16939894663057534687393133571806016753354308787952841522147e-47"]], [["-3.90624584882634702259486139003811863232641896157929415772345e-49", "6.02793086381370192845738478317821209510708371404068816733889e-47"], ["1.96440133987634253845603635114235123428775761408765623631721e-51", "-2.99964971549720532626425409024286549364628886475977076600842e-49"], ["-3.70548657711606404569014560873314807239025629467020145061083e-50", "5.71359945144054603542028570479125920666225768313666934072054e-48"], ["-2.27370623140012797697304199543204650198381641904688441986885e-273", "-4.78010270137430078015041734060115620612140872429685822728365e-270"], ["0.99999999999999999999999999999999999999999999999999732723529", "2.50304452481395884010457161394593232214702982835242204681895e-52"], ["-3.02650029940888370219843886263904305282052058052158915973131e-265", "7.82819130115969212195438937196661482416748319397570810030794e-263"], ["-6.81861289544823799627923826571892281266810229349014809227097e-265", "-9.342764754796021499915470783426556968095589306458150671085e-263"], ["-2.69053770057918355808919720697675882275083275521565932993301e-265", "6.19356296475358700980509066293321092181691897183104007369355e-263"], ["-1.04906259082080151519006621143819285224702748329766808287279e-264", "-7.21260781410770753411293777287819168901150904534982933670147e-263"], ["2.75060555365048065868603864404890728954174550850167361762709e-49", "-4.24182934381288202621849995280972582049199994129072542317339e-47"]], [["3.39235539775066531354453964048075271503100832607049833283039e-55", "-2.49506732547818233815621458062821539010117601297064479073847e-53"], ["-1.70019637263698954324454552387718001713331366283773897050617e-57", "1.24165844495357294856910455014732408977050447513567620659091e-55"], ["3.21723725244142313689251325227156262900285771143005612523023e-56", "-2.36496836204332818270710582128014684255890358083723373269063e-54"], ["4.09320497373574881339805227293266903154277255945107127304148e-279", "1.26436328606948642151263347481476681843921982337654956136033e-277"], ["-1.10826670318210432700051153886976071255297747098067157409022e-278", "1.68858393228193799401005435416106677172562735680274113241393e-277"], ["1.0", "2.77085906081499631857323509968877672448888299780351160150043e-52"], ["-4.51252209596717746352551987863394440740259278217431747465218e-53", "1.18992178088222966672497621455920435179354225650523787212453e-52"], ["4.15013738202877642694600871097826918952436744383237329662507e-270", "8.92520793716907257833518712428021600359083589097994471451358e-270"], ["-4.84448484339809869839139249347229032560286378678924907492687e-271", "3.27513817101770052017421476917185459921300765587288312424384e-269"], ["-2.38791924081155042039983209637216868450777373108121115757305e-55", "1.75577462033811365135074869977091319499646544563368039326893e-53"]], [["-6.63164406794160451457340315775861331652693005298976122390078e-55", "-7.12333571737919950853446733346069232666561348281261452042162e-54"], ["3.2979075799810227977811873283273896582248323572443059173351e-57", "3.54486636851375660286948261935718987654943070282086123615043e-56"], ["-6.28473507257375754537176921981667626434096239551071558983629e-56", "-6.75191286552369442231912252435420944120777475000276128024228e-55"], ["8.94801312233525456896129431949426272942877562633590550619569e-278", "1.18118761348176040138415278871938758699858723804485814890565e-277"], ["6.0498950407599861787124538858552510191956773303065463731492e-278", "2.99887741722814252903510222223956578760911882257198451348512e-276"], ["3.64240405430843229628500328343620621704196052193243957415853e-52", "-1.62436200049608172187388802942942928707269700180166010750848e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.04469988596983506661256101289323153111479635268642627423262e-52"], ["2.29749217022994220192084545890916996750920543484835984269842e-269", "-2.5157081482988797053339787090440257096267489373098982551154e-268"], ["-1.91620993652445187010256380712484035586047218532298935008653e-271", "5.02535618290548203621204537861055509242124855943522641248985e-268"], ["4.66585204578435449632464270851780821455175133338173583724066e-55", "5.01265328225355159959827972980691680878640191245384779738321e-54"]], [["1.92878419835833351424049296229719481702221892541405119818282e-55", "2.06063073869402210244185666181434463275621144080708986089662e-53"], ["-9.40221494896376670892787264062684678423087950451611034807042e-58", "-1.02542869386087491288471722313074684964496338431806749170461e-55"], ["1.82682467661601798118171721197168423303701225787180253460764e-56", "1.95317916776962366947727470027513147607550615246635097153036e-54"], ["1.97469979670633959235028877919944327303169428665392354404301e-278", "-5.606918966047959335697536185196481643734071708552322364135e-277"], ["3.46504256019175595474139034349153495269874260687556948639819e-278", "-2.01676741172196410575492782606059178524705879892879426785343e-277"], ["-2.84306173805123718748629258619397180838090124910784691363913e-269", "-3.04849846390515527783702484439163401170268368444169399548414e-268"], ["8.00383729997804523978477175660294104917492424456095187163893e-270", "-1.25642384951044607267085366578548837764868283560316692835007e-268"], ["0.999999999999999999999999999999999999999999999999993318088225", "1.05197913645606998604219555112816360329067549697417981787771e-52"], ["4.37852556060326938265530690230835213464133942009390325824846e-52", "3.53353176184826371974944103162442065259163820344781305127717e-52"], ["-1.35654095411269761383768656623394223020978821211665203392801e-55", "-1.45006193150100166811304877395996161806944437199615905641375e-53"]], [["4.47100543930954266989757448074051724512252914492430027065864e-55", "2.94653161154415817476947873290346455500401079684360434426686e-54"], ["-2.22568561621073147442537224506758949027611401263041947893226e-57", "-1.46640377978429946530229434986630903122535424194395177534121e-56"], ["4.23775357480135897611314052628560026020598978079014680846995e-56", "2.7929823766920989205103910158964368709800113628003905274929e-55"], ["1.07407870801075513898149969218907111805418068091336023238003e-277", "-8.72800931039440613836434211668060752115114416423517515230827e-277"], ["-7.52013323251395366137740875267330996907066104858881002631628e-278", "1.01395460544327199715022944537188259943099461546643517825842e-276"], ["-2.1733117263984523622472204979061056327168092039139421331001e-268", "-2.32987371691895849986178668777027127322821747315694591384469e-269"], ["5.65541891442790619176102879649543351569369255496729976100588e-269", "-2.17599622059814361717209194966680036703442665173683680474275e-267"], ["1.69452137209680058397960232992020701360988302576015770842083e-51", "9.11569749651322782123406262651254686686955490195880084872734e-52"], ["1.00000000000000000000000000000000000000000000000000801829413", "1.06860577731649104185104831810508514231777604706453225249625e-52"], ["-3.14629349317284716899194605229483342830680523881087757037279e-55", "-2.07355838161885062203222671497473510964391291800287947024586e-54"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.0385568998993058+0j)", "tags": ["disc p3"], "radius": 0.0485640245258632, "h": 3.0, "clearance": 0.11834357879431254, "info": {"n_segments_out": 42, "n_arcs": 20, "worst_rel_residual": 9.600572929621267e-248, "cond_like": "31.911"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "1.64122648152823201181904685647127740569241896942259084471643e-52"], ["-3.54734811074836412034127063282429923344217303524181487309125e-53", "-5.03881674559905950860281969978134545658295684870893389278997e-54"], ["-3.15070412395599223897400795201607685149907177057401338503198e-53", "4.99834199304928702610512555198164325802428824790579845243243e-53"], ["5.22201203693148378448539424578479095580776465773358436564593e-270", "-7.92879451490449956436189595575764610351140677098027803357971e-269"], ["1.72124427408083066778470485772327505138251217881696489368177e-268", "-1.4466377898049811953985928361138383047476698160580864717055e-267"], ["-7.37577989780532928318141286245912677740578568909418647810649e-258", "1.28570218225692370306510276317956883166299460916596297047174e-256"], ["4.64912186220612660068260941576828294537000475316818041606648e-259", "-1.70365641281168252442485573614558792212564256410459141041595e-257"], ["-2.80805214590787299578975492060941807134571167977458306607605e-256", "-6.63762946214376067891508382914141127348478979405646253579778e-257"], ["3.10853192636817662465198685795841181352880206803072771493089e-257", "-8.70149210796613793586243860337493034614867331096951611433675e-257"], ["1.2375399787481175926770461453715781025790244122951452344626e-51", "-2.19108720789576360967505389763483740157401045683028108005053e-52"]], [["-2.46081418655586374336529346080455352760690701765236270620962e-52", "3.69499452899945236174470762949471304542078004068214609411435e-52"], ["1.00000000000000000000000000000000000000000000000000534552942", "9.34275745240936656393854062434473303293703292572307985238705e-54"], ["-1.43202850930226235491677695616648017007487273097647667996723e-52", "1.68909592201556092328250962813617407924711182819236698047414e-53"], ["1.15089991605296128836447961822882885793894923904721056530326e-269", "-1.99598428446429369543786191490243704117054761547602937979217e-268"], ["4.9913613342177377211823158497430408356844881170114045948075e-268", "-5.4929807097103255993862106007505219067797738844517599109897e-267"], ["-1.17967008841133810625180446091317049970613158397602160367698e-257", "3.3923517218451457712581657668098687391298070008261155545148e-256"], ["2.13326955562614951986788785338393518447898895639437437625818e-258", "1.33309724732143690472119319915099675864505172241727337460311e-257"], ["-2.43937211694073180362536891316060558895456631573577331307931e-256", "-1.1047942127033724644112924255314546350379171502618025447963e-256"], ["4.27205349914523251450169280198001246785579994318384202208585e-257", "-9.87210477677408640399370505294457459324100448388582048736186e-257"], ["-1.37426493309582518636082137628466918045149087869976511745935e-51", "3.12741512113885160039021306104372277621416188175142774732453e-55"]], [["-8.6535324604651102790744486044032497960430345452207917305795e-51", "-3.01314765459017718189081304871469614444570445507678361793927e-53"], ["-3.4067056214951440626351788649367122522809901603850995058654e-51", "-6.04401139660809950003603461094926823875927210535385540033617e-53"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.28993409180298404429723565883471207786342946951659309229766e-52"], ["-1.74660461777203607301664898819763259173728025847319163548384e-269", "3.49014980910575056547512303488749905762743555893106105223972e-268"], ["-1.2258239640799037349444693517534484960755361266068516668343e-267", "7.81789365163293491574252447588562926179901404430390542646962e-268"], ["4.21993065194545712532901764232342432998801686252426184673379e-257", "-4.30709464453520910699765243206233427663415087724030202272775e-256"], ["1.55613346798158107328919840607854821705577946024980071619633e-257", "1.51633924277636535768800085567332438088300930470161552834457e-256"], ["2.22942586016124864638582022729840540276533709655299258765505e-255", "2.73930497887230201946107200663096069891888220012658403112827e-256"], ["-1.72911510292829183661401091553148608290847033614483991367581e-256", "6.54054951827233961766468970550426769159447053651727067885632e-256"], ["-7.59952907203888742038948935064873248614666717196417912370163e-51", "2.60973593465279247275132262935449603943183544313526349069078e-52"]], [["-2.22523438027831707734059646242054227070130221950879628538064e-53", "1.29878448934298341330526408627384870423557651915556197019423e-53"], ["-2.36811650748342348545703454896323348153642272340109485248355e-53", "3.72913621465415446862854800252591631156890783920885807218201e-54"], ["3.45355149817271072744950523334699497857554722863441371694708e-53", "3.80026146641100996919619690025853071609001369475954926135374e-54"], ["1.0", "-9.21970206838344704480950224822968568461976565524807923223943e-270"], ["3.09518902772504593399793707841046961620031825014904706212845e-270", "1.05000039521105158509228010916621870818462878278384760886027e-269"], ["1.03396417731519418423320903238018563705240818607422056717212e-258", "1.78740976040022333830104201370669903896491120648306993083967e-257"], ["-1.6776748941139740874416000740062510180587113850057583173851e-259", "-5.76302748753359408910179518248110519200688126270444216846643e-258"], ["-5.46826910937105524443925009923643632267752390116006033167816e-257", "-3.30835715205836201897540996382237124045386325029673319438325e-258"], ["3.74272936412777425885491439277865661639541032457688863105134e-258", "-1.53550562477423279854482636674937878779842453334507193137889e-257"], ["-1.78710404648381755079611258163905963489049707130085559918459e-52", "1.90782565289985287261584436073589129686876911967539488730127e-53"]], [["5.03929218515975647015551748297722509567716961517097828513163e-53", "-1.02399800591413233144981758780390378722619560634873589059889e-53"], ["-9.84030934984918783746176890137220093694159667605227058078619e-55", "6.92380296441141598080631444255273721801585153717177973800069e-54"], ["-1.13376400808192273581590540636989185089964047773846087864411e-53", "2.20165321413108074772539167334075264103872728207949727229999e-54"], ["-9.34650428273952911224683212854155453080694330995844244809415e-264", "1.83335760804817011264845773343430790088418395809004305229001e-263"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.2961251460051812810992295187522334608072440773357978731343e-52"], ["1.37184922781825216372191630261212072795323677592396997256995e-258", "7.34545336518706430055590382553544787879217719024784395728466e-259"], ["6.39008798526212606600169789127044115012182278793394425267021e-259", "-1.54894530479091153069816334131985228339316252507609170975824e-257"], ["-1.20096397585709211375872715842653073744044206917874656750649e-256", "-2.86818482047002634083744332828917098675880997446149116840772e-257"], ["1.44221302590538241863410881884284131844518281884179109838286e-257", "-2.91775824136397694980889897542331317669699075578133550817602e-257"], ["6.02220232418810459337701832765535977307754130907013458608815e-52", "-1.04169191512894039831272641762101760877027025194420628790885e-52"]], [["-2.3522800911715558022309193453827957870843885082158963783164e-55", "-6.14527931533544611716288190283584415271746097088666310135282e-54"], ["2.03938741438508710923428274418295708190761256337745745724447e-56", "5.32429642371030662407791203332289931589908069980979804327071e-55"], ["-3.8851960904258723504730218779475033282693230493663026073848e-55", "-1.01414306869771626341711021241530216227306109874385309898253e-53"], ["7.21101521304267917142982876721769951034311914409069224463483e-271", "2.24885595439716045145465126202970549989402534163905674214728e-270"], ["2.74552551169508409224972906669448416180897958782393343420808e-269", "1.15559072146868850990728182357894602568479509370574500087672e-268"], ["1.00000000000000000000000000000000000000000000003369821746484", "8.79505515794234251749160704995963781879766062517770996811115e-46"], ["-2.82259546919114726626810253126840506528721068867672594797871e-48", "-7.3644356585611423624069934462733728060952840078105928564708e-47"], ["2.78890459236892087993458075427343122953149785124496048873894e-262", "-2.34693456781165145455231585330982496047169079561327953784026e-262"], ["5.60118096002279519911997033708701094320078694894716132452279e-263", "4.51657514701530831221813963841675043966517736569153429028946e-263"], ["1.42200089090950303487489642078986043470288238397349113244253e-54", "3.7116731083295383830289150726544888645828204850248623611359e-53"]], [["-2.15426449067855198000389683537010473038271968873933080135937e-54", "3.83957391858934807140135606860825383571159288016094142802987e-53"], ["1.86636062959380469141848251806185998842661645491636337199519e-55", "-3.32658501367944453816493072929388811362251394078352922473106e-54"], ["-3.55504123832877149477926258271951071810266628819639338496441e-54", "6.33637196024974400935991323862850654369283701857875090834779e-53"], ["2.7750034848707009109907552390117391576162928506594367486407e-270", "-8.08731007911099990894610054313049063739780378705759276884635e-270"], ["1.00974986120810355462038137998908373008236492772308518206426e-268", "-1.38950828764285406242300124565029590387503886560090193588505e-268"], ["3.08306363052455630802139848291395800720505221689988930866792e-46", "-5.49515309231390462695316479617232228864632191483914751008055e-45"], ["0.99999999999999999999999999999999999999999999997419178395935", "4.60129989932910587186657867516588057359126906923427867146671e-46"], ["1.56313305630138633720393478355349746575204930921840286364511e-261", "-4.60603715426101303095635213645151710801234093631777302813699e-262"], ["1.43069375307768208898729984165827327653564258618987876139931e-263", "2.70267212516576448284179057217872432767056125027931072305771e-262"], ["1.30112164055599958331738313905879972054397591938280460726308e-53", "-2.31905606301460986988801843502095172863391368662282671662547e-52"]], [["-0.00000000758660828475804458941562919091771794507980187456904462271282", "2.79843666234044346930349049819187657293931589511535360405148e-44"], ["0.00000000117134054004339265999432828344077838355343208861849599319571", "6.32096764499710938985977497503396142764625969354101624096633e-47"], ["-0.0000000223112483817789078094157768274433977819701350213092183104749", "-1.20399383714793292756447121522318640317874625830199947708167e-45"], ["-4.51522603525888957385938006696078552605199596261695182584648e-270", "3.92344390669565693359733078998471565879276439347679980089395e-270"], ["1.03005012439795349943958742567168912651765473750401922572714e-267", "3.3804411954128059848318411878464438429768396349158394730423e-268"], ["-1.90913961445964815477723322740455500758059396520079196358173e-258", "-6.3960090654811780181653448364915270304815088447869544740337e-259"], ["2.35653750682487866298877848794808106888901616525995001527266e-259", "8.00303585699818277316627516822850868525340693838276203274765e-260"], ["-0.893210507797921991769076317635895089017096072131493488427801", "-3.2852281350383266137749508371999850388046405207040136456141e-37"], ["0.170619942554618660982185640047956832776393393228358715977795", "1.70407085832936951522616454820376945280172067972426570787767e-37"], ["0.0000000781801646227885640786987773892132203077765339533175948350573", "5.18965464713620746505283298656709446453616507204588212495583e-46"]], [["0.0000000047483901010342850566229426440030882159480619020965620193314", "-3.68558881861973207169927832588437261516757249858935850042916e-44"], ["-0.000000000733131541331395421716893541599300718632351256931067443742711", "2.94656440598975563183653193171638146278604905332975274852644e-45"], ["0.0000000139644103110741985088932103161771565453781191796377023929619", "-5.61250363045634538074584817557941216070355752144492788526416e-44"], ["1.81713964528102994417540200537422778077927450030037513519706e-270", "1.3884030093489338873877163084090568968665902071097599921765e-269"], ["-8.24224637230915034989480664180031284049311044320617695493555e-268", "3.00659377299014330624853797320909154578297041572090984350413e-267"], ["1.62898244470269773731996066256539368749356664205757765089575e-258", "-5.35445176284320375735881306896662129667266740315789779027081e-258"], ["-1.95222791862427231379653828573633147601318503953495245051446e-259", "7.68792497110239747391647381294744989949732807021514658968567e-259"], ["1.18494348159013305511039729296985946684721377211231699498481", "-4.62078786462808623657266204423164285031195075791596152854515e-36"], ["0.893210507797921991769076317635895089017078799625522222808637", "3.28309280091234598239113436425691123576513995406115894510682e-37"], ["-0.0000000489322640445142547775410859064172877636918605037378041667938", "1.98981769170620666640506104477694453623801001817907820647575e-43"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.9306368453973876+0j)", "tags": ["disc p2"], "radius": 0.03965298932852558, "h": 0.3, "clearance": 0.09662866108905928, "info": {"n_segments_out": 15, "n_arcs": 20, "worst_rel_residual": 1.15143446857143e-230, "cond_like": "140.27"}, "T": [[["1.0", "-1.67053903095384833628433086770834129462683838093824777296946e-52"], ["-3.32960295244975707067980032053719541241394549173242674828875e-52", "-1.030833350811182354662451489804326038672198806350320528429e-52"], ["2.01874946616555230525047432399711023748994699568407172680559e-52", "-3.87639031181697057639842752819718723083966521516419741685309e-53"], ["-5.5103697316973058526894597263160814083597064918947206958497e-253", "-1.44343307893770043546946514265950923152467484645972873638933e-251"], ["2.26905719009504329594970946198047518717364723111143529440697e-252", "-1.38985522236700654741791135828116428772139081494659097096884e-250"], ["6.24619942494596843046437668905023843277548819345506983402658e-242", "-1.28042377622868357600405050160907735734476414748928097085352e-242"], ["-1.18614170773473187351209247703620960899631391440240091404665e-242", "-6.33832227219073382490379687053557264683498838276960189763727e-242"], ["-4.45075651340112008157062237826631793417718990111903635090772e-240", "-2.29453170635425720641838745931124007459340821676133604765934e-241"], ["1.99375368882034077499276863423932569936704598084452969000397e-241", "-1.41330620971520419678587225361677563217761244948653951351216e-240"], ["-3.32921987094657175766701368023572817897174039776390634813757e-52", "5.37024727215928963690815806654696234482863379174000071232136e-53"]], [["1.84467027716209846200938585512057362309476795505837458600017e-52", "-7.86404265859459868676177378775640223765262620161157083588005e-53"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.67998711148683635315347063285166168082797789783091925493105e-53"], ["-5.32587459136047727436973147426409017433879933551606957626816e-52", "7.43682564453191861401659146033252690529009354544562715915181e-53"], ["-3.07443760326908775167383676738012873788377680875600399386037e-252", "-1.21905013589511099262541684439389406091445610923517673238032e-251"], ["-4.06286094228675124300747970288139777781929223390960317356222e-252", "-1.62895673032326884577060607344455271009679575705524665758365e-250"], ["5.27411863193649074021308742094948280420591961458721878433676e-241", "6.23419528806850678016047089275060532968593585794169704608464e-242"], ["-6.43777247972412453367398144908104213320294220016348488489494e-242", "-3.83804821699284702082540774424701310503383716095128388843885e-242"], ["-1.13037552090405699010867598352435189204810376202705126581164e-240", "1.19619825591102557892378839666270539630174137847643290661693e-240"], ["-3.52270810819190193597785493816758326983551314745950379838054e-241", "-4.55041905456993869958104856206981265368424439749440921211079e-241"], ["2.63952678288644290588604063950450871953588074028285463076713e-52", "-1.52295149697077990854255964309252281651394256011117163004065e-52"]], [["7.92635334930267428556801064809119982846706290773951557370746e-51", "4.40061672098142647352823816082970138467684400059888080927093e-52"], ["-1.79376158467985853839534276803859401047000760488013209419109e-51", "4.03727745918450338858002483464892966941761721709688022401258e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-3.1983386199163574227391711737408120800554802040232480939942e-53"], ["-2.03571754794087632675917096591817187586627415498028880286843e-252", "5.68279392114106337763798533210228626411373061053590656863094e-251"], ["1.0744803482244274451904208399430355970815593371395881944235e-250", "2.02782105884866004177682057355656127110884083285749251682741e-249"], ["7.36842548358160814654385870981491705227842941477696421821675e-241", "1.05489721880744706459353449794528291117408277171050074585251e-241"], ["-4.63735203362158431186696081667357691097624984022789409828185e-242", "2.56332296429185560806283133001784385482813894247511957084481e-241"], ["1.2929870240662440076865495473795432441007066410479408474595e-239", "2.87749394426926573164604238080326460964603410388373649365108e-241"], ["-4.62283965292570370456225853976158008254155500443395221698042e-241", "4.09088641400966683489216817111339929354703911293244390541379e-240"], ["-5.63995112590678296682171980089321685218957979168553734733067e-51", "-1.54062685344665797373131173776542781542891567161906431998973e-52"]], [["1.259267473591719956358272418920158070525151200407563141058e-52", "2.05177507112898056890201668746780294286025078605693980118102e-53"], ["-5.62619782054543581520608047659027676129294884273180280934334e-53", "-3.8731353807541809041678823148641648426812448910450588146777e-54"], ["4.6734897098655544764485354528093070720061052747226383233694e-53", "-1.19712805427161177475444900927455858683826594297737890950334e-54"], ["1.0", "-2.61047481448931844392944485262423823684521480363641223307631e-252"], ["2.53305195565587636396683569991246421543774854374213269893975e-252", "-1.38848149838130295695597583861193268876466127180386791641378e-251"], ["-6.37552132930125911893969382710450885277561438222161981087516e-242", "-3.08577655093053845644166073380534320817689921781581891544236e-244"], ["4.93962785804412828356067206480192907076045723855975661784391e-243", "-1.01365790961532087488819792631394818651435889047241298746902e-242"], ["-1.83996097997863792312158903312480165445856448650325550244196e-241", "-1.33463063528192702277145183114362336316754867142545672184055e-241"], ["4.81112524752493485581954086987936938588750745667386264265815e-242", "-5.1373603106610145150384265119101243478393887180111504881851e-242"], ["-1.06731531903446542447915787847604327333089149305249209762242e-52", "-3.94238173856475442350109589799114716823774378078706079077481e-54"]], [["8.48254267589468789760195619733796161473451480077508588629593e-53", "-5.44546610098136240923889899509584921640461776430067909838524e-53"], ["-3.00419835850738145356034000774259636349874233170424331592674e-53", "-7.86454868889540416595598849648368137082534378963323772359961e-54"], ["4.60055672808365665073938472405722369150002556636990170959342e-54", "7.42342890970388899175922461292650450066267223915191022672066e-54"], ["-6.52695147617452094219067602793594974576690482315480557539169e-248", "3.86323125057723336142233650770128062704424234321898722327141e-246"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.20485624717612380920173494551776630441521272296014649949535e-52"], ["5.12381540982150849839636910335060545422393480306529745315491e-242", "-8.72401787011373634406565538666626128700173537031620738342463e-243"], ["-3.94474085691390240405084807472397304335833393267248394039484e-243", "-1.06439178516399461584286726047011534059683400809204858374532e-242"], ["-7.01834247468849684791202705208707667504607845468050777447371e-241", "-1.73164796029002742713007930739785415003153419676197189950221e-241"], ["7.34735258755232480628792400587276816299545224025449733029298e-242", "-2.2188075437181634168761938914811554721727599279018257259028e-241"], ["2.1075979558729231735972728294217932752073587588024324782622e-52", "-2.84438462077697978467374625519778687763359012533748712078893e-53"]], [["0.0000000133715008433605878940369891580191882642391945421584273305118", "-5.43473622825286245271375089779352890338077146175433066789939e-45"], ["-0.00000000115849592776869952447832662857399864631851387461978804844535", "4.67098888511324513655690248884739434244921615077488456689269e-46"], ["0.0000000220665891003561814186347929252190218346383595165655669294132", "-8.89712168592930228500708184216463057987283794889775422525231e-45"], ["-1.93124639823672384361513936383559228552606633190017557343205e-252", "2.8335520963887843327525939950325526915977178706143108361519e-253"], ["-2.28267557167538971159485451724895423320157896592128391518163e-250", "4.36377240116578399998677508329726138679496754462403126747909e-251"], ["-0.913702617700646517449874398684682711567748287619016060098012", "7.69011235188855294860461419622180581618340118118421960560355e-37"], ["0.160240883877000957253989153674190409029847098621313690560114", "-6.43919483091239187947624436081989091058504318764726034381564e-38"], ["2.13308882850019696968416836972813444461368561737786026184547e-245", "-2.64616599002993423655205042246023652993433446737987237001202e-245"], ["7.59220028953962898606003650004251165135040587997130716570928e-246", "7.46018185436306349158303680166793292516783541369311860062757e-246"], ["-0.0000000807617560132496359016003400392609690391886799415498197149164", "3.25022781418714508724244550241405508656033916973183307822814e-44"]], [["-0.00000000720119293077137541710290749054201813350302033337145149722225", "-6.4155817955642194309574126190313692437478608572732607247532e-44"], ["0.000000000623905482496211379586781930629138080693987477432915763713872", "5.56043388323273394013898980191633564323072506890981443216806e-45"], ["-0.0000000118839139523087881826053701072216777275045233796767072532435", "-1.05913026347286437788494509437025239226358627445838205949654e-43"], ["-1.52621293608175903876996136460554830176477864811709943111376e-252", "-2.13403439393660690910478089573324798654396612876116550775402e-252"], ["-2.13109192654806003901758669621874327858296160953486611392429e-250", "-2.06431541122331354150713295374424682993550373810379508320905e-250"], ["1.03062041603409727784584027945372553200029027805477663176518", "9.18659094768043091750404650362112446782193134038524109379164e-36"], ["0.913702617700646517449874398684682711567731015113088895096565", "-7.69224768601474951104501163082600009330842736738914062824539e-37"], ["3.93664875424270730347441370028257928510955795315679546678009e-245", "8.05268478034160619685374960656129813927246463514299733723993e-245"], ["-2.63958769713958765681333678063348064219600491988940604251651e-245", "9.6960217088613398332096130106637519940584435054760443522595e-246"], ["0.0000000434940694610262055158524485690109111457796934760894013633429", "3.87664795202325268232816739111474235829921746987209344988493e-43"]], [["3.00269727322414920014373593325978312848194877460479071215044e-57", "5.07339571255654147605594830368150082801843050907597229158686e-58"], ["1.63608870899760045504817875737885907616632380712098171323062e-58", "1.88985019954910961907406137000091618703267129944859934286762e-59"], ["2.244755924484955206435060933462336269616691441238967564869e-58", "7.19658706405264961605533296082981689089277160108278582875467e-58"], ["-1.54530091255642292006040025953829374541983459686971416304284e-251", "7.6855551330400086704535847049275592899738050221321143738617e-252"], ["-7.84473033250054461006300580792723885776869685076848617228399e-249", "3.59796929973607488993157810745470788525320511431372363676434e-249"], ["-8.44291392302249123997522476050404616928248537564719444921157e-240", "-2.17684014659753633323934488922126860090368036536507087822235e-239"], ["7.12178104854222004779220087475280407920852403273089042699222e-241", "1.76181016877490261557583019722374379693270398228513349043292e-240"], ["1.00000000000000000000000000000000000000000000000000267276471", "6.12836866435938181467616150029595363218825692056044521673785e-50"], ["1.14518524738172169227976667197473013768523282023164917865985e-50", "-3.53018565717738326094300431505915141963912906982742587677144e-51"], ["5.15890731826895942508125392728294440250893012296385086196116e-58", "-2.50783805352173052503992285690811377557786778210355822636364e-57"]], [["1.72262168830528236651458492031486038194910268468854280961433e-57", "-1.03549262692298115419103988778028300853402242568000248238197e-56"], ["2.27240590930678765331965057723170868191703492790291593641551e-58", "-3.40320023293750536545830456594536979603703045291199558455811e-58"], ["2.37025368490410265077664024786540599529768791126352883436762e-57", "-9.60801400749157499916542403416897098959541391332775819047654e-58"], ["2.01618028176297119629360219825756648126543905552617674108016e-251", "4.99092663965526877234655325670114071148803175544861793692412e-251"], ["9.23794138130724608464999568225075726461406670242422157738323e-249", "2.53484719894553737558340560088130460685978131575153437226976e-248"], ["-7.04062928378864435031914633340931198377039312747709195921028e-239", "2.0584468616489606023226816585918132419161516990685436481279e-239"], ["5.69682573307361673279665057888375912752282615934594944655563e-240", "-1.73747181223758668142666111808296526736106962367162604284458e-240"], ["2.02141712039862296466318157539495329091399640861620458178166e-49", "-2.53934485632092757236993980312779554475896642957518717010468e-51"], ["0.99999999999999999999999999999999999999999999999999198170587", "-4.46766325511516546769013543162429893170969006177582424958247e-50"], ["-8.21381150193557147065801433452309523843944520441917120538793e-57", "-1.42687365849169773772742921331305086093806213049568469290158e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.8425190913339974+0j)", "tags": ["lc p3"], "radius": 0.019133591100298802, "h": 3.0, "clearance": 0.04662582370599203, "info": {"n_segments_out": 45, "n_arcs": 20, "worst_rel_residual": 6.916532788808143e-214, "cond_like": "820.6"}, "T": [[["1.00000000000000000000000000000000000000000000000003474594123", "-4.03428743466468706671921332556429402231077791896086599554593e-47"], ["-1.13629301789102277813153776395463104425587133038082437666815e-51", "1.02620597372687812214649865483766466720259841149445057680837e-48"], ["1.60871037943684565307620986259373792354242405273556690942482e-50", "-1.95448720731702831068888645959685956330261704709522217914877e-47"], ["-9.16190005869896205500511173871104240396219563585618536377264e-233", "-7.30531786986743830526472845959423862393467706788404862927276e-232"], ["9.86726015360659309260337056465722544975781105374887852922757e-232", "-1.57812926393879380692072700177327955694128663156864544663446e-230"], ["-5.57811254384342490191268003650293063893423942622309880742632e-223", "3.71551057729331088305310789523818109714205635151627553311597e-224"], ["3.07442757411123770651476566183995361727296142542647873995418e-224", "1.69832319346152796771418544448669335467634055750847841162134e-223"], ["-9.85871958027116990721502025290906552807503417202508664555951e-225", "-1.95297455614785010027703800652597661606147774986620635726015e-225"], ["9.05651795204706226396122995233291789365288685280983468388293e-226", "-3.03091244550796442660563923812465351547017128166664025487459e-225"], ["-2.54856635192659866484066625051482471110344467648027004820337e-50", "3.18936592303898897420299852526175241370005693681888612910807e-47"]], [["1.08085177083976251575318458977316652715742502731368717793711e-49", "-7.08546843528177005575472593034772537493507877100926994433879e-47"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.80236903796413827870433088904902183332112019279113813943924e-48"], ["5.28345114832270491245537668130691191788596623216668519355459e-50", "-3.43268219318007158394419618675782916685833337026385158245592e-47"], ["2.02780101261600528243103873759456767650200082188764016254885e-233", "-9.51436295254710872067354237694227626597985073411883191769925e-232"], ["-3.42734091404093833818675460762106215428375122890161939165419e-231", "-2.62562206999802680190701703920961099833427493731140858803373e-230"], ["-7.72605632607064197146583376338252393511657139352851805071702e-223", "1.64036925039709420206167084347926260511416029797735488167575e-223"], ["7.58800493701101900424585027422207664438075505150874723952327e-224", "2.31274213953784174439914513276209716693272198162462224941178e-223"], ["-1.9497460678923743962500806702875964917224589330940666538212e-224", "-3.756165507413409368733982802597970958486895382510076391289e-225"], ["1.75810729814962549640353878776989577578640238207169918589819e-225", "-5.99646045556986703741320505336632961980073965513514643564396e-225"], ["-8.7592516456431938302219740714594615313375126300239566345191e-50", "5.60148948858384241074449315209288139944537336072244367165472e-47"]], [["4.96980039353055951588445215331290037447605089955183698523604e-49", "7.31774150254917599535625068751049406400144252070859966548169e-47"], ["-1.55546976213780530479845623025872575597674356933783015154984e-50", "-1.86183006961069224639134729045658576230870784396916586784478e-48"], ["1.00000000000000000000000000000000000000000000000024322158862", "3.54522179165672953013449528730570233261905725619919912883359e-47"], ["5.74738308289094530063926216278063282713477470401364443586644e-233", "2.1660530971211514757143862950229280360423808688625883539652e-231"], ["-4.75698370384730010824884090157533717877989673633468903168129e-231", "7.97852910198969452420563076364248665011559715087990235905571e-230"], ["4.16536211966332029263601039833458335042478082717527977904068e-222", "-4.3361823575684983842025332277516243514402772002467902600008e-223"], ["-2.81300675654928751413574020778489816037463563123849805297616e-223", "-1.23664838788972486282919284030001394453505840734016000745951e-222"], ["3.00182736549694810256249696817595531490779641654305902987503e-224", "7.67154652206661010673839343409558649723235875958619780473689e-225"], ["-3.29843310357812316013726881729668076565107833729239904640918e-225", "9.17613150483494867126215792963273547133940179412161479133335e-225"], ["-3.97001268838188382558879756348668460521520136594258240462715e-49", "-5.78506663254726802125782499158253181082492223005295442039884e-47"]], [["1.08201259441039309895292096846403800769958489502887270846033e-50", "-8.37422973692049842932276858402220745998042514093916597246078e-48"], ["-3.19173701283099826836950994623574931107996803949619024795445e-52", "2.13018102077453064776858250293684751952492780988916054561135e-49"], ["5.30540093013924665229065485408564940373759577358801312621239e-51", "-4.05705055363291852073119566708719143960968712104279699327391e-48"], ["1.0", "-1.25990012073075872463831761524149585997136177263797787096798e-232"], ["1.29432878863055893652788445051121764114125711069574040680268e-232", "-4.29632000515873270702156392656781334878433460545545611550974e-231"], ["-1.16530764802178201781974398456471542583260937111270858224166e-223", "2.33205014709633211240880522461791527616510789291213541159829e-224"], ["1.1042100325256495690381131078251021607959421441307903396576e-224", "3.48025084202085856869931940398555668471010561969446032822859e-224"], ["-2.12467965537047645402437948896264955652751639395208730874903e-225", "-3.40172754901069094352808613482393895644673593609162511137928e-226"], ["1.69906641981857544678752034309435437515693515109793240096669e-226", "-6.5559343907384948689043717728556101644108961351065106210642e-226"], ["-8.78220813522330592047227401835592988440495330756305086947832e-51", "6.62033863732035162163239724842561557300889825008775987991797e-48"]], [["4.68311456555571124889226704300321963634334716517357467573526e-50", "-7.84401770643156170922436347281695204642085117725675994912619e-48"], ["-1.21945114942190122000918800232304940613687004486112489478786e-51", "1.99514449154249669645349555592173735096245862148546705173853e-49"], ["2.27770579559929213813925699208910678521766211463186528835824e-50", "-3.8001767996701444090217784877501351126992934422938289957959e-48"], ["1.51896869311119730422014596981795943839282023488191437384742e-231", "3.04514999460821445735288603982754458041334469184366541450953e-230"], ["1.0", "-1.82378520389531911061178454174585048179710278290426450083617e-52"], ["-1.17099810056642283368667508577157762529109510872250153179162e-223", "3.79839774138060444017902979642809999459807636488460690523768e-224"], ["1.54617519976881847137655279905345408191401326408242142314975e-224", "3.40770187930929068238387455690008867000458361069287580122544e-224"], ["-2.95327422345447730021315699260399676778235513221939973298003e-225", "-5.25634189545191311433247253732231466099121417763978813392082e-226"], ["2.52700181251754258278444540252385367763111626673065545995916e-226", "-9.09623196545594118749082899835416200348377999630206715797861e-226"], ["-3.71818834360290029957582676479946134466654668212287692217937e-50", "6.20115928374594829832112138616258538480640080137336042207011e-48"]], [["-2.6164276978860718817873846273905066737425069136351909401486e-54", "-2.22038618469966070397496893248027196571907952448981355109692e-55"], ["6.6544276262783978506890392284303089361958163123584896503207e-56", "5.66526006278633139822152732066502097056318249733951973187696e-57"], ["-1.26752067019823882890804903946771608110324799222554901523292e-54", "-1.07756318693012936155148689599869378515933157109594236553007e-55"], ["7.21489588821224773644155162255119194308265387041241367434829e-237", "-1.83713222992710895990504818961213361445613538073183328574478e-237"], ["1.65470527870040765664762332324465302063706730521660084490333e-234", "-4.18512137858409597115027833096346943319078122008792586629919e-235"], ["1.00000000000000000000000000000000000000000000000001069105884", "1.15641750785893373576085862265404162292259026695842576598947e-50"], ["2.80593510662376320307114580826505573068401115129826219749821e-51", "-2.98129634019406736322186040807883743758607546460178880067013e-51"], ["-1.68304233016847587299102324146633280460903120293907752000485e-229", "-2.61502158901084847486936154851501878999127182503924269584654e-229"], ["-1.1716758365138375737434332772743786967397643835347609436559e-229", "6.04382984234379455467153577219092014471253120295520270324724e-230"], ["2.06868427145696327110257369657027922108366295927356467240569e-54", "1.75999043931085547974652298595542404223828406927148752158204e-55"]], [["1.90183595822798314147327077840782385466498910551807758190284e-54", "-1.12532535045707275758631761605100853821816717639420513880909e-53"], ["-4.84110307493193243295947528272543309128079630990023456375307e-56", "2.8614864861803426785892090524287322907505546544599512168049e-55"], ["9.2065246033289569962100009990358669973499289083906010448041e-55", "-5.45201756478459301722882156690902843773461935527416968179221e-54"], ["-4.80615037739421226616952888285210934126696461970765860019221e-237", "-1.86631530531003933544703746301217703502105742530448061466524e-236"], ["-1.11444363073905229174994103812132910313641391706821732042423e-234", "-4.18489965618203787981593056313555008961854928286650374555715e-234"], ["4.50833597051414896011293939377916735544420670228491144483712e-50", "-2.86624974550800465194356303624789400716006953332155379721881e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "-1.11124437271528578052571684437765516450775606022724083857229e-50"], ["-9.13588421464961768099712259224833175404779085443476894830432e-229", "4.35363782742524306718146229433757950915869100863493673259412e-229"], ["1.64622458079687463710606741747079108854428351198032814031479e-229", "3.67511420435512990750379064669834260997963256344596977357964e-229"], ["-1.50147804083033370789571303389757618630952244756949122892382e-54", "8.89562297160041928591914011003197449014145850837837265492285e-54"]], [["1.63273362706382307851858904210253246486515480837679970713875e-53", "-5.94018178757337025804300719847621579946367448648374140178774e-55"], ["-4.15155517488875130833916976277828644465983901795349842919635e-55", "1.57918868868336462727032159760932740408540154827305183290049e-56"], ["7.91042547737333450086026880798181034457364001622859921981822e-54", "-2.93676676860413186271130354453787266656440498606551309703389e-55"], ["5.85323745945439692574819150450472472575508025248923562532188e-233", "-1.67511400572248640736334978078844851029371489729237489209556e-233"], ["-8.49967692129055099977593751695879964453907171622277498123205e-230", "2.547172654416886428218890849071437306817668145478435683279e-230"], ["-1.33339141934095370394415293098107957637170331526812485908852e-221", "-4.31519233722615521146464076381124985887039208735959498741249e-221"], ["1.82160057456852958268253356654017995721849468468833392269213e-223", "3.87531500059852870302920272326056348598590340564433594593438e-222"], ["0.999999999999999999999999999999999999999999999999869034529205", "-6.23112655826868017562065452838189314098942253374049251869209e-50"], ["-1.63673910065535488701820947975317077795354777508662943217951e-50", "4.18624354334464213533861305860724515813024250143143145218814e-50"], ["-1.29071361628407972628737357908938095350898445385767546221711e-53", "4.85082318946432205250657663539218910886114330297234257482686e-55"]], [["-3.09867249529490661143814441902884687884644602194373856013754e-55", "-3.22688657846219209790358834767301611635040424575387109508198e-53"], ["1.00920194629879231404319800579148186325698092827714267427953e-56", "8.20734877430838255166888273344883410016985737373472705971896e-55"], ["-1.67040957141193158673956568619263622851830682663900588043949e-55", "-1.56382727165389397490515863432179373006009188547378900569325e-53"], ["-3.53822480716212682805600619821021027637439386197671695856228e-233", "-1.90167106856244841373841375044152354622427270600698732840254e-232"], ["5.50091169362421863400521119017042539096510822026384452038896e-230", "2.76488730250964828328786846444071818767449334657748025934743e-229"], ["-1.40491055077685895320417660914559775942383303692020997798568e-220", "2.91995189511595964802753374418031048906745869928606879357217e-221"], ["1.23117069958125827017320412887667954301072648239828802543271e-221", "5.88982339780351557023112222557670774310550970803494661501725e-223"], ["-1.54630464924169634492412935413740408554618243196890267783418e-49", "3.50457477410927646007973162544953603718625679538041096104637e-49"], ["1.00000000000000000000000000000000000000000000000010958335311", "4.02608915554247587884426247102549600846427217460753827017519e-50"], ["2.88733611167782887722874000054473731613794469326449583868046e-55", "2.55185085486241547201446874089343943903703675964922658064168e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.1976430554843145-0.6963006814687811j)", "tags": ["Res(Q,p3)"], "radius": 0.17334600255657168, "h": -1.0, "clearance": 0.14240677056568418, "info": {"n_segments_out": 14, "n_arcs": 20, "worst_rel_residual": 2.5938625235319058e-251, "cond_like": "91.868"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-1.1179070882430337641548773439825753391400567995917279553755e-51"], ["-1.9046506377507716543960836259866912764928149503016414640753e-52", "-6.96234215301061673182085524557327363179239035392161667889265e-53"], ["-7.44756870039230339793042451632772583661978295081816938251879e-53", "-1.77678074779134631405989724546275230994756864889654502558357e-52"], ["1.17949135712567781369457655580515846106402211733523234405721e-270", "1.8973144348296662107404660833655602001731778956631643790311e-271"], ["-5.85505908365869286622013762350994723822524256555995545599443e-270", "-3.93342934389224276088207308727466142751778157216639770353388e-270"], ["-1.47773306725981952290828077170244339057102809234368654225859e-261", "9.70722858684095545446065433758132482411045988773412321958014e-262"], ["6.87219407642950387690694249291748194872801716880571487312202e-263", "3.80454408335053717097981012456104568676193921352788774879091e-262"], ["-1.76439467562158300108821329108253505874642476225505119567605e-261", "-2.08015396781946837709843675476503040223880703419918469155351e-261"], ["8.4908962407507723894164650783359356049655106132316413187103e-262", "3.02248326562105288376937540750417439547509991780131849774648e-262"], ["6.62869930373646866250523715883348580847626219612766628518738e-52", "1.54932076811266271379060935893653401621284063800541927805389e-51"]], [["-1.6929562719842833474769372653471248299272194155825167180614e-51", "-3.05360347535744028040619858425803328870585968184574030371978e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.17671883758761895296830476025311841610349160817973581456845e-52"], ["-2.30982988363514803736427385713679902256704839302613723297377e-52", "6.98144485540787641859344160523853079610641604754461538821753e-53"], ["-1.18933849363090129214012208652769917680858505127906753251575e-270", "-1.97005666358457761976622911220060286524925716020012012249899e-270"], ["3.52940570580732608953089520642733635588550446577984777089055e-269", "3.05464327219548104398858927735546964285499091114750326831358e-269"], ["-1.14837854650626558343408422447666018094988695776982737231421e-261", "2.20275789478509838201696918918687431985320566099802553123896e-261"], ["7.45711200896696779527890062563429160882311749245121187572848e-262", "8.35088958192862365149267384665357875406575960308005806278878e-262"], ["-5.64435057685879560588107837712330925280858525396585855314099e-261", "1.14530847696670737466579521159716088037326587232000709194792e-261"], ["8.69941678425802446619195825504147630998057482404306350866082e-262", "-8.41016005108561669518698769299362358731213923316374118779605e-262"], ["1.42748177021597578756093178407381447378996985155850341162272e-51", "4.55358033273762937777566638948424625268194686360986758877285e-52"]], [["-1.4226575057341393831752474003652663971888568672756529848822e-50", "-7.07797054179379636342440615575438203610776241248459807594525e-51"], ["-3.44205668557288689470383564847334600871747777598460271196963e-52", "3.07903421166325644454958104583456979954724865876981279562686e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "8.13233142777393926862346288822506131942459683196664377844879e-52"], ["-7.63572463148571208066362887614544391742104802037736451964959e-270", "-2.20443611742341531526884767091047579928678919164071094659393e-270"], ["5.39208833057592947683804859879828672455506159656819727071859e-269", "-6.59759287969179609025348983522101839071190560065102719949755e-270"], ["-3.03855302929697261540239045948155236942173530692286984365723e-261", "-3.41626347904693296938105412700180545130259459388930768869109e-262"], ["-9.54019692711635648160291255239166197629830397073995887611594e-262", "9.27032487362192681532839730174240052990576042894298934478328e-262"], ["-5.01963032794958532311588577523200324120919547318956752227268e-261", "6.96488158758840250710899979262041760355663111487100093708957e-261"], ["-2.90352802116656303414139594135041097880952855659598934436537e-261", "-1.67807032657292727974541768171877241754831526406262682533338e-261"], ["9.33312249275447252499517346994499453846452388820577465114962e-51", "-1.53537385226741569749570921370793651637582535990164443978284e-50"]], [["-7.56378275223380414435498353762630794741555000891553973152491e-53", "-1.31128255257343579067397140058408885504530246272897904420608e-52"], ["-2.65164230335603230703761920400937021468532730288285426771989e-53", "-1.73720132693220626711732641125638479029693292358064677213117e-53"], ["-1.89567386709022453626087681730440853227255021573062097496637e-53", "4.16694876558004858813272602556724962201913707093011367285339e-54"], ["1.0", "-6.84843209821615926012314925263134217659088872137715775468889e-272"], ["1.84423482201606544873263793617266960994443443558994396426625e-270", "-2.29667328313165644049598727017996551483649384775936531166616e-271"], ["-1.76501860533034413901354474717396348552716818191252191726763e-262", "1.87259722836307466288913725478768479405421116524058101329854e-263"], ["3.87543620510989542926319292419426388041039252285445032895882e-263", "2.76650770069834684325012532140259949098523844518046393583849e-264"], ["1.14164451305391904705250576577247289907548360004819446441494e-262", "-1.74089031808399156365619425334903804143875582439740137217057e-262"], ["5.89840856865497855552788337630419317789532698412823229589645e-263", "9.83499885952811891734296210946424817329754127473886346010361e-263"], ["2.56287601660956604793588559640451859553205555016250696693607e-52", "-1.65937499274994192894207195665207388823039344570021556065812e-52"]], [["2.91082106226136129284261849423421439524770351974744991296684e-52", "2.59679059759225712453923389838048841402905609692184256564229e-52"], ["3.20846673483411340847435767135918690056905205149816183228547e-54", "2.37487274585597856273093880201320913186232210042040742652984e-54"], ["4.04844062244220478237155029169559257765673776412378437956637e-53", "-2.20766451878413557997279046605235575992878083654668183429063e-53"], ["-3.88320095646894056405073885170197661196753474625030166256024e-269", "-1.57529426416880342201816597641633115109069869467742598900794e-268"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.65226021178304592145131473947740452509149104403536471545537e-52"], ["-1.511523146943135375504309972833050549073797003946769118739e-263", "3.29577409229143833022774428143418719573022034338862632360029e-263"], ["4.15268479203474087396221168639459623791519198635756602726581e-263", "-7.66016145108006765406376278582638948959491873632408837013883e-263"], ["2.95621062935749322037172626181654230631468023314511415884766e-262", "1.97426619705680690494531597366209580314206677941215106007992e-262"], ["-3.77298584861660672917981564034584174560365592034346403402401e-263", "3.6392564338462617027183771436342412080253100221648071456865e-263"], ["-5.97871384865369463936531228419985840526975073120181740800173e-52", "1.09307107422734623920522019616781609209120336624712430772085e-51"]], [["4.97976688907000219078661303879759415738306323789501475912464e-58", "-1.63691238508830578179223681218535604770388499312138478886324e-58"], ["-1.70708044920843520397560808914847733962169536835810805140781e-61", "4.51083554359550046887644342106924696095577060574889920102617e-60"], ["3.77820893593387606967688873775303471115453980166306615149118e-59", "-5.12505121102266793064104316339825152673413238754256352166257e-59"], ["-5.24969308732729921287012116987101882534575672438453645695119e-274", "4.19089496234734544244087776928113134421001925307508002876295e-274"], ["1.49441932606978281681091147284830026034660302395621749503791e-272", "4.34173182855356445244213093096673686377645807644355203437453e-273"], ["1.00000000000000000000000000000000000000000000000001069105884", "8.83297547519419714640109401870231191299570246273824802570634e-51"], ["-3.65562357210532545515162944723503254515242355255569938462603e-51", "3.40823589122949107866651654205253891706033082730600987058701e-51"], ["2.51819009503520076989117311007928781024578252573211295650986e-266", "1.48216241392654426874698677524156538245472014052859886555989e-266"], ["-1.83847919521063032556232028656034041876276068459918228177994e-266", "4.38535929968043767378089865064403855483692868358009153559009e-267"], ["-1.66650958994068793376457484847732662736263483268788974901897e-58", "2.6155076112641212040783512441006131619188435520636860934987e-58"]], [["-2.10401623096222121609473202345663117415868247297888832576885e-58", "1.43929284479358252243894250180073863064895709669565479698136e-57"], ["-4.08715245696260475098997843201474566591317183533615679359767e-59", "-2.9033327599230386369960766694667873913460424093468264022391e-62"], ["7.68941124250798312872668334108918949726740554871089144142251e-59", "1.34610269075958020726584011264889997694793826526284232732457e-58"], ["-1.89220465480786445939490705306163949721455766694485277311003e-273", "-1.98168650139454704203617476249890032058493256400142098683134e-273"], ["-1.2057367623166725439475728679343192277559679621019432212968e-272", "6.49789041534002319073816499477159117748729115264883851736354e-272"], ["-2.55733636253378222603172300053908079834066679914975994492523e-50", "1.22368102157362008454419851319263399539423508738537617487255e-50"], ["0.999999999999999999999999999999999999999999999999995990852935", "-8.75109044631613344976304755431714521769871973797532765094388e-51"], ["-1.03190140666515714492021348720578777383290419568282011672224e-265", "2.42574164365348256702045970194491956038181132259219853197484e-266"], ["1.11515027138099060001430727382011823788808931083367066114929e-266", "-6.48951861148145591528275895320704079275977834144643339611415e-266"], ["-4.55258647420149028331984089796254415893238258630030100391217e-58", "-5.99357433425025961981231166684071305723581449274604586530553e-58"]], [["-8.98894417342071777803940731801832657825193461180052651304828e-47", "-4.66009975926470191446348566150954234502984775154473808233876e-47"], ["5.38818669568520021034801009575450861104627324839754912854987e-49", "7.90452147888863791622757310734317628125862798068403456631363e-51"], ["-1.02632127530965327876913443026334887478782623188898744543883e-47", "-1.50562313097709777615055272069661414663397082745096985567516e-49"], ["8.58443810919922343879924377933814310499076366189339327564565e-275", "2.29277468294143426139531126989437490845779975715879839505064e-274"], ["3.22070995659820043723555178063054524929437837361094779672882e-273", "-7.40358692353752835245754452101857948224020511667015697282569e-274"], ["-6.78493746631341502313121289229809738811391350228015737793674e-264", "3.35449154544921268348699052682704191036896155198888184787794e-264"], ["7.13195188958238436897116126928594276747307400234768275794663e-266", "-4.33183175302729525876891505686177587137212756931048433237522e-264"], ["0.99999999999999999999999999999999999999941473272851550380991", "1.74777453828353761623941427452316517331515682451588148511771e-39"], ["-5.30150861822027036923878334840592736190291585788666335456671e-40", "-2.35467375640012334232866756021408401608983419706493947283388e-40"], ["8.52233684908506729080434846309094004781031421311811086995767e-47", "-3.08871332385101901538239917899268138876935300670449097702968e-47"]], [["1.61181300486534357253208614131602317206801970466008311819045e-46", "1.04010085103809981793632188751782535284165970208041419920591e-46"], ["-1.0148284597357336533460500258197747057542000933637403646042e-48", "-1.11521641680526753121954610147407518906778709765541502347606e-49"], ["1.93300658977193922353187859644978029848100517217557121497178e-47", "2.12422174698155998918154912520490012898003587299382726787897e-48"], ["-3.25277103274458229393563946228263373305871499629770481974491e-274", "2.72718237653518442115320632238856582324649227358142265440542e-274"], ["2.48039337185773243096633443276192062059314311137307345828463e-273", "5.25142492088724428091156249624467682309758990187256958904109e-273"], ["-1.06196453859073100394738724831100298716007240683035611259268e-263", "-9.67579201711807952054341606978896776877257578628414011749642e-264"], ["8.34901488853501835704195331590500588476466394686335120949304e-264", "-1.40697194523092477052825675994741620149412693274356505052897e-264"], ["1.41723656715146924989267515120601431332899758697398415918055e-39", "-3.19147061813186499676654347511482715845436298842681088403407e-39"], ["1.00000000000000000000000000000000000000095767713094745192042", "5.39165262069305760219521485061507725423538653536555076917264e-40"], ["-1.66274851674439471470103408416655038803237068212700967549205e-46", "4.29740399112493831404940449564418388151209844250002242870834e-47"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.1976430554843145+0.6963006814687811j)", "tags": ["Res(Q,p3)"], "radius": 0.17334600255657168, "h": 1.0, "clearance": 0.14240677056568418, "info": {"n_segments_out": 14, "n_arcs": 20, "worst_rel_residual": 2.5938625235319058e-251, "cond_like": "91.868"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "2.09781586988227029425966312082576767654594260390121383010513e-51"], ["1.4564865680724969696839917956737827469203328324556642584479e-52", "-1.11978248924732441999597379000635588797117381158417213854441e-52"], ["-1.12916293114445065225789650346366162926486748795775087350007e-52", "4.54894761904399039673083100915812520310785049481412770344971e-52"], ["-1.26310036421018832569188973560892324257602775145821414885575e-270", "2.82877674866828400032001876571840232912880967847567128893447e-271"], ["6.07572634030087977839270838159891401190898293767350551123179e-270", "-3.00583608612283624013901830395334790090363535606778568156719e-270"], ["1.5215375688461102298155786710202089432072349279788103387508e-261", "9.49240715194341192466174420073110713621105088686480683114247e-262"], ["-6.29872082320266314704335700764881083316055499542345924025092e-263", "3.76120140161285131347874157889042840175428562455817065011111e-262"], ["1.80002004196060402587189215515212888870730352857609129459819e-261", "-2.06290385250938623254092639656625518131395649753343891906802e-261"], ["-8.36834184220005414342958263047376259143894825695807808031283e-262", "2.91929599509814828313446240790727504050583230509046966647011e-262"], ["1.45435973917984075859986817391844890840996410945443978140958e-51", "-3.6498765054498759145584306654304684650259256917964177246206e-51"]], [["-7.31283417743843549007964966265133452162022964366985707240266e-52", "2.01263236683269686031644107467762016758115006021265613446046e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.35277792242922421225867575754165871839164030257388663947004e-53"], ["-4.17290743111429758443940280173528823653388113079472739065111e-53", "1.74776664811878387299549698957946663136615819084511537972192e-52"], ["8.51364526233928274133712512522232982036125951904306946334198e-271", "-1.75298349571416830833815424470074372854224395440997202842329e-270"], ["-3.61938235932807451556224414783626886513562047178437728845047e-269", "3.20748465466822720328396081700745297910977661483524686934021e-269"], ["1.22670930747220643642775646191534321444999080367487072188196e-261", "2.30793845230025538187685702613540733886461580989608122853572e-261"], ["-7.57816319581925581487756888451605232164927578321272651692617e-262", "8.5534531473752931249125170012493657237263538428290525078407e-262"], ["5.7776666463204633369372598948579395875201537507481488489968e-261", "1.17624513975576273332514764894212877489268667493072561657603e-261"], ["-8.82631814683011913587551446170929445822143765743427536250093e-262", "-8.39509621750640501265862750339199569056233869661769991719697e-262"], ["2.40698789395524398688832172443508920829229822798045598651959e-53", "9.09340587886848307588255101683739683088134257229821620200613e-52"]], [["-3.09810490851479812770319056270012934546406598005554912593427e-50", "2.30492196646321852445482473943709817162901551451028161508411e-51"], ["-1.02666521435505182234563715621908011273932112890669465629537e-51", "1.79622047723581224586337524991300766327113833223843940274175e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.19308698007243662682367159453729460450136927129980136871654e-51"], ["7.78571363225142064562888246936997889757420288844992450318914e-270", "-2.83370294111611740165902198699863008205919164981926648578282e-270"], ["-5.86035182826736257506952705223551186676120807416011654142973e-269", "-1.1895074438865355071873032974634957116688944560448491022908e-269"], ["2.66918429435853858778928595963790431721033083025842456866177e-261", "-6.75618728850029395517526689073106765581493797885452525669768e-263"], ["8.63649587787735807407618238630012002239769792756969101834228e-262", "9.00177358016578194060365715545983822708100655547946658113595e-262"], ["4.69490367056932674720605289528759443102517813744657157827606e-261", "7.28756391257990854618101160567694332262423597594168284670564e-261"], ["2.88063315843469669844225072003845329749796649552359819347921e-261", "-1.63704058626396828291565804953211710781123401256936927581889e-261"], ["1.14418538484325191416972843445385965742486291843751990744782e-51", "1.25206199848587211050387578717180740572092235378695561837185e-50"]], [["-3.20082659888275364861677971212810762091749509781583678229738e-53", "1.05222619802915544918775685469438959784788863824813375321926e-52"], ["3.32067718560124838949553269611160123902139085903959606978053e-53", "-2.80549491069293734680713717232624434809140166759141185937584e-53"], ["2.3508854606420324634368388392293373233857128050621979798607e-54", "-2.65469329520480111924687932702917370014328832127781958000639e-54"], ["1.0", "-1.22420358699869643298492010826579111858181259436076913164454e-272"], ["-1.98362994098168930636449822913286345240221595153572192659277e-270", "-1.88318988544146042905384027443032116383074804021618563634322e-272"], ["1.66973101092660429335787561584499963018759537633834042082299e-262", "3.17106414503955569647565685567514821174428163307805491239967e-263"], ["-3.98647234049050350687994970858377471420059793829909384851533e-263", "4.7417429764399204637387628953071800904232526639342105397276e-264"], ["-1.12494411268274921934372081361452899542093600040853778919631e-262", "-1.73267844393328080069362663188636528358896419184959986378899e-262"], ["-6.1939924937585560451578843332679435828522048938284777172186e-263", "9.87421757801431357412127251703599100223010265365868766680962e-263"], ["-4.01875144809721715544543290048614549180804308036739892040968e-53", "-8.8032606578110281875510612444599002891650194517531837111581e-53"]], [["-2.43665784977192965678670404381245673240045129403377630503989e-52", "9.81883668895778183796349286545529992579597825141191553641319e-53"], ["1.37017688206970902731133085076452656241506544327472927654896e-53", "-3.6581014105273789637364132046796901201605515864446096753199e-54"], ["1.44938706983360376890164318218844519211717777402601592963246e-53", "-2.16734501063593152559720507212385667410845662338347276616026e-53"], ["3.95493305449655819859982499452119801372992927847832073410272e-269", "-1.63822380449260950466303465734581945431598453849315976232497e-268"], ["1.0", "3.02813013088273133690111427030001502015910012664966335837887e-53"], ["1.55949977527410418422761001177389704155530685394372938250846e-263", "3.27227727070110472074508539493933389533260652998869576264017e-263"], ["-3.87272765895419633663611261010263464900856251140216023441906e-263", "-7.57869459794578409056200222394253984295823590860301479630555e-263"], ["-3.03135310061102677432825360559925024739651842839595592697899e-262", "1.94481208664166230033730819712015623425692909672687791121376e-262"], ["4.1229255154260005982515176967646287642653490129983790715041e-263", "3.92558361101687154653011793820703301749388600697640310223881e-263"], ["-2.15185310344512401089403189166021406447084446618550060321036e-52", "2.71045694986115518087581581417647698835361671999425996640183e-52"]], [["8.46573917852980320007808190283866236422406406349549162649198e-58", "-1.63228798173071198725981446285843216011295898272449351827078e-58"], ["1.16127853723947088497043637111280065078249921221372846979345e-59", "1.12290704991073573989398469698759152554696762255679135146775e-59"], ["5.4353165655671196090614818225933468242354265186451551290618e-59", "6.7398947812424334635204948765464927790515260155135194650363e-59"], ["5.34228173755032368920857237883279196131039387904592335768225e-274", "3.56591505209105027835871143852380182308083113232004825591324e-274"], ["-1.42190121341231954613597846879889567742564005838512506304133e-272", "4.78190997308329932904547108850645028800915990244512237956392e-273"], ["1.00000000000000000000000000000000000000000000000000534552942", "-9.79169278360001200917629548438087305463578513661916809318973e-51"], ["-3.91803071414734260214221085557364502760060086147358606734405e-51", "-2.86027572251029194660543057063861506351047067575302420184696e-51"], ["-2.59652187728558180062721336738200403640282552265776857500332e-266", "1.60943242713426056898795727258983699703865625865240563881534e-266"], ["1.84368600726309934987608046052163131353555991121121213304496e-266", "4.67560498219204755663298146797705987370397258681577589188165e-267"], ["-3.54123725061467106116519580659204580796139028076082814988824e-58", "-4.36978975903568908223388452720754799205487098550801891437966e-58"]], [["-2.90357482800119282329784207387399176338873566631813381526454e-59", "-2.68817403428735231936965928064696433190617100824264313150835e-57"], ["3.32797370659023244603274499597132554870642929186976668305407e-59", "-1.69173832227235834802200724549918089058682897466796119463285e-59"], ["1.86298115106669307267780597594484395894826392239930553980906e-58", "-1.3392504157813631162481820960837285702988011144829172630803e-58"], ["1.68468544130483934986326364044322929271054728677555122435671e-273", "-2.03283580705207966499458016191613086986877272164251287214547e-273"], ["1.37766294785483433440729420842216985488556408615519659972285e-272", "6.24792175999349806304401814896638385889854159300515996789582e-272"], ["-3.07672236500280785777365650525093925504496596222532159531678e-50", "-1.39140268975844117335032120423457736040624880913529004025671e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "1.03897593242292178664874696211751675374495109152043688637795e-50"], ["1.05895556760335912995108516931975085520573860621961324748978e-265", "2.78947705084203248618883569114793294014318072406076648220919e-266"], ["-9.80696288920186373925118332719647501736635925488768205056501e-267", "-6.49722046992842043876368328261278475502995958573083046890272e-266"], ["-1.34095169159950373543548608270133269519890967006851727016628e-57", "6.89003601432184288747295125141405716185486582484726714338777e-58"]], [["7.04601683882595737958664522131839047761713439406083528740075e-47", "-7.27126493980774361406746071734914229109577400183109778884965e-47"], ["-5.08472724754732539873386491885290912768679331039377151863619e-49", "1.78447550544757855028324012922623810842878166500092689109593e-49"], ["9.68519475692254631833631581996064720899389734781717487108553e-48", "-3.39900096281842305726736698438934308946228101197812483283659e-48"], ["-7.1510481124832273649820146294967345672098558284670729756799e-275", "2.10656274134573606537951413598554340964928740959221025391841e-274"], ["-2.99137144918640683471675918350864963663954728601729891616028e-273", "-5.77351256414242403231113579178159694002505697588931923107716e-274"], ["6.17410297158729032679234110787605243129853467479528472942065e-264", "2.91234195683642101377808584029719805254668488632830073201035e-264"], ["-1.82093484106886083919150819758176579635986751550458773038377e-265", "-4.04327097162066640374657180226708611377275656212070981385675e-264"], ["1.00000000000000000000000000000000000000110954721327306925161", "1.47178755167002900561860615441954975864746634001939338186023e-39"], ["4.28053696518382229406136826939978873145629355498459123532351e-40", "-3.91503325882226870451702275243980488095395223462529092369611e-40"], ["-9.06198870954398632528479789889123255892295618704417499695896e-47", "-2.25246516021970721182264816680363019423823288631306872275391e-48"]], [["-1.19854507020238943377668376138984035879760943040749574898528e-46", "1.49774519113078765278222427474111764194787595094491845956865e-46"], ["9.2701478103445008193128024466518915682826089715627414806802e-49", "-4.27735285946446351546222738960416559101509099744051240664119e-49"], ["-1.76574244000405498763219654054673224266826525021251568920162e-47", "8.14733877948021183387048737274880367172177622618786191604529e-48"], ["2.85577378779401820307981513479719501310469250412255526115811e-274", "2.22166199670632351528001580499046417056524324829837798365094e-274"], ["-1.88615214243019363877940875217876242754595736053639576035091e-273", "4.76116303025187038673364378162398241159898109285577661133638e-273"], ["9.03462000191597268610337750161540093253300264967280847753364e-264", "-8.36549319623754830046135450321793838993212748788614985183629e-264"], ["-7.66793018950860659823958708875685514170403871137027491711175e-264", "-9.36163291932117017708946554271486430983984868727738456808084e-265"], ["-2.35657538072158113629023729011287675710073002254690943628838e-39", "-2.57693551885238656534465759423957411697516982738882732388218e-39"], ["0.999999999999999999999999999999999999999262862646181868184589", "8.1515224868822543704099477794461925364655352581227954957704e-40"], ["1.71318666940719557596898271349879910719112420519553525505775e-46", "-1.20003651032369852601164136308382628852555679862628224493096e-47"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.9760302085857018-0.6156144081557601j)", "tags": ["Res(Q,p3)"], "radius": 0.04048374251559496, "h": -1.0, "clearance": 0.11375507681247572, "info": {"n_segments_out": 19, "n_arcs": 20, "worst_rel_residual": 1.733367095837159e-237, "cond_like": "164.62"}, "T": [[["1.0", "4.39980488211418694299464250157983287774033018964921530274756e-52"], ["2.98017891293436600662585491880961293043089781003961751677509e-52", "2.13177439558271809220685079876314583466974891394749417524346e-52"], ["1.25773461358672647080479320908736931602588115710664858417622e-52", "-1.48546700902810758313891372495256756871970499162083909577387e-52"], ["-3.32832223561955427421294565365167824963370588488391080211689e-257", "3.16553554703598860127735357372626843447391740846259538852509e-257"], ["-1.50126628551006823409146457189234958077118137140972733455746e-258", "1.18072780027832840907746162600932200127159074001536465903692e-258"], ["1.92459845461314734526615012008739887310606829967548129176081e-245", "-2.39968740340279369749075347395491735334307747284152166420545e-245"], ["-9.82375489073998031571061646959278228158932119934881224274837e-246", "-5.2921552542094358077599893736706266265323751960006389017731e-246"], ["-8.82706645453883607974067654505494247976544300757785563939093e-245", "9.58917475023814451005011642225322480706409652708354693164469e-245"], ["3.25272736752553805159372994142985434710795808734659877522787e-245", "2.44183140796522840081773801251754694497457055561659794255498e-245"], ["-9.23637146034198363275051981609169606016193135551764877639202e-52", "-7.93999276159244428910184860811983786117401524677681373471361e-52"]], [["-2.42999418356663142646214595081543833308746146990896138557758e-53", "7.95269974323622145427508925729250097077485959171375595307872e-54"], ["0.999999999999999999999999999999999999999999999999998663617645", "5.1651640764701925553551366748768557474486842433164655543767e-52"], ["6.15241115876396082686445656044923558326311784828780281172778e-53", "1.03367330272163919700420722821916936690057077412436378880119e-53"], ["8.93985942546514782625029617304677363022288356094087997205429e-257", "1.29222546266931357654649360649564820609590419662321219631242e-257"], ["3.48629013509712909269345848441778120209500263108644522062312e-258", "9.80322653587280097339533225555089887534692675192615158879595e-259"], ["-5.76459206878701317453310872172977406243299417765430600454711e-245", "4.26823958495673050349465070218166044053554829211035740931942e-246"], ["5.15956388093917388989913643116482090580714118440472384748251e-246", "2.07178863474548270745141033761709623581909528748354812018618e-245"], ["2.75353212619817724874234596771128840791480557527479209960125e-244", "-7.22204507163144821426919919098509385925999714591252238170565e-246"], ["-1.09317675996461830471176436125051403916749366581690549880465e-245", "-8.53756469225259779137428489794945284120391368587170204064618e-245"], ["2.87054291143550979832808540002381917914098416958611226836513e-53", "-2.0278865775446090151070777660069844749486637590798766876486e-52"]], [["-7.48574422591979999759462650777162644753328359551068384186556e-51", "-2.17008767468998813722064870502894495935503625154142380140014e-50"], ["1.1175682921271194749902450919486437577228870289997442081999e-51", "-7.7299100301402757285817443066796940012810721678933392941773e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "-7.24112471305999201589377123712272696085695883593269887584883e-52"], ["3.70842693157199806825446852540125247328385993525800413838718e-256", "5.95619321441310843974792600197069835174882643301979282620032e-258"], ["1.50252630234838789197874513786352094230476824466801578084798e-257", "2.03413368554220059697754717034024282899721968111358694658344e-258"], ["-2.41444332246157662205879384486976519859989972441155642011352e-244", "4.92731921106142239466251157654135350803436991217934699734403e-245"], ["3.37177218819846357524857159969437758383726061257293145916082e-245", "8.42554633688130693315281902610033162102385014640691180337755e-245"], ["1.05118707153025789970797621293289229901280419586271625143021e-243", "-1.34371149136317025706520314284197125622118180424827972496346e-244"], ["-7.48628516496395492436162083500867685886548643983580165477209e-245", "-3.22090427252500628910970751927629873604237577015396515317647e-244"], ["5.39899596903058556563131078785232799725385484046792864003624e-51", "1.53405103540784006956937554324325638101441809018872019510101e-50"]], [["1.18466671573052407970544126522956181365130420071285210501507e-52", "1.05671815533337338872003002905453647417490947472193780834304e-52"], ["3.5801223421784440050315939285746159576786494248168830086741e-53", "4.69745267164149750459864241657648858846003710098266660910701e-53"], ["2.45903782998428729002281714293542088061958913725170545681734e-53", "-1.32493562670942068270179549604211321976499754208821263301471e-53"], ["1.0", "3.09825749996599994421619380404079029121162667915420837064384e-258"], ["-3.94937351773236648403329611061578224327685657735056498198732e-259", "1.00370370970171194783948830179214493033714450999258290224319e-259"], ["6.41448288697772860582434609845503323960045340481294083479488e-246", "-3.68200873949087392827547681861799629406039892855397986859145e-246"], ["-1.6585163600781776510966134385215832064624613737343387995892e-246", "-2.09473127272224090708438786177982203220387947644409621243439e-246"], ["-3.00880581875704150327981105513025320009923237441461083695695e-245", "1.22346448012386215573049861829837121684303090452035195113823e-245"], ["4.74582146886182576977242490721944968318611007983655897366832e-246", "8.98310312253343694803891348133802178322164871579914516209152e-246"], ["-1.09364856834311135762174064270880914829264023619153774711832e-52", "-2.32758959463307484179044933453258526375458754464978845664168e-52"]], [["-1.42052771583842030293402476402334936645367966447901882191049e-52", "-3.01936357064084974662486547432062170133969540235861086363834e-52"], ["-2.18177992234327930847238978364455369972730640576132991833491e-53", "9.25751109930972855155141362757443740064074666417489249382366e-54"], ["-1.75378553338455207196456621145642734935683817340145177932362e-53", "2.54005236805060880549458449980263002206205644007898579507846e-54"], ["6.11228640647384688329418718272297658307479856165493508785444e-253", "1.1893907432990271959552939405839949992068072647359156981335e-252"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.76534895860007744678010675636082821340027759018591801450201e-53"], ["7.48165555902877959038997479924079325918101426454298752870274e-246", "6.62442715359657478452765159750429903577152065578957533976121e-247"], ["-2.13183099280724740734052091748098590010886297196953763594853e-247", "-2.63230886183581540208121898268107290879107735462305958868348e-246"], ["-3.02774444367465613845782402518357179643126466057424197896511e-245", "-7.79582841508599079062344858206941095666902809225319583759481e-246"], ["-1.50505785681565117033346790857320783131163227093750177428396e-246", "9.65425155431546623265777310559464918529208975606226536631789e-246"], ["2.96227350619232271647341407335848783191176781324774297689108e-52", "-2.40180573540648607199465449265401620279159313222886247022195e-53"]], [["2.30314431444110481146806192688837227557117971970686977644701e-58", "7.59203276017477529747920261724072405412620130375988590880438e-59"], ["9.92624889078115547527883836083308188291988405173250532779671e-60", "1.89952239632678415926257451141707449463824229417249253161828e-59"], ["2.00648536694380221908524319474640816568250692871344823645514e-59", "-8.30687342918300898985901652168117431950661497769861551656726e-60"], ["-1.28685750642067200763705647967149628565118253673370312197157e-256", "1.5736494770060840207526830232121878986159982992419487978184e-256"], ["4.12954560223480251247469779037693217624826619705026638039752e-258", "2.65106054831954729751584443345681804999764668872874361713591e-257"], ["0.99999999999999999999999999999999999999999999999999732723529", "1.56589002625738929361515044366540906478300112514331409315062e-51"], ["1.66277443349054628890728907387476063382496817065372966141975e-51", "-8.77715462038529053725992503757896369386032655930832815840747e-52"], ["1.76695447091743579085012440706970833753007576790990083844036e-248", "5.7127011084160536066910302823913152988683904227670274237252e-248"], ["1.71461173563949154488931137900013792383107652233870506982628e-248", "-7.30099541130614559557105274148967773677270022592549704967197e-249"], ["-1.31126934611878357413967241210424661892968940272837583806507e-58", "6.92114746337471616869594449425488366739779982338300232591676e-59"]], [["1.13229141571801356888373456620797885156545880522912204605521e-58", "-4.23988589750030650874584622574585631026970133031779903030847e-58"], ["2.43209381992476536606646182326068462754352129169488371260217e-61", "1.73400698063673443551984090176924789562585377561472168231882e-59"], ["3.16944769952421287023638902983165885126483997763460130284484e-60", "-3.51123449625827811410436610634719050017618391472887549369982e-59"], ["1.71511563799329292046100665923300115656112916728378453063903e-255", "-1.6229972231967144864523726544159531172829294715715319354344e-256"], ["1.21230750183858001156425003923699253327607530524357189939605e-257", "-1.0707822931302531896770813605735300904054662739002664426088e-256"], ["7.41933729246658247961717303545192468961695605590594337798877e-51", "3.82974676105507270429343557305380397506631032297206910940915e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "-1.34018486585935024008477483443421753611548850753871359093749e-51"], ["1.67128613570147623126978278327332968740012316672271500957397e-247", "-1.92154239803314214879563868588679854035684864746371865561675e-247"], ["-6.50054294673746842467775082794600021790821987756276620545792e-248", "-4.55528900120147182796950188030750875175085277137024932878458e-248"], ["2.10430736607762125881071382319207555224206188934553968348251e-58", "1.45040414406365566608512344238592764951442177192183574515749e-58"]], [["-9.90105532402780619762862797335286045481559222085521117435394e-47", "-3.41081464722427181008779689093641476831881337947985354742062e-47"], ["4.72700700124662414248682779142081733281756887171974937627641e-49", "1.82702465741338101141582752168988932922697491203387616543296e-50"], ["-9.00382286010820138984593402362082643745571575234965893908386e-48", "-3.4800469688171826645621479994291761229093897044671980972735e-49"], ["-9.20036659200989492936989613078110261433545907996910867216162e-255", "-4.08125265266981884460354044256924271753484162962163165620406e-254"], ["-1.28824869965406314245725797941780038650146640601239342258636e-255", "-2.47313263452651230475650212117796091256440724278306028033378e-255"], ["2.13482070482016695434996585307939947346431248113175301201332e-244", "-5.48433911499650855672764639365879457317508992383455137353497e-245"], ["-1.09485443440287079319031639648971760656493425212318194423404e-244", "2.82515581088303413875706315661648734363502749233858870910693e-245"], ["1.00000000000000000000000000000000000000007741805566226481035", "1.16118497273901433466809070187955589133952561667033314331179e-39"], ["3.61503900505493410509345771203433028189559692575412872541459e-40", "-5.88680195069388232026552184300612892580594722502149343897614e-41"], ["6.64592663677536158933122278747223485634658167827788096283274e-47", "-1.84091565052637808524368385941586979538063285616669293285374e-47"]], [["7.80920765028713208283998857051150029910007797980404206454872e-47", "-3.23443553170089230785162248420868367843105315540784216096043e-46"], ["8.44587139410148346325856360180634687164473412092761845521306e-50", "1.50069358773062968772518606230730075322716318520146009134415e-48"], ["-1.60873740730256254413833296505108235269364567123420871830575e-48", "-2.8584639766465781804165827425103926704847438599352569815089e-47"], ["-1.13941781156061432952914778456066115869172741388689335000349e-253", "-5.40988662909067806181686692309336001896557820547551109451673e-254"], ["-8.29203623372706191578939405547901510679505475817446164136574e-255", "-1.57857804833407046707066529219375747267712429765837120129095e-255"], ["2.98520063483735360490073493008463462848316675713388994239819e-244", "-5.87442783661128532904878085326203244254950868498805896388924e-244"], ["-1.333926746351972259849723300978966698401276597476861262899e-244", "3.00921607345529427117694049517902288507921879279313755445015e-244"], ["-3.6496369603188853358575601042247822203227459267389919802122e-39", "5.9431419545701198053686901670383445351485198790547574432516e-40"], ["1.00000000000000000000000000000000000000029499180379534539056", "1.1257548276156921635315771221630361864025323150066669682906e-39"], ["7.82293417938975515644522911096910640761752113834760160844362e-47", "2.04676895559867119411094766252322522668316216622482268847391e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.9760302085857018+0.6156144081557601j)", "tags": ["Res(Q,p3)"], "radius": 0.04048374251559496, "h": 1.0, "clearance": 0.11375507681247572, "info": {"n_segments_out": 19, "n_arcs": 20, "worst_rel_residual": 1.7277352245037664e-237, "cond_like": "164.62"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "2.37946141942820832989721546297108401171520941864999228881774e-53"], ["-1.44642221219783538882293607929217821843550122517062484054323e-51", "7.65363589947292307731190672382051403079691014732807851386882e-52"], ["-4.07972540584560226063663505222375365498710669686381437305432e-52", "-5.26411974368956913095384431940147893467920395830835927392151e-52"], ["3.36147869496348913037674471080323628446800774944946143830822e-257", "3.21287225991861325468427885871238918826304866841056943251563e-257"], ["1.51748593363551776810368761835392633647045728220370556493678e-258", "1.19913153088813360071333185154202563164222796482645866370592e-258"], ["-1.92484604301495374889800548378858306361605162643373765773091e-245", "-2.42869710234598331057962131643174681259251777734830996686561e-245"], ["9.93099830801443951462084514254358090011385669031283847799762e-246", "-5.27468509069019989376325881302697378287114257152049690270833e-246"], ["8.87927791745395765198341355541562534861701483014820589132809e-245", "9.64343270700843762367717608273414872573867725025010658835865e-245"], ["-3.27093466866326897830360896300806210114420653698994083053729e-245", "2.45631037741259834634412720201850671825457009524449279928391e-245"], ["2.59053730371904692563511876737548211256860741002461733180486e-51", "1.58723191539463570486485976169685889728085911235259328845487e-51"]], [["-4.686774531153480954052397532441246813781606971537112215544e-51", "5.92320136697837318322593889369698662364096923400788218204727e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "1.42937488211664293616324584461950413697890881350670149074367e-51"], ["-1.0607442499615865147969495396878153654588366701381701949829e-51", "-4.12663632136548253598468015187421891710879086304213117645161e-52"], ["-8.79269596508864206802412270310484357214728162905123071605387e-257", "1.39545219122140775500716990698880164886719196979052622092875e-257"], ["-3.42763258123209158917324067639883967263438905717784720369777e-258", "1.02077090733643420507763373613849625346210580624528323285842e-258"], ["5.63436584907441378363535506287875900515398565288045666035309e-245", "3.10779148410790985847716512938096776430370963189601944240902e-246"], ["-4.68465259429684537259551427924059468361126764836627308242843e-246", "2.03261037088823243939285481617368117434290400901075538944164e-245"], ["-2.71069049465777926689030551800202551188806314304083446199565e-244", "-3.04523628983582084045671896402846397287265447376160312286129e-246"], ["9.49759227026913943786410459518485075630799457843048753600176e-246", "-8.41733977536451136599336723739844365900691215717455406756817e-245"], ["3.58736603810944355741104592433398710825385960032661134168716e-51", "-4.11802648678247131289285273993466410719096242102630862028657e-51"]], [["2.48384766759425739263818163398571184922081471019575694811204e-50", "-7.03846723978729704001916784886952260581884646820110330936761e-50"], ["2.93344332458905281302872494236181790622656798682910328466659e-51", "-3.55044936754481648427774887230103519068439902716283036847536e-50"], ["1.00000000000000000000000000000000000000000000000001069105884", "-2.53583922341296623982857188839193096253722209985850115230209e-51"], ["-3.77691044291713270008601732914025834380384941976752229385372e-256", "2.83173779184439548137114513230784424863842634860852865595367e-258"], ["-1.5343754244334377873433991357546823022443533007681545732217e-257", "1.92390233874863851246519716325888783890588739417725033004778e-258"], ["2.44620058672114521605880962361445438862230969560498323336804e-244", "5.20547940370237340534425292905662032218962811354779672208224e-245"], ["-3.492420484221856256711740333822211137496672578038294303082e-245", "8.51842180163008010879700723849398211731535204982707538415874e-245"], ["-1.06080729448775173532295893412883967990117251986278630905799e-243", "-1.40363421656955427221648975256648742709299534470385674252899e-244"], ["7.70028032155255993893286344233936419642261239824364828813769e-245", "-3.24872221612453638544456686681089857248193057398969288095309e-244"], ["-1.91198649937368824621292180370014847049987947070175268153891e-50", "3.71759680371462266412722534542553190124139000137475057215992e-50"]], [["-3.22899975634542847696169787830212553844273843583104661099033e-52", "2.5672314760850686408155256268442913882596983974717221584469e-52"], ["-1.53853642633652506372799117408812108436255875507794069863254e-52", "1.95574341488351208007422196531583875210017825517258622149667e-52"], ["-6.60746466510473706054946395512169988585787378825287242860984e-53", "-2.39454486798276871348911295017811593032230882764779660960074e-53"], ["1.0", "3.20671589582492561488495516657611742591564131888329784973039e-258"], ["3.95172971170883690983926442631602754496959268605022725165415e-259", "1.04449772211060073398839170688361273155115194969227293316633e-259"], ["-6.33499237059224275784672483493844347228728171191079652157537e-246", "-3.72588045288700713839265324265001874151013279061326371492675e-246"], ["1.67255980480246408476289787557908692770980652836867869367066e-246", "-2.06386199295898676483031749071546687355804346506358143903353e-246"], ["2.9929472346133797506465955311164848081632768492880670946786e-245", "1.23518491525197607813193761521008549176949320650390095302607e-245"], ["-4.77671587683259258377405376231488607226781954096646191411798e-246", "8.92961858922864119906569278519938400066949237596245380868398e-246"], ["2.15898829854274998388922611817559478644255649581891683413998e-52", "-3.4090177313967945319259128814111810727812274627739831327178e-52"]], [["4.36808595835029019604556379414227197134052874927903960989926e-52", "-1.41950439522339239852584413631873303105491991239546947262712e-51"], ["9.30955252283432599727969655189050244505498180286034839855573e-53", "3.1953684998654792937391952779080218054420218447647167756425e-53"], ["8.64355623618008589105405076871957387659530727956712981020135e-53", "-2.33873252961558814961954744176111686794283055019901077043774e-53"], ["-6.22147232649212660884152271703584053898150829152903963646362e-253", "1.12589968629468687660615420768519003117284984700494658946757e-252"], ["1.00000000000000000000000000000000000000000000000000801829413", "-3.40301571696371453817716869211459824854562920485176365997079e-52"], ["-7.58270297959362910031791983907737959036587256113658708667414e-246", "5.5073972450700642538178284723844837542815164789502773669375e-247"], ["2.54940200811338996871560755121391516428971842485965013660995e-247", "-2.66197702334414653059565043661121667808315253955723155543739e-246"], ["3.07487266127623119306430114610637491907439480955195428004708e-245", "-7.58406636244138415926319868112953481237085672545339768187488e-246"], ["1.42494645254663565327596731179166690553401066943782129057471e-246", "9.7947783477733668324630490009143191375564023129754058090166e-246"], ["-1.43271655490004917279998367360418621310993339714151800028373e-51", "5.02726730066796077519846824778455777237146577164038089492966e-53"]], [["-1.11469886230579083076780232722387633856825519220547859606853e-58", "4.10381038516361658680710901350786201798818047366390772636515e-58"], ["-1.05080043827895250372512494303413223942392231762721792622892e-58", "5.55042557023958238971451488129958663268836642277841206244692e-59"], ["-3.01812615618633659101984067009243198494608016491947613411869e-59", "-8.13684740916835826678338250776052860723678271616355972200593e-61"], ["1.35991398500800228435905296113472645844999123536566003017948e-256", "1.43195343943642619336509135706065492957032895163066183541417e-256"], ["-2.97487881668327937079587512309506778216016208244769288885297e-258", "2.50023559261326145805488732063635482748452378178996573387934e-257"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.9303348449203705326064387032079464958937171274916995694292e-52"], ["8.09018485506608888450971339457604235052334944121491734102854e-52", "6.7923361312189403125884722831050209543845732796045221787453e-52"], ["-1.58596595900517648380104594558204661375443717896449216531363e-248", "5.57273423626510456534400125774607566791142643893011698729183e-248"], ["-1.67714004707615058458849654271399166590071207861075517185839e-248", "-6.68476963033851059220398626706855179504181316816437009558576e-249"], ["2.1358793759390099306504255785399758140728905873840351949074e-58", "-2.3854546645974350055246351353507893648985172240310264781011e-58"]], [["3.26829207950538668356039944613314494851771116150288250521487e-58", "7.03382084165653751565740707971230774742049086767957191554475e-58"], ["-6.290954987563815704630916977227644436973954848420036076094e-60", "7.15407814348253399334543928144377905496545601721212493540932e-59"], ["-1.894300866403150679150839418308509499088816147455011385635e-59", "6.06233544089575501657648286895738048156179177887126633403596e-59"], ["-1.635462429475887221986138978911166681338487963778913617549e-255", "-1.22093859637925609704099032932780922375919605902586756438529e-256"], ["-9.53182824279846896216132179249233366361360891355992652425636e-258", "-9.89052426907591616722728687006578932649082209671803023870575e-257"], ["6.97717475941208978791870270188039481954214375874852394649555e-51", "-1.12075537006979024096236301760046470606126458161133064915767e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.82473119220635572368285895443918333902402966689303941169874e-51"], ["-1.60649011093109282579772161190095328047776302751802178600398e-247", "-1.86300202330363247943197752017760446733710797101326677729295e-247"], ["6.29484539240745040255560403106673123871806503445262199311852e-248", "-4.37685049507188936885305745715653603113416900473504592206692e-248"], ["8.98735890453482144620278553199683950403421646336377670959657e-59", "-5.38309078452950062626785871410820400712363541502635931562138e-58"]], [["8.3073654132730148580212965440760924148279274572436754714492e-47", "-6.37591036440103366945488035395043823950311500648168993648765e-47"], ["-4.42481999050786468672733735585022367934897123433678385120035e-49", "1.67300431017545157005895185063500903964414587194997088036684e-49"], ["8.42822855554159434828498342812959137417069224851411373297044e-48", "-3.18667487812158782542430546333957424586559278990495288669084e-48"], ["9.83633695992404707880042150891194332358031802226033846820259e-255", "-4.07129821987857639243173355281530828833896403204733282794065e-254"], ["1.3294914878169079885994004481114508117669184392685218499598e-255", "-2.45321604120832135467110852167793494570094596801045424649417e-255"], ["-2.1195175619463790293206521822592316879791587692976754952225e-244", "-5.51624282181082503616992037283932229416248096239840829431249e-245"], ["1.07893684254716856698798632956307647761268918854772930827921e-244", "3.02884806027250401659547970488687200109509428139605288000605e-245"], ["1.00000000000000000000000000000000000000029499180378999986114", "1.12575482762305009081103676049988726684203213395107316232613e-39"], ["-3.61503900499675455656071087733462251963322593437661309188628e-40", "5.8868019506043887435786570585269068230082804984712942889086e-41"], ["-6.88663351337075725335637721927691829988507988785527858151516e-47", "3.62753559657714535329268182566005706299412877174726506757978e-48"]], [["-1.76676635139345075758074527694623866013132958881321987918109e-46", "-2.8195650568600612608549233535131352270345318824167073766694e-46"], ["3.9603106229377377064039218291875480366705587796150822043617e-49", "1.44995652216925398898118408632195734038638387877559046730621e-48"], ["-7.54344880562943852045440452005107441045780391652264484642675e-48", "-2.76182194712508907854229926357260754370484821407341695180514e-47"], ["1.14313391469345752956493169696201196517634735576669269013188e-253", "-5.08319979854658867513261031549900180694238286661655478730364e-254"], ["8.25358490948701819005275489625942458486777862001872836877623e-255", "-1.3536562161688788511079981774572303415412107295900501697176e-255"], ["-2.88009245279762990951767743208511869866681732407872624385982e-244", "-5.85581760745365628385958340508824900951891231684585833436533e-244"], ["1.23108228136643695221290461269635323989950704569892344871791e-244", "2.98835933245125049774231432343027804455591808340057469607047e-244"], ["3.6496369603646941321274344650791657849860818660651882787759e-39", "-5.94314195471048384725712476437297096721420635087555175796555e-40"], ["1.00000000000000000000000000000000000000007741805567295586919", "1.16118497273480821232321891161400408238351446740337133938627e-39"], ["-9.24962512387948103708266365147366226971198014089036555312995e-48", "2.18922145818980597700855485387787000569294211392315755346061e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.056800851579132-0.575996211050394j)", "tags": ["Res(p2,p3)"], "radius": 0.038383821429397814, "h": -1.0, "clearance": 0.08077064299343029, "info": {"n_segments_out": 21, "n_arcs": 20, "worst_rel_residual": 1.164955542378077e-236, "cond_like": "167.57"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "1.13471875726220635649490079592202725852479337971278541199359e-51"], ["2.02658885470576461982240639313744979269189298854647512302995e-52", "1.55280468837880478453841538169055738774218281406885120450307e-52"], ["-9.49167474937692038550605991357505565673619861851280112152612e-53", "2.59634870509755067603082325499963139635117797882075472673356e-52"], ["-9.78697359740048622794127319895549487268816649810801039638386e-257", "1.05786075569410518763788306721995800927400946741396283245607e-257"], ["-3.4341251126654739186188718024038445561921024636018994618926e-258", "-1.06436052093351869669608743143302757160566766332258827368915e-259"], ["-3.4400147352667495714328719426444414679939417005523145826697e-244", "1.56981752722234539652589100236732439256738005633972934522292e-244"], ["5.7076647490454397265149055275108540658076892970672580539597e-245", "1.05357003530717248766287814633934164307437668721113668577247e-244"], ["2.07098161885936829382922586046504757425222101338129697898119e-244", "-6.00891651130067344721346210150487411124942365915886120516692e-245"], ["-2.53291728891690663467267854462151936236458909702602316242146e-245", "-6.37673027726095365855575507020663849300787573742120578928697e-245"], ["1.13841115627143871322923960553742961340504030917047170154498e-51", "-1.23787643557171856469786577999090668849976077582990375922705e-52"]], [["-1.2464474298179370512261345553217991185382853740349135848755e-52", "5.26610729700951655716120586408396604274045663337458856310817e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "3.61854533481748358538415684637535144763457078068418144804878e-52"], ["4.11604046118466092561027481356470282870292158627800461540633e-52", "1.24087192657234451994383284835308739237170751860741512891597e-52"], ["1.19948751164299756177866511643531738732111295695831246779711e-256", "-5.25688638693626885776374813223989740314597227081910394488172e-257"], ["4.18345040174087578917102497825422653920907968667512827499708e-258", "-1.26627201451897472430489784191446400290064789525346980030762e-258"], ["5.80981625586212920181092964096249450198765902143694075767032e-244", "-1.99067335833654926533587003242438048181533461809093076619867e-244"], ["-7.60907434869020742368941561553504877791371687128789174575019e-245", "-1.81335378342293578358767062237356974768516754933448718632897e-244"], ["-4.3389046623756968537612140718482453134137480650772768604821e-244", "3.50746577520301351626890619816169751947333134054930471458958e-245"], ["2.47073444100190069473156209462424667021215471724763440576068e-245", "1.35758693184476466851497929162336565416323232865162675476114e-244"], ["-5.03638587902364119414466231808643470987437210277862188476846e-52", "-3.54825042862421962713544702406618441754719343169673416926099e-51"]], [["2.95046128091457947016537590637657929875701032647487962931414e-50", "2.07492474481805099148385868823449733097385057521276836936196e-50"], ["1.3582294048847670143683149238893146725488341017304630935908e-51", "-7.54116124413495330160795043098802306776250017295032168792868e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.42180845536190954094137777919800826949327680842639571192501e-51"], ["4.92021668691974467566477706218870802258132030796414956522766e-256", "7.15065983440120840775745986553844047628018170879714383328913e-256"], ["1.3270162703707101176463002937842255138278432229332154262674e-257", "2.74912297410209653811279146575035453780949851017366323780658e-257"], ["2.46297329663256039339277991107279677609292686275859599862963e-243", "1.49533395163695515735166140381751372560253892836430396198108e-243"], ["4.18572472098346239092857053095755481319869468729416717334721e-244", "-8.06815805082698788981749915878512249444533391380685434833805e-244"], ["-1.20666809738356056379459871152673958335183353820362614997702e-243", "-9.3805230164569321002552710913421124595766223175727375994631e-244"], ["-2.61616505256014382724309130668455370348171288533989269725661e-244", "4.11186442505504039095870146334632223884841188055990100293771e-244"], ["-2.15677558303233897379327614665004193936911849964596422594378e-50", "-1.59669835625301785108507907670454321921226159597741139061104e-50"]], [["-2.69319351461945118921536296061757792599324280582268479520891e-52", "7.20182118251364931118236253773505066450502972386219380209877e-54"], ["3.9610308078682405616152042944410069270567339323429290504682e-53", "5.78571567775820733444750526554687288477089671428598638117284e-53"], ["-2.20296129665779484938106167159995514524603240421885166003584e-53", "2.42391229391812457769856077724545064540888591440695109754423e-53"], ["1.0", "-1.28322018325653964086047326174953513333643454430818996074525e-258"], ["-8.21816297478721397251389182684997069456595303027020169633687e-259", "-1.6021227986255494369354245219310530049809241465167263571709e-259"], ["-9.68217912381561178235920577314795070398498971838089578932782e-245", "1.02706610132452559698889084386626275613939013629012183494587e-245"], ["5.37815010992543654923934510120934234505262102533515464970574e-246", "3.05061854590739517184887547379195357482612773797316017780226e-245"], ["6.26580049247421791997827773003664604428629089751064004762693e-245", "6.10179863534844511172507599623026650746168145037040251341386e-246"], ["2.08164715042972988755015669235703364549846062432537524876922e-250", "-1.99828989180849584286301800282291770536590306004811405515441e-245"], ["9.79698823739133329697093354146161079267685013291351692093723e-53", "-7.15306938782020360729838708568020847828085132858045986630191e-53"]], [["-6.137978204307797308362603206397657730618153544512501803683e-53", "-4.12409490788247972362610947429174162087059262719125569610456e-52"], ["-3.33006905166796334864271112401415439016145134701908497916289e-53", "-1.99918280200844583028874173629554284072513858715949535207647e-54"], ["-2.58651445742379322186083486935626604126918287524761194097531e-53", "-2.29276756597099269473024941187386431952125793755599520318319e-53"], ["3.54654895269043906627434397175321578385079444621901528597012e-252", "2.08921765580535981606318737453972855326574431561748142014311e-252"], ["0.999999999999999999999999999999999999999999999999998663617645", "9.75565848429764084214001420271195362406519608452484578696659e-53"], ["-7.85156030446237291716382613685249251300438374595694275291332e-245", "-1.81312886220278738038791656503905937226582303204563792002275e-245"], ["-4.39897455123417217677913380158135655730494106025993602927756e-246", "2.54977459349482996450947776567999805948948166833470449478525e-245"], ["4.59855283060164017547206033996274922814839082877237796510553e-245", "3.62063558994230589474786302793091323144178935424377631801074e-245"], ["9.91282189305838066307719048821343828748043722962690316164833e-246", "-1.56793006583054504723127284673099329305018021241522289832254e-245"], ["1.53393853416203578142363422201886899964400320883095942447915e-52", "9.8869589674431334665268671689710554681975510778783355679101e-53"]], [["-1.27694244582739575583048125696074040347876978156155519340316e-51", "-8.20407940102935387417162709470417224267381788855143964030008e-52"], ["6.72706765036093856066947899029951145889360884611282303314459e-54", "1.85815824721933913576956355044021243807351058097443504639834e-54"], ["-1.28134191918425582545832681692559303729264216289241522950784e-52", "-3.53929525906510414828631786163538414552342259076231889328962e-53"], ["-1.87990859700838933406263062275058819209386389199125952938676e-256", "-7.09213172778364975645937182897455621814480338971116192794292e-257"], ["6.99124077249486741014921348036639128233992110195608271608735e-260", "5.87855958046010857041633934039782786820074291522473627265263e-258"], ["1.00000000000000000000000000000000000000000000406958629352761", "-1.74370917778096596817334429898836878892451856013402840747634e-44"], ["-5.71307469542243654520381741088456696957933174814209233107266e-45", "-7.97289077441270616332105435579318896517792070291856519057794e-46"], ["4.37670629277174904241354079794224379773745498804683133037567e-249", "-2.97811604075720959677344565689083002719965049153241829094563e-248"], ["-9.81464791835481239518725998006383717916008186084365347332669e-249", "-3.98418539991940000911024330742391661128648371373002773026251e-250"], ["1.03721303748323115970122855611389540048446242221953538458021e-51", "-4.20500957014983572679439619170592285679599373250426008029915e-53"]], [["2.20311590648629759994934027437401927174463278649722329973668e-51", "-4.15439581791078461323435007841999202500704140622428852153568e-51"], ["-3.99920671744497393936866508543183400059144124474441255561146e-54", "2.12492898337879369355753119793070702233907120195069587051626e-53"], ["7.61756875499987074941628756038784995556132619878490713463801e-53", "-4.04748487854299092917902569251296840027077541083360442738305e-52"], ["6.12735961181389568266018702274121226440974376146149149943135e-256", "8.55885906080513505265292413522121353147749192003188988983593e-256"], ["3.39391652286236087139282083220989599795216432749879637207777e-257", "-4.340557309517309520353634997808760873287922741615292122859e-258"], ["5.48871238077283525277945266527933426829206879519019506869304e-44", "8.06049007657813489302573551049461836985888907621960049425349e-45"], ["1.0000000000000000000000000000000000000000000009858465905528", "-1.78447044202397197725875238203912009252709206505049419504318e-44"], ["-1.48764065373294145833248838655144769101163971680275560668686e-247", "4.76513740420731437169533982001586361586334028353104980546867e-248"], ["2.00000417796605446241407548592168577755223565059545436811911e-248", "4.63671054051897116356400056290495939581918115852251010126461e-248"], ["3.97745676757125594971759944239924196044499755634338774123549e-52", "3.19146803466063831058968275577163180503918678473403142384182e-51"]], [["-1.98328645196140043785131286410970970897982167970883928320929e-54", "5.61307109947862711007483390726652681011586468166775513482824e-53"], ["-6.47233150603450569734551429450399034757611194366736492484569e-56", "-2.45363671532359339746087669088653403799853398181587910888967e-55"], ["1.23214787292479883429500387936753931404892473984843691217907e-54", "4.67297320552403456337815839044885557517310895649512134991286e-54"], ["-1.50430292779600242572836602823841514764669033003198148734877e-254", "-5.86358414813463173105688257956775613137921324478194577149956e-254"], ["-1.15454875026572828611052756880270167637393022413030028651275e-255", "-2.526034540495772244171144311319129583767214580096904125207e-255"], ["1.34743048036375456662825009366482059499908692674920395148892e-243", "2.46308555134666742343234709032225245897754195427717505787746e-244"], ["-1.49378343344153067136586793566237863439639695307845522691604e-245", "-2.63685467949565764721010161121481555605102916585598998708324e-244"], ["1.00000000000000000000000000000000000000000000058349393662494", "-2.21636272133908615105014413017741604478409865028964971753612e-46"], ["-8.68338189802702040078348965491211201031023274645334480795828e-47", "-1.76209592067813158430039894743983536465012982528798424434597e-46"], ["-1.98552986012393349611619157821459086040367488436472913567045e-53", "-3.12057137712290537651612073426633415741361598004946969284956e-53"]], [["-1.77781922441158645464910590171856301945268560639268229024955e-52", "1.23261657707730508853402305762336798657390566607675963364369e-53"], ["7.52753927182251471856676881050890019168331073353257485964365e-55", "-2.85349528570009229056156421038569292910431320147526682588856e-55"], ["-1.43380322525840478561981858887873833779418303330698372808548e-53", "5.4353603072491727455436819567560914325499325100699599523803e-54"], ["1.06400494366945837460629274785048833671148878681006262442193e-252", "-3.48631834624953373819662762391573034945722844370960720114829e-253"], ["4.64823109878042793820986855340259811197193579672900730468522e-254", "-2.73234763974617719639883024815419685106789044015483305277099e-254"], ["-8.25462009468878711143079386210308227650994532145162199621055e-244", "1.63159271776024197532729431478283530560742244802986728185776e-243"], ["-2.72143944443131962658727560416496472416751532209037449091861e-243", "-8.18468428317223848126839697684021515662848073063221377817505e-244"], ["8.9258775607933938348867875205229812703799897207958625640157e-46", "1.76788396682866271376231663723291176674079047538281262799566e-45"], ["1.0000000000000000000000000000000000000000000005272856947717", "-3.32353214708080202540263557127646495472364425988642047379382e-46"], ["9.1898290247222562112113080430596268916221008097072471664569e-53", "-7.29868948251097028245099795092535264365920576929814676197249e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.056800851579132+0.575996211050394j)", "tags": ["Res(p2,p3)"], "radius": 0.038383821429397814, "h": 1.0, "clearance": 0.08077064299343029, "info": {"n_segments_out": 21, "n_arcs": 20, "worst_rel_residual": 1.1596848437508416e-236, "cond_like": "167.57"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "2.72125514175873772098013955684144103744694691239865112123651e-51"], ["-1.53908862100140653532878278084326567539498993024335469184682e-51", "1.10085351008997220964171003093902141997450090360002754271697e-51"], ["-3.47795964319826613989556357269947153005555506136317725727874e-52", "-5.1503617753528986429530443984068813304391481376078721937993e-53"], ["9.69405996885502022868667966189782665776438956195030629976633e-257", "1.39867494231218517702196266715373158357173976470721337546358e-257"], ["3.41384577809277765117896117720978975382660848014320912006774e-258", "2.1465271519077202858390122983481166817513467837854959754474e-260"], ["3.39531167231842643288201770716075432528222598307466851044682e-244", "1.61946378953478232433975283922945339398564095196914371413995e-244"], ["-5.85461741589769542017356940090635864900744253062632769328314e-245", "1.03915741120555181081731075360792783722186330254318784187799e-244"], ["-2.07359621146557478324201554734130628982681074789281748215004e-244", "-6.14993067207490333308182856381381992830563806581785601037276e-245"], ["2.58041454580247118293322054198825088116980506199559386854789e-245", "-6.37882554004485083486875980280010463547314794552408552277907e-245"], ["1.18221233865846127979444308348487180260559345714190882228704e-51", "-3.84682638129788441131147730571851389107545537688759747026201e-51"]], [["-2.98257668640594699540714115980801273263284875473133610162788e-51", "8.24120567186186690165174014117620627337917185084120929139023e-51"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.77588883361772899947897137821802003980841791800769213297837e-51"], ["-1.05293114010037377181883201538165572659646769446068989719502e-51", "-7.0223708382505162652996739773895307637675377891586480180546e-53"], ["-1.1541745683041084708573080144121429048238028540443748451482e-256", "-5.47992004234262205556537987458746285930786185276854855581345e-257"], ["-4.00803732322156308849880387217312797480200373107188682476349e-258", "-1.37399263468388309538186334225562719936569866956163603841158e-258"], ["-5.65805808447302359402620943915192892482495622110707770111069e-244", "-1.99378856803015876797151702611514080072107467455905410439324e-244"], ["7.5887404635199921836024856138700096310176806786851927335825e-245", "-1.76625305485270959334657001437843484421579041862862189139828e-244"], ["4.3194567495706053529048149866977278617023137251764722693922e-244", "3.60179518320176655819998866692618396265157570570129242175632e-245"], ["-2.4959580724941634066419644243072018965678494441545737578853e-245", "1.35068431601066941168803908046556825034733320703183332210703e-244"], ["3.10135759243794750010781411610617080173412389671302637101666e-51", "-5.24172455169852771810517402721420355189047360734825185397776e-51"]], [["-6.16664626335589320482288884500007967267188871280685737337315e-51", "-4.15620821897999416187387183391953375685998694649418052135378e-50"], ["-7.62778811282526934650523812856954638090232089406733022486119e-52", "-3.31079320733350817045824225453773592602019200398697552835446e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-3.35947736691586711126894421995385456075486164767180516743759e-51"], ["-5.17650898851695103102130520216697281514399274633429725309078e-256", "6.96427037587328430894270985968760377020428419067101106120502e-256"], ["-1.42823898588811911702160501505366013629441052232589111696614e-257", "2.69421396774077786264015342231885346809672174924414074206446e-257"], ["-2.49864060667322844307778319837849019850875059937169069536905e-243", "1.45613587544324979528211288849413158678637817623411732094076e-243"], ["-4.0594866076985513838012330427777132057717172437986312837574e-244", "-8.17596483152938976265724421830802574865952019853440445659514e-244"], ["1.22346975409491083727341726406817333303216672452100404285226e-243", "-9.38634877427136375424057010214949984244603733328346165625577e-244"], ["2.61090173199842719731423225322588412976391560465387736127994e-244", "4.1660392642326704019301895825468128001490085531961707280814e-244"], ["2.98407307478604285991812218618172290432359520958959333169438e-51", "4.51187823237073526125924025873211623937099614151273584768138e-50"]], [["-1.40104303210656929965447925339437121921391791199681748783216e-52", "3.72896397544733585523967641611363010776258200223374897689094e-52"], ["-1.19777357803988163480704068216222354555547379177296675086728e-52", "2.08837092504359539839992353432168940456651011043729929574947e-52"], ["-6.93314083553954212806868058259489652981690313303629394115847e-53", "-7.53149015735329284348416070060204146368724553269984709528174e-54"], ["1.0", "3.67440925299667693167104040463403682228335601739580248979446e-259"], ["8.32888374906691316530707983657065832311125896196292142066497e-259", "-1.00739904205748406823201070936541683773312968730628961227002e-259"], ["9.71104626773546067514175531416454525157893479440214849628272e-245", "1.28700999870156486408847608696648488486431621917743810176268e-245"], ["-6.19984840104572780031085497929749139419923794283060074022873e-246", "3.0575069795207275804237121666531942452945138120646915980112e-245"], ["-6.40251519200188901061982370811028098616701373518698634738104e-245", "5.6101622130769795644539287048762734902918289892919029618447e-246"], ["2.06845280401742578102930218843660671277089516211204559452033e-247", "-2.03941360133380719627740195999789273518986055352022149100667e-245"], ["1.18398574992660889299019766377150783850860528200879160772407e-52", "-2.40161437290789382588879881569609388721777338424943453467373e-52"]], [["6.78941556466716397549742744741138314174744294663525345996382e-53", "3.99281767239533232014209730900714463681823820103876080351953e-52"], ["1.2566403029134579761179935291562701148545240619990244917433e-52", "8.72721541226281952362235941396343212156816603037880529806762e-54"], ["-1.06015808625483548908226301337334232502427181705316706444383e-53", "3.66043075156633173075042542102450855099558580073617999312916e-53"], ["-3.61555593089281800946674881588639313579240200695900613991604e-252", "2.06316063118468229982333449683325209696511336444481570056743e-252"], ["1.0", "-1.84719126895223747633393743624821611519313907792404557393829e-52"], ["7.87691319691697028690821292145497998503909168071321831490002e-245", "-1.85658806422335903933367272626884796361669003049619938682163e-245"], ["4.53499436067961741229576257720162065142855815998457813393287e-246", "2.56034510887663769854223219809256986049372852775352246951668e-245"], ["-4.67170533287808329660940041167040592181153283221005654564782e-245", "3.70909243369496476396130154367148556230623258429445930155478e-245"], ["-1.01659130647759835338714922940624360512025377070990117478455e-245", "-1.59343924990118014286898957910138309385229636081166058400541e-245"], ["-7.03296080152083727544970740152119579796364036365307017027451e-53", "-8.15219175377108411129992152996347498727859782806278482590562e-53"]], [["1.4151093255117346803506185462990736688996082838448140247539e-51", "-4.85413852982347359463136705842955759869971414531660735660081e-52"], ["-6.87625304096641557133024963983822441179202695830391070905394e-54", "1.98662545141736537768755459265720903700714206189413120527496e-55"], ["1.30974630533011291866776440017770103399224537916232279379613e-52", "-3.78278348520534803482502138273403941511745405226547808519192e-54"], ["1.81064667945361860274811392041891020979951412836201112260563e-256", "-6.62155448299482068551333863233798619356515111038553091636365e-257"], ["-3.53444509120759028282313800061732290408827636495483876015961e-259", "5.20168273841518301589215018710734648696153608204380156345774e-258"], ["1.00000000000000000000000000000000000000000000020017136743293", "-1.7648201186159942946146307660627126606015232243730527285577e-44"], ["5.65632245787511703149121253406445429699937612729120991610325e-45", "5.78755664934261323374180370190204176280552065871084983284555e-46"], ["-4.11749589237047785254919737910207171266391573713213641660591e-249", "-2.92419076551741132202477765848550283168237864396182264673076e-248"], ["9.61920417096527670465720255812279627112976278521180507312128e-249", "-3.24620937177656156247263833171838060700401584677134366258097e-250"], ["-9.83030841029345291243691005046289609212408947074552674660254e-52", "-2.83892626265119256291910281423754308395311139442032109809215e-52"]], [["-1.13652680347812343619573681241694810836106675776555007416041e-51", "-4.50135716804071428118286611948481315772193897798251184831084e-51"], ["-1.15759671360489041349596463335799899855173421483760253926664e-54", "2.1316050319091370857477534653542996049427387573117723531806e-53"], ["2.20501266098222972780067254762042468389781888413228926299782e-53", "-4.06018803779020020796914621584502114171054879300119862661845e-52"], ["-5.82229979606866375069904740522084154410812795418540136069182e-256", "8.18882957048429467881495274182951947604801397423545091667299e-256"], ["-3.09345991966851110828656258627545871173638088090083586218591e-257", "-3.6911590176231100205798529110408094479419827528389028167784e-258"], ["-5.45261541730754543468295912634468349116081041643955168370764e-44", "-5.16648896200408079594903239375626247940085535329427272340333e-45"], ["1.00000000000000000000000000000000000000000000324729419387948", "-1.73432589769693701484492973415022650154317732974291476792253e-44"], ["1.46810577903572908061703891117304646398687964149489812290069e-247", "4.93766558835102571628227708844977703669451795079112470210321e-248"], ["-2.04917099809219067811364641471098653107088186000537182709987e-248", "4.5628219750656679995222623166511856743439621042267358224032e-248"], ["-1.13124785928526535455506330015170191854993208978958727882385e-51", "2.96690959916613088203772971401511626794711639525713466789515e-51"]], [["-1.02630815742994371689444509686011849854582167709607274424826e-53", "5.636128747230222804501540858039953086446390592484100438248e-53"], ["1.18037634994992780647329855039003983097195799011355488538152e-55", "-2.30467207178577331298175918682838939820355414607392339469219e-55"], ["-2.24663676659279854464135410942514529443217405708918625170221e-54", "4.38751915171433850264280160342079780117294920129812502818665e-54"], ["1.93374615153743084415676823532977730561803970544582950759141e-254", "-5.03440533543697937403703150062127123891016692364256899391702e-254"], ["1.27534131020651275033338652827356925665471072066824406610216e-255", "-2.06228447241507464770639657939855510292604154046606445511278e-255"], ["-1.23543739015638056768445438657224177498836377264490453125207e-243", "2.81299235955861090673285017721393898946176739153721362456591e-244"], ["-2.5532395114704286484839790428363799986136987611433695562724e-245", "-2.41271552721027171206999045011404910594854259480097742170339e-244"], ["0.999999999999999999999999999999999999999999999466933115160372", "-3.48071889781304925982578599613344509289314715768357429489443e-46"], ["1.24943862082687522142660562870936887200071858137527617385257e-46", "-1.566394184656068872642729524998231873577608660666139514509e-46"], ["2.6588173792658907137427000368840479418014976925384350842992e-53", "-2.67638677675254641140544508729201664145804830357029431807757e-53"]], [["1.74098835261347621845598815633765197638279714174850233717173e-52", "5.08199098522022093249371291681805361929785620067168446084984e-53"], ["-6.8661981131835360015583612645924988389846830508787601620837e-55", "-4.47063857910216414907397133107128256889480813300138777364107e-55"], ["1.30776134072748455313233539706590234055238353448144047364537e-53", "8.51463324223240754972919437370014624281296428409802092191889e-54"], ["-1.07405772860266751024150357351667750541817327911576792684666e-252", "-3.19306505971923362153546366932613592958111941417878486908807e-253"], ["-4.72605670255905750904941694955540995650180217958559410740122e-254", "-2.59708190448027332847322164503642833387349872944762149940235e-254"], ["6.0327706661063389289463007260640752929160353523492018160588e-244", "1.9279894690330797646364324305898756597716928992295856043385e-243"], ["2.59580180902427087458916881730531197398030360868286779027584e-243", "-9.83233357881882334767828448269511303282730566344838864216811e-244"], ["-1.27100215463338682422847967082366803394744272984652310056207e-45", "1.56422607251991338371288002279363591120248208226842130319198e-45"], ["0.999999999999999999999999999999999999999999999547793602317146", "-4.44844689126642242997157088526603146502548098411202357655304e-46"], ["-7.55443036750696827751417438213173137595414450545561850938545e-53", "-9.25068200305001816421565869998260678467701488002427208141684e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.117195193441683-0.5157619461454561j)", "tags": ["Res(Q,p2)"], "radius": 0.038383821429397814, "h": -1.0, "clearance": 0.06039434186255077, "info": {"n_segments_out": 23, "n_arcs": 20, "worst_rel_residual": 2.8921239892661926e-237, "cond_like": "230.19"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-6.60286558445284082450266083911237092801160736980408800135479e-52"], ["-3.50898966063159402793817970692751609159587424763980394775614e-52", "-3.23589933610605630839245466283464446607453583500428733703208e-52"], ["2.51806542728187557057859583193450995960459730699678350968271e-53", "-1.50225591207919700268589458890680096860230878675756639340851e-52"], ["1.33811625531728978959487616863770349093377372959537708224481e-257", "5.23310969754088637146887625741784949525664469424285348315983e-258"], ["4.59410051217463293289728851944893010332190150744271973022259e-259", "2.38747749780775657352300784710424580934781330448674058598175e-259"], ["4.35816481918847998475561426528762028810502731653329617290566e-245", "-1.69903080885096272704412840104122435814932846232541919172781e-245"], ["-6.22612454035857287884618942804676908487922656474312982291979e-246", "-1.31211417092316589094824048648437668533615657551588124673888e-245"], ["-8.35549517238840050896977329541117248651353954831001066224229e-246", "3.89206842551253163356153610983451233432765148837339719183378e-246"], ["1.47289733030986399043184816584180174792792107927117437903908e-246", "2.63966318240835360499714603605943172017624058093102653970649e-246"], ["-9.14285627356077202815164945437316779430538540432274792206734e-52", "7.3572338379581249115459397589573537486747763534484031344712e-52"]], [["-4.34573030984098651130962589405133415698587074106953907753489e-52", "-1.40392658974106346521414011017222875720097548238136543591067e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-5.29270074853961963469180541348241127174448668661499964765439e-52"], ["-1.58687600791743960595265545762591672794757377759210428288751e-52", "-2.17755748236002397406989736991689305276790540226157399371054e-55"], ["-2.34713196835525995904306885505407939969079449443423740055587e-257", "-1.29124435017297043395309020084458675995364876277017886594148e-257"], ["-8.01584899351987396373418012117137787205147319631970098948e-259", "-5.43269311317232140881011184584165976604981158978504980687316e-259"], ["-8.70900206416557995136470629652409529295673442312242527774034e-245", "2.12829032275932219884153104744736715766830052541974417182833e-245"], ["8.59814662042349262649914171513100870383184395088150287095945e-246", "2.65050630069299430055671022194287252529400992497477572583634e-245"], ["1.73660420714169856914869763675364341142109752891570357257817e-245", "-6.61594154023186049039879947191303155228513571371113182463394e-246"], ["-2.55803232336836393918201183305004712120031057551205313874916e-246", "-5.49046699183934824211503666849594077524546606032072676955423e-246"], ["1.45695669580930678491161708734990532588461657634457444557166e-52", "9.00108452597191650193298675007787437208824965137577115332609e-52"]], [["-1.94442773966396919036929767685342448573842548776024801006859e-50", "8.89835311518838034350493869922657989401387253319305288441304e-52"], ["-2.43017703168371529984453362202920238642838888951151164500384e-51", "1.09598082733039274721986168687101317267895388757758824434747e-50"], ["1.0", "2.10322190516362542526628366534005865768336280104336026816776e-51"], ["-2.89294244583801455028779720452772299898462763203260418602787e-257", "-9.84834615218871106862958035152261009535069705853968670915469e-257"], ["-6.17758219965439384010950858879691191909976561370295321362109e-259", "-3.6225441260052305403891215723372698567293228749724587135311e-258"], ["-3.01834273402170753613425779109394421699230267275609449085439e-244", "-1.69372636044731292683394896552872665728487414689394538132943e-244"], ["-4.5972922998376652562912058914509817388111397285027299678417e-245", "9.71976547422709409287009426009739002741666140231890944250324e-245"], ["6.00369485864723187060777186088329944867532636868128345642319e-245", "2.5622302069190556405854524766154100945316882839772083845059e-245"], ["7.02026932862988813735695977081372842616293377554719222010885e-246", "-2.028771151433072450073571466056565246118720295894838330863e-245"], ["1.31711853195311013629980504002174351671021840298039475461246e-50", "3.92303971323804035511294113867156544357786581787253799758758e-51"]], [["1.17106796546232968207249117390470857434361223860065623297461e-52", "-4.48274631433475920173494707834206734105226092964242969686647e-53"], ["-2.89708943889495383636535343331904509534893863282660130492794e-53", "-7.84379236725053256591059223907071465253073244549675810934784e-53"], ["4.69952171615598623826098783046297513505851828397132263458461e-54", "-1.48893658297725602206076915351855413248867612012676663839648e-53"], ["1.0", "3.48945231244564029908968902601933119759702330591305962419623e-258"], ["7.18722438663778135842564515985040476198956998239996104541707e-260", "1.33440185847247426188019769070862973299684795534207410609135e-259"], ["1.33503644306629802932885791624938755183989521428152755762506e-245", "2.95469507941052780194714023992896710584069140144048950077685e-246"], ["6.18733860485563657507852764554543024389559415964970453507281e-247", "-4.21077797046237362147906033099337279599829260484556492024335e-246"], ["-2.63551636486572709215833867348353472707023231800379606376765e-246", "-5.64377785809319969085518205645302560293782007023798982818794e-247"], ["-1.17203576727398593433370307603038554695146770201075037471909e-247", "8.75830673964117477241769127483394490313732611419733472151644e-247"], ["-1.22242908131375830278760550693936591394033651616833252732664e-52", "-7.63682496426607410973064565799826733477820939866338111339942e-53"]], [["-9.83685125910497045952623921624487378401842186111816068823228e-53", "-3.45598516333584287405230139856907626621162848569899292331139e-53"], ["4.01167856351695216592970950887910780727841613867046293268431e-53", "-1.35725160630813944164085867614430587394153803099597155240442e-53"], ["-7.042331705177504063614434492506887661565924143920509769038e-54", "2.40490472785026625289460809036520883635945801393288402955116e-54"], ["5.10838206715209931653004330633615593533896933435147371016806e-255", "1.42436020209429816494656331945170458285667287365715860799892e-255"], ["0.999999999999999999999999999999999999999999999999998663617645", "2.91941542018480840652343648644725668586582423454578263930512e-52"], ["7.97122060534348382852503136368715871395836608562644022971823e-246", "2.38105506138459815748340375527539794511074823906892396465522e-246"], ["5.71278667242097822606916537461123999270908641074190099709538e-247", "-2.54755938835730828964955334335523704402452115285268496227022e-246"], ["-1.56342868287959087592726672249056860387587479086851409800013e-246", "-3.78306663237170747199787354397733846641032699204012414319592e-247"], ["-7.95745523107484730352588247414968047334495705248701147877309e-248", "5.19912029906580158142715280567674946688764717054967780033592e-247"], ["1.07731610863198161235088002133278538786129342567091541093084e-52", "-4.55032141609826678305418346447339524885757178067757972136619e-53"]], [["9.50093177435107005302722687939517495036412646023077219976275e-47", "2.63953868989316822068096910803240716681686007786192818530452e-47"], ["-4.53199854963422658309792037042262539770711427935082355374919e-49", "1.38660175860138114539783779165648884152076150579338092579264e-50"], ["8.63237818906115617631725917066104778084342044085494637801971e-48", "-2.64114620940991295822430094683688616716942306514918827328928e-49"], ["5.52743935476011639531288866371423226704415313726108334824668e-257", "5.08548277577878959017472448142872468592943923122731952477271e-257"], ["4.78138590139450571315067036048993558699724943804208367184562e-259", "-1.73741597665086064002860159220900631161677696213550208298384e-258"], ["1.00000000000000000000000000000000000000008229528065499063925", "1.16039075563883235965469631202665637511224214876889589001335e-39"], ["3.69894443319143784452118581419227531294831729120823312832187e-40", "-6.02343523132750029212370751429272822159622953029105241186293e-41"], ["1.09716071737535408451297121424535092458212618298999320239853e-250", "9.64458269333008757290301948272336288683886075454970929428983e-250"], ["3.1729380753983858474911016009502287089283784004185686542818e-250", "-4.58923900285282249158843578468923299368243484261855409998022e-251"], ["-6.35671998883020725859832366488944439609827436806284706401468e-47", "2.252924870251716234216438581794287497146274179166974226656e-47"]], [["-5.49074091919239190822614562740358355545137244369554658795112e-47", "3.01121123817794887223047550064968926139293461181685502162961e-46"], ["-1.70176148296613417988322676576503362546910055600252359365796e-49", "-1.39710014351247256407694334869606347701877374397267754527617e-48"], ["3.24145044400798941232250645981894854428325566606092618009477e-48", "2.66114313052801752795808778857598458216046532245443523208979e-47"], ["1.0282473329553591413198997811482467172966835521864676491412e-256", "-2.65746525333035975407355614231602790035309052222008616133121e-256"], ["-7.15223775098949482407902910591605965268672691667455353817411e-258", "1.63098790397335929729420573360122124839967292212415826273213e-258"], ["-3.5640455043310526169269711721594464057312684665337266279715e-39", "5.80376311244577117678527038028756417598142251326771054670469e-40"], ["1.00000000000000000000000000000000000000029011457880261956166", "1.12654904471558802617251228060216822413837328788322462223064e-39"], ["3.62520824863451669248388055721341287361070801368589319451534e-249", "-1.16657407570336931196471868964972297482383822561240998246127e-249"], ["-4.32543287895450856842163443716096249321316226369735345505993e-250", "-1.19964361765093029189628992330112443682687776689265622226917e-249"], ["-8.75027018724120699436103824055993726791605717980513052382736e-47", "-1.90179048793743069270994541993773918208620545997172545646238e-46"]], [["3.41556768241307238002922903830122557453099714765329167705309e-58", "-3.68258295163499540024238887383423148399138383034022678976918e-58"], ["4.53922805132888924799332523220915335013030512103243781387038e-59", "4.76394256689747479391452668855981100366033838694335276511145e-59"], ["2.75308767225826449929825141184490432969266754684985242301006e-59", "-4.61374836092399851594427918055846697440331621430536551353678e-59"], ["-7.00242067924684171400019781063180571128559777048718511106297e-255", "4.27552686186055892485865503070168781686020303575501282772102e-255"], ["-2.97338870193694006785655537654031078710708802838868794629126e-256", "2.82612548568826998624148258022499990195817562213697896507419e-256"], ["-5.36580078817064325424618571259736084375876904593754752798978e-244", "-8.74171308415269224134428935428835823845812035398111764200949e-245"], ["1.85224337401155039309690459678932562757571921939960590633978e-245", "1.69413154430723135498932874097160816715200822886694462239756e-244"], ["0.99999999999999999999999999999999999999999999999999465447058", "-1.07492734518335129754064485829881090983583290381980629180689e-51"], ["2.09256770243450679262527244328052220079705508736021661758938e-53", "1.07951546253106963571761635097635675490271206582041617099708e-51"], ["-1.0153101826423048251839317610130830799384610110255296044409e-58", "3.09847563548454586079617460576555308027350618484682632326935e-58"]], [["-5.17281740028018733941493811666176759888014426295703124121876e-58", "-1.99086904505871350366238692961450747524126357035793525393357e-57"], ["-1.64398749399197190277698994060000255774292861946130059549413e-59", "1.1703102276260659402021013552036333095375402965990955432301e-59"], ["-9.53077124261257485585008920011571918178361144941442879964895e-59", "-1.66122801825844817323173511062397280850981767221991887164616e-58"], ["-2.4967076495384951976106746177410211048571838574629180019765e-253", "-7.35860321001177517761396548374826453207157421108189643117343e-255"], ["-1.188434622103009302491683362881838697089832795466608427686e-254", "2.37158792211057247572944815897583003643090967425705357908121e-255"], ["-1.69279702139841860610577655440335711130791621578578060779274e-243", "-6.60854003945120721122083659196160484414439025070973321656596e-244"], ["5.18680656417314655137982678258109780595093510807693901104963e-244", "1.05106111081885915455263348289277328322507973850834890152724e-243"], ["-1.66477053065319759035085289692506473968683299804806417793761e-50", "1.55400557797780058633040439990893329724664831321259423230584e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "2.76227895807998810417823534818374998085594169673021031574847e-51"], ["9.27881094408334088021861843167987047683908721073698341180406e-58", "1.10361451143914186390895225554941370483944091095686132574414e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.117195193441683+0.5157619461454561j)", "tags": ["Res(Q,p2)"], "radius": 0.038383821429397814, "h": 1.0, "clearance": 0.06039434186255077, "info": {"n_segments_out": 23, "n_arcs": 20, "worst_rel_residual": 2.9015815730844954e-237, "cond_like": "230.19"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "-1.51401481990944776092583970668424823101278133940921319294483e-52"], ["-4.10407238172313086075742377905112271033315178476161641599676e-52", "5.87591513767365916000948588200034891397112927301421244527001e-52"], ["2.27510377591533035723967147307069745254414219339997538008652e-52", "3.18764575288276505350358829271931384666037515048401341391563e-52"], ["-1.34493386847571364982380147267383145410149249863187757128994e-257", "5.45745815809558017471698405415462512349022766083940269736945e-258"], ["-4.61501011701913245369592675590947635211107232494187734346105e-259", "2.46742610558441369350033833018684940283167597789037517119255e-259"], ["-4.43651015802894787026936773913529987047623064141426476836468e-245", "-1.64732316727233187148296617290157342072417225441160657033492e-245"], ["6.07738765884821239339474999023019862636360394078558119787978e-246", "-1.33817764634384747533946048936184402677682118035756072999315e-245"], ["8.51817598968497780935224022793846061659035782821968240666622e-246", "3.63397883722153081159961127696893061165976538285005130932773e-246"], ["-1.39635336446267956706053753933270161132675321590874284542138e-246", "2.70043632782380061908744337095280165254148923092462728721324e-246"], ["-2.94259360844997003318898940577681497187223352805708564145316e-51", "-1.9462581870217986108624946365525464370632302691966470771466e-51"]], [["2.12169175453077104053719890853546146526388213706068006070667e-51", "6.46249033026877497265889369431786162070601490481012561710141e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "6.90415747805091160335741292187946314503798259119698481511715e-52"], ["-3.77933742587788780256436621477022199067616567756429227037994e-52", "3.14786109627235458433647832110585403538173420051022502454984e-52"], ["2.32106600359151690480713852622953594516619868629100633347147e-257", "-1.25547259089371566365731889314162533969798458304353734626963e-257"], ["7.91258024372694372595877560662653107535924756348600649301823e-259", "-5.28893356038506222459148670516548120986916896612393580973559e-259"], ["8.5125553861983978197466789031362518162616589005492343202823e-245", "2.21975650851414784494745980644805026585488001334823176521393e-245"], ["-8.83956046010202489949652302456661566480772579096798109950166e-246", "2.58507936040934846400146480300915566537354258311109692962249e-245"], ["-1.65725344577460548392401149624019604751336627613971560429054e-245", "-6.99730985678322006620573251470292090882106653034298788073471e-246"], ["2.65361997052355302539455227307833515240962697196090126599228e-246", "-5.22792688017115124489856572589930491696702562579929175603788e-246"], ["-5.52347471038463476165937381066515752259087445662328208817552e-52", "-4.37845655848195407105396542508317623269913595320203916198331e-51"]], [["-5.1457899061566175970067524065011074493138803957128718405972e-50", "4.0562757473228679383869157613458446937088546328006092381094e-50"], ["-4.94512727645455267460946222183655004394143950688472510778183e-51", "-1.62894635866122296699110028096190839405943335223279407609461e-50"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.40558584566056055990794068236884996864715544214930245843614e-51"], ["2.69032131787527051750751388783987341385471581920589807719511e-257", "-1.01719471464596983167337049911564492193584947622881991172602e-256"], ["5.34179793585518132846327909863689760669738036151353773245674e-259", "-3.73645633806195388149979127910653433779890867367264983494895e-258"], ["3.03020993833112335739611021716088372992016083060244788214326e-244", "-1.83755411681683028528436976085094239366135481133957329699533e-244"], ["5.0517823544268786248661548537025651504746620996387165984895e-245", "9.78789067104029256396932862527633355912137941789447737417028e-245"], ["-5.92812661354893521147023043710449198204613314413177741197244e-245", "3.01560984705446783105396953552804840586295897483617352064085e-245"], ["-8.49593929002453200314944622703971055049258958254145914310664e-246", "-2.01961823177305995016065705034919035488386690969715663219972e-245"], ["4.33374419143619427046025681726816063001694349739044074198687e-50", "-8.15832916747296429737150963477799203617697891418016038216565e-51"]], [["4.19839358901063852465780550164180855503687786406018829096465e-52", "1.5379926836225521747237833456707180489236117438992121112646e-53"], ["-2.95540165930112700593817643886237140425539706236830078682845e-53", "1.19433274416766881548873879064339413044838506713866448717024e-52"], ["1.58066113173318280616558460291917958791458381966774226272557e-53", "2.94912296569916284335205605944167382192918848725612712139019e-53"], ["1.0", "3.55145180403698062325080147118548522479370077918888358577021e-258"], ["-7.34295921824687528201650731683094647142177927638048187753805e-260", "1.35763230499770345992373851539316645144078731280965452586599e-259"], ["-1.35774537461807143263453738436179834699588502231500267732906e-245", "2.9439568271673191508149619869816718937851870396898575199994e-246"], ["-6.1048418706497272891981499468942476608868493471185644147996e-247", "-4.2808816826265277343190746195971584808415912140573593533562e-246"], ["2.68272198406486936409955107206448315980693186283525464550772e-246", "-5.92444708346850756980939317093465404954955915669137795093024e-247"], ["1.24816290367945770921489152270443166363461918274825169580597e-247", "8.92096034746491553977188093585486176233005956223122334030374e-247"], ["-2.50587626365790911773184484984157396590434979295972732034166e-52", "-1.82600994405493282224266028076163194532181657222348273910335e-52"]], [["-6.43436330971608071151791576618351047633440206615964638779906e-53", "1.1475988719272095763434408535354170738749199899324866206805e-51"], ["7.5634483994729750586867593303337341106228060844333673978481e-53", "7.14653095828898315031458224657410594114422344043059026828014e-55"], ["-5.2520077873860604526154399415468627941815262644741127355925e-53", "5.62745360391641982267844315036276397344648050206541863653021e-53"], ["-5.31128858373257879008640850173575254419757242320812472527848e-255", "1.25105396944777384409421414239583320383079115110376461852516e-255"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.50345041726492516308936150476602823166523681508870483214219e-52"], ["-8.24777959191220718207363417869869423580415281841926053244161e-246", "2.37946784705995612106377873687628163093247870778953318588623e-246"], ["-5.63386324994035199324226907492809669470796484951597022687637e-247", "-2.63405795230035823668394611577756474655534859522809576830523e-246"], ["1.63582643658170159514696598822545507946738078985595655129041e-246", "-3.83975417223515687011078912991724017334299600697881580365526e-247"], ["7.94244873979803302374670028447319217033968622766844391348832e-248", "5.43190226281539424032261329010151697185172020809987760272245e-247"], ["7.60466263239746805767471643775066540254487451008815548641665e-52", "-3.12253662441159006003482262486523038075632753800683769594501e-52"]], [["-8.17261757012445766295826565675555370540257363618489845083045e-47", "5.51753487773796633185398452516463295652786047449050419049907e-47"], ["4.34184562653138364175471534731241676302134073441927065817232e-49", "-1.30637438957376478151029148420634612591985212082588594606997e-49"], ["-8.27018214631775666207829521720465480201093230900457898809884e-48", "2.4883321718713490778744274019278947404494211240370375472769e-48"], ["-5.54409560493122406809784884833166653201640623331233148917656e-257", "5.50258993600506577812146870488535546585106261509572502236411e-257"], ["-3.44927772931275287686687694798776501124473872236856263967195e-259", "-1.60928495929408088860090534774021987950624756642019376305931e-258"], ["1.00000000000000000000000000000000000000029011457879192850282", "1.12654904471360695400661888408413386803894506917254054398143e-39"], ["-3.69894443317534274500236004073985012327838155738145368401137e-40", "6.02343523084527115563408794081462543474258605039175402735403e-41"], ["-1.06107058915573292485133016179973580870687216465973217363866e-250", "8.59082607613626052952404036248417675021957181421683486772222e-250"], ["-2.84370323893349837209594529703773923328598224448565441646591e-250", "-4.17051261513748190312636471312247277931430186041804165131724e-251"], ["6.74308721339198714166918613023350802173907614908651950000589e-47", "1.1972601724936951551924138373598176353791088977435324774513e-48"]], [["1.47607549424523637918076468752958534170883535454258976300266e-46", "2.68143182174728800528625976295003938738547681684310111029569e-46"], ["-2.81875047629910127524095516576161922803373582703108778195967e-49", "-1.37891087089288911991414423790539487799790600199273407022225e-48"], ["5.36904852625061075046452331056608742480512682328591944150672e-48", "2.62649689705327855815321101174568704085999750731445886025761e-47"], ["-1.12473938368408061459963971872450044039833567095260852986723e-256", "-2.67958469095135565773516290456098397721131307480123761368272e-256"], ["6.78549627650331202026636450780723224517213148896948021245815e-258", "2.11650032519219967399137476213040577080062831196578691957386e-258"], ["3.56404550433537697442222202184801955651751830223106678031116e-39", "-5.80376311284654863665600008981781212605354543886392820469177e-40"], ["1.00000000000000000000000000000000000000008229528066300893338", "1.16039075563977944535872512998524230551168341550984110036981e-39"], ["-3.28389884318820035699794847392959575348344316117376887487764e-249", "-1.187544409568300914313052809535885875026737091261672144939e-249"], ["4.29607760545665322671466523379985135080378885459915821169382e-250", "-1.09277337412241101579594563113154768825632880975442804017357e-249"], ["2.26436200382083822461246344657483674607246319976266681970527e-47", "-2.0811549655609247794684109289809407236504691322820903275928e-46"]], [["2.77765248919221326208813397161089755168560189592496968829848e-58", "5.66112951938169781121925975406871213825584693161103200674303e-58"], ["4.10757062151945290161493291256475972244244104083711214718961e-59", "-9.34622359432506599911400382275713227368252705014571389538005e-59"], ["2.09488899357217140561455733636745886859741270190878800273534e-59", "4.90835074033967036583899826298951428430945280001568404939631e-59"], ["7.49586493850157082514540403672888602772882471019367154913556e-255", "4.59085313524665246097252239229819429620221114818175674988866e-255"], ["3.18649078547015351397339859079886667891049173792409925790686e-256", "3.02768116951075652097677947098737913007984198833851562596428e-256"], ["5.46913729556184655758924180913330171211879004602424582268183e-244", "-9.6890256644232617738713561563611485926991533013932662172798e-245"], ["-1.77889522411467010240754914112604347616851578591446957674668e-245", "1.72864051790609733509656868337330583471452271056655781192581e-244"], ["0.999999999999999999999999999999999999999999999999993318088225", "8.94484560114426203604563609237512247434862668321716516073905e-52"], ["-1.7075635001238725159075698737835346599541109118883493730017e-53", "-2.61060853579220408897371179123955640767487001522608198001416e-52"], ["-3.86357610171882244635049223583936280104779172987304919008814e-59", "-3.58534069693383414472220776773349002943066239723356280470665e-58"]], [["-3.5911442903148727852367326332085833247718668325285380269601e-58", "8.15030632541073684280003567761065071098237091077725567038847e-58"], ["-1.86635987345429764923652119905709481044055556039337301424231e-59", "-3.36838401203779490284572424253795046709092000209574310938212e-59"], ["-5.86335706500632223921638437197873622361007308069043876793457e-59", "7.36871329926963833781184198168496982261690773175605280417025e-59"], ["2.59520210086234728613367816496171021714380402986728581231319e-253", "-8.87403905216676334315499641127634845321301861997466930521577e-255"], ["1.23568790569753482854543341987119435744478635420048944510722e-254", "2.40846237925784251754478217982873586487106707854268344209313e-255"], ["1.86937884034878955686037994063750021548977550307096116792472e-243", "-7.24705704885701714446904023515956275462723418753751467153035e-244"], ["-5.2751069538757346447008627762946626174929064001625719781226e-244", "1.13031322426142530066774059921395709526886318770077198905542e-243"], ["-5.64774523862802341751807852258280865655028027044144870102266e-51", "-1.19842483719443522573347454047502478408424838187832147142028e-50"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.29300647336054350273237440758909444200088639156991396452555e-51"], ["4.15841224807102987317916419778435904137504353942983368548424e-58", "-5.08948540778647802361116184209299854231968520950278838673388e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.42130748865881795+0j)", "tags": ["lc p2"], "radius": 0.030855030131787666, "h": 0.15, "clearance": 0.07518929341734154, "info": {"n_segments_out": 23, "n_arcs": 20, "worst_rel_residual": 7.436196109514356e-199, "cond_like": "4377.8"}, "T": [[["1.0", "1.63693868445001814022195967811849281959046483283729658648885e-51"], ["-1.50314766142659050935110130685292126002241288379377339822403e-52", "2.07586374507341121101540756431989679914114597039144832640924e-52"], ["-3.25062104026173065888437533617944937577918514088978945245906e-52", "2.59479372165218558677361883298480990673989512828486176113685e-52"], ["-2.31720529405687645184337154302099997314022761583498156352055e-233", "7.62041397088972331527793818376438203082174704052416200713415e-232"], ["5.43369912658091462846134932787222380984844615550904393673044e-229", "8.19245083505095146499029527569691521548528587274577555108887e-227"], ["1.52046264937535384147718648051455816461852474720700804623178e-217", "1.53426198507310408833370266251420155036608244443292515416004e-217"], ["-5.35026787330512909362352405245915029670848739312926304957473e-218", "4.46551007903732581540521199053602481404133175722935481773326e-218"], ["3.92849549921979988862385738839588752191587788169988388560513e-220", "-1.11094740824559868617260449965628256420795142210988074768164e-221"], ["3.88033503827906401537472613239908233176310659431995929072133e-221", "4.72662521583098355009021547543989791402820507000349566486695e-220"], ["2.26368655188019976275157949812263586631368079079042456149072e-51", "-3.24230054606314918437409666464042118121824878295041485698627e-52"]], [["-2.55746171519835106055084818284088872174945144183729791930586e-51", "1.53796922717455019279354181299369929601957885735076580828409e-51"], ["1.0", "2.8146046966469545212448195589865621738522389749122404547935e-52"], ["-2.38294917372288449073048662638482578980925910941468190097632e-52", "-9.94592979625618537345933989682274200613074694103184919264633e-53"], ["-1.13286662827222865460771227055541081674000572093929046420739e-233", "1.27943739089432948423957902394276007059101251298283140095738e-231"], ["-5.71306596906594385634327675434770102426167260444288445065624e-228", "1.24716716741318738650512593246933576113342800616253293861585e-226"], ["-8.39422330337010220207758300279788098461925662890727557091011e-218", "2.84614931587230854966177549214108832539930893593496558637937e-217"], ["-8.86093689255978301101804554802074327697785736035818773609996e-218", "-3.42574812451826902364697553698491956853565217100572937284473e-218"], ["1.09586677991143445240805871515793222711689329813625928658772e-219", "-2.95047512787763364385262037100584461320864351061321618048308e-221"], ["-6.2413191263228127539430009602828167130015988687952499726269e-222", "8.08283912393261733058237798037678856526396665270257427483507e-220"], ["-2.50117827424940253752132334012894143366642185220294362642342e-52", "1.34304361850610743678253434953280330796552398383933507704491e-51"]], [["-1.73936349451684182429928453997794535228229311202085727655435e-50", "-7.33369918774582748149016179058326114260489719296191802868878e-51"], ["-2.75317736636716015618587729263523520633707426688509331609658e-51", "-8.79848839943893194101705231225267072033567569558418994627786e-52"], ["1.0", "-2.36849979288823856246400993110940272095681414581547551547118e-51"], ["1.59209889787701576819074786867101255202091433492597798806591e-232", "-1.81544401649333611689698939890507050518820757463914646637269e-231"], ["-3.86423801248854908552082106774447121560051912689559673173861e-227", "-1.99705142608727139157011086577730220688161190859375975006562e-226"], ["-1.6318771060185878789105771430616662468562721779439859908655e-216", "-4.76752627521796828471984071992065570539407555842754114946258e-217"], ["2.00270124277091593392589940945465176132000996298427969506106e-217", "-5.09621005399216998169712502403375341180905839444320613438891e-217"], ["1.9092080281777842933847467354354904181605195488443368811902e-219", "-3.75416359742980697264534680616180588676725463931959893605725e-220"], ["-2.03408453418631997324389598426845129978199871916617205580051e-220", "-4.16592568210044380870184162488992339567375796004440105653224e-220"], ["-4.43689044065278152155169814208525627907033675623514897978486e-51", "4.92368630063420026342297417899425622220143862314719106364566e-51"]], [["-1.91889421201663132154846442450801531794543486750233003454516e-52", "1.62678444538057441200530868694220407574883366333506018479923e-52"], ["-2.75978966645869383315959526755836405633626834761653090460458e-53", "-1.35479138894107152712799992790341937414607660359440323452072e-54"], ["-2.2738162980668715287514348072843583611714862031961556109754e-53", "-7.02984607003157832522370664397786917557078090634533654619237e-54"], ["1.0", "7.41267381889219862482302781095276724613929036886724059968799e-233"], ["-5.67683257800731934548207672222551704332555920797776314988818e-229", "1.98340821566622470853456028165794694308151251142310085635836e-227"], ["6.44890643022672613742096908019399953181908009679667018353259e-218", "4.22023134536572520197414658493423902098971531551217545464034e-218"], ["-1.53986187780763964589235241543100548751126209070770137432738e-218", "1.94866212245341899283036538696466228018832337639434203269258e-218"], ["-3.18020922652183640177531045833438582198877107806248050233538e-221", "-2.38557367795717978479961409595804378354769109870802010446339e-221"], ["1.52757088919099230701424873012833287456380368033608095211136e-221", "5.84923221217159556598111347157564746143836525626442276199147e-221"], ["-9.34498149772055347737067123223479164134914858807955730399176e-53", "9.14534943960399409725073031960230979128253658060412534011235e-53"]], [["-2.73173509104800951666375236974968890467823139422391407884169e-52", "2.75944873161007068738760548854782844814041477390424925232926e-52"], ["1.25736324714266933283010336510656366579579147538155338439195e-53", "3.58867159638645477227785717555174542715349309460186607697618e-53"], ["-9.98431119662072448214049005507244636334678476386879622393275e-54", "8.52957804189692580084781589178267543579214393942960906769866e-54"], ["3.08102483297565223303858318201790809978686593980658253938892e-223", "-5.90474933695899444326397568955693822100998479891107982977933e-222"], ["1.0", "3.74470213247102730054204704935349930305410915387706392738486e-52"], ["-6.5945525507000355262726165116494033923696735257095534657473e-218", "7.4399521781248211516029187355300986142428972392402716088165e-219"], ["-5.42160734922204788825683418479024421925785522522488319998933e-220", "-2.19697219468421135674452425995484911338529192037635546154945e-218"], ["8.18526222712349258270437300015920884672374747306012424330535e-221", "-1.45412608469989096689555835272293144916153714623680990661257e-220"], ["6.36529360861523184032249551991452829972487348028625443668074e-222", "-1.56960209009195843853315027767591073211912494509193252676761e-220"], ["5.1043006761824758759627883648069477226712342481852092675802e-52", "3.70342842968420549170993962709287005852417762072549223990249e-52"]], [["-1.20436628859371451698040641874653323479348080128563946151695e-55", "5.45902413400928612116855075257247642898477967516801505651571e-56"], ["1.18239044862388833541611600725938136700955997243772690588844e-57", "-2.35096896860902045972787826395255628171683701261447109990094e-58"], ["-1.44911794350158353343399246495964572219741134926486922502604e-56", "7.15355101273165217143788604832254977777855908400088059740092e-58"], ["8.00603184156376804548987814910768966775598206171618153574194e-225", "-2.1966976591058646423150649327345434414018670502292128290739e-225"], ["4.72504056803007443845102053884783154033777513871776126718259e-221", "-1.25773288419948647714466989729826610442194838701378894883997e-221"], ["1.00000000000000000000000000000000000000000000000088735788375", "2.48298940486095106753187531265813102238386543319070661608636e-48"], ["7.70127619058353219782807486607368269371440200783815972040842e-49", "-3.58926072951554333813719966169349035233910081347514328422619e-49"], ["-4.02101061214205105409507063036186267379090570301837670939388e-220", "-5.48170498903520585076813044164738642180660090126130451906526e-219"], ["7.82134201231021822444808586959563044339077442405922700090123e-220", "-2.41357004974825020426578061156067458525575068103930691837698e-220"], ["8.20364836804231595875297096338685779853509624672983951950268e-56", "4.61911571504061847004780013455806862975328500330753270759498e-56"]], [["1.09379029010326615591359727353694265647130744196065616788988e-55", "4.19461392345921828562983663338785238496391746593557413441207e-55"], ["-2.11187674479275281387935681951880402546585589695821991518733e-58", "-3.78769958136259361648616730545964981778652781773206488300989e-57"], ["-5.96637773927738133962194546977524175345395388605783642091091e-57", "4.68604470964060864403648974669376110828980974047987688417486e-56"], ["-4.53938550090069798719159669051509223403815933320410953233067e-225", "-2.53740569807193580976469579815314478626205224315300137131995e-224"], ["-2.56113501854843171362169614092461876293221259269814825260511e-221", "-1.49573667837639562347316775426373166678619579240463518146979e-220"], ["8.46504292715483287162443542794136553546401305114086906749393e-48", "-1.49639614451158659778709553618863500312544818447790565384214e-48"], ["0.999999999999999999999999999999999999999999999999267662469435", "-2.67095559971445772595456777388227173076283171662045651615154e-48"], ["-1.70586498991468317626116455493351482982843057570394268767223e-218", "-2.96806982796536606946012629454161254943986543539331517194109e-220"], ["-5.26389335316558130606352176923426144980300632051138807434902e-220", "-2.48563180331552044316579619062607467005528989669135217341144e-219"], ["1.9383983488989976192167659459977216589936681938918677331508e-55", "-2.37428102547764612852245411878745073829040961764786596356065e-55"]], [["1.3341941280695359504785825596025974285104556581065700265241e-58", "1.8461058421045657363835943295155734500525292972289142139363e-58"], ["-4.16517108925677946218620669983010881496741430537537930150943e-60", "-1.08145622470655749398700869744381805712554520890302574602352e-59"], ["1.57977302738797570400676192450380431474167916750127918177049e-59", "1.12779740501128247250675614174267176983913185707927922859729e-59"], ["-1.78857353180321177297849874901333185773890868412128048373083e-218", "1.76512544255787586297934206382955751970966768531814013734344e-219"], ["-1.50578388861466454262036290715339162340919527832937056452961e-216", "-3.43180991296438788677521925783465492829488698240014327680758e-217"], ["-4.17644261188235003712859975005674964845903155662206902175708e-209", "-3.49970140582431607514152748168999519755329385347006915404468e-208"], ["2.340869066440978133259398042615018672312170936032179026561e-208", "-3.44185817862862200516555853642669441453128765810276394074376e-209"], ["0.99999999999999999999999999999999999999999999999999732723529", "2.46846489916317925480133290759783538815354334037904909731587e-51"], ["1.0037441537648166228383586839928565667423503282413973883101e-51", "1.30945351776647000814689326882965071841582534893371442910654e-51"], ["3.79423038367122501015136071019910524926348172462049066418916e-53", "8.82520073634927619468955204815465996628795464006513052630786e-54"]], [["8.38741043518327999629105608444622289540992243093581485338614e-58", "-4.32831767322111879319094517801366328535795052679305826759399e-58"], ["1.88837584999917521279050951666697875092121387796491398413562e-59", "-6.1336960808173578665311931367410783347157427053815539842816e-60"], ["1.06301965279617817966635212706827201286267991014521103448814e-58", "-2.20645103877650976485384876119129776517623603412333187828963e-59"], ["-5.07039091426025957221060011086054803274827626352066132047463e-221", "6.05744190337861094240839991783913797606678330001394634262848e-218"], ["-1.67782095662633774812726844238769217106125303229264768032826e-216", "5.15258481802926998921863896071928962333754116287465800058927e-216"], ["-1.12519907230686718756008672292574761381095049513984073036697e-207", "1.01648777729685693430683032570064551840851331885543072144945e-209"], ["-2.9825327481657409755804344876349774803268264644850880656075e-209", "-7.81557249454101192534306430833251650335827984856426702258135e-208"], ["5.97424570855544624796077297195010606587309280083298824886636e-51", "1.03828600501050142423926677876574825332297464720736590005591e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.34232979092031083850738245474729454286215570540077957668193e-51"], ["-2.21426702656959418475431769205057065882380050707635289665694e-53", "9.30750916130239760742686246579279620238627604440199349210157e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.913666698560898-0.9565827309137713j)", "tags": ["Res(p2,p3)"], "radius": 0.17334600255657168, "h": -1.5, "clearance": 0.14240677056568418, "info": {"n_segments_out": 19, "n_arcs": 20, "worst_rel_residual": 1.9243775593037104e-251, "cond_like": "132.75"}, "T": [[["1.0", "-8.29936707063756238222152250112201094964789210175016186044119e-52"], ["3.9780660880740132126378092976312202389097006914598141063349e-52", "-8.10911366350206652777609938216206194902386304487558853523717e-52"], ["-1.22070271898749716610995679880547780017120729122468929340764e-52", "-1.65690159174270953571372899158258686248416677035503717422443e-52"], ["3.00045883929980436663329967578333849814246981982181320371505e-270", "9.91729243627498338634585034098233367527804742432348886897612e-271"], ["-1.30799181464255894503620826778414571202108404041873507669778e-270", "1.27315391263804671817684138018834664865759494345459337243503e-269"], ["-2.00697385947509345341055343086964448470388517991274538750231e-261", "-7.43016847434476236178419905840667477545551702064750994576705e-262"], ["2.71147588455326544435393337396429229735434127080854623704755e-263", "-1.03551001020103031071596029088624478537746770511388361748364e-262"], ["-2.04134147555549413750372971555042101252583644282999639842547e-262", "3.93663116856369955931537264315772496014023780771121396028152e-262"], ["-2.27738076905052429600151251454111365363293423637690502350803e-262", "9.31764029227577343836170458731563215282775484883588642493264e-263"], ["-4.08712816562087033117232714743289674196886918025793273942344e-52", "7.8090025798599335732293097461208855440157796327215705285148e-52"]], [["3.07406828397293479906658934057267028959215404583804758536744e-51", "-2.92236861229957726851413850586911930537123191511925142595816e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.55488231805240693902316131110683540417510476470423193460849e-51"], ["-2.4911110753000604156422649074584941131769367008464425745132e-52", "-1.12402268795930266112152064649523287894347550252095955823853e-51"], ["2.10713636939723523802614811761424644321311770881263177999629e-270", "-1.76348986180678841473950789456306347811166456934957638339409e-270"], ["4.24868220930055897015829387603826043328390795797078689538202e-269", "-6.32585885649709448480252832959067242499906153357613446348249e-270"], ["-1.83537617080497661473304269992054472751039503202053056945936e-261", "1.48049356175075000071386913434903380697391873432163220177417e-261"], ["4.45336610400782139349025594399161505798155842364099580448432e-263", "8.14057762112515283910350948915958684812307260296758145766918e-263"], ["3.15470838390856867123872201895207076576430413602420483874307e-262", "3.97250107806277144121678618520230103378503419627369262006419e-262"], ["-9.40041298342532454247972670420286508636707212897841347852444e-264", "3.48079779360549590013869658373523288614755043968143895326211e-262"], ["-1.8498928941563758015313037474604090544464905796357313791268e-51", "2.28670448459639980157233144017953172629056780365454713680816e-51"]], [["-1.93168285126713155351600018899273090489328351458053575921198e-50", "-6.18995702566168491827858515612425022588971513762427323462416e-51"], ["-1.14806649584542824845879595435892564541220111996602347760011e-50", "-7.85701482430140668578786265458682524935756355943280141101928e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "2.16109105010085085196458871302497550441151438428130249118392e-51"], ["-1.85219749142964202068062138550072657355811125417914105079648e-269", "-8.89471115974259326989354507868982796882298075978016719062888e-270"], ["-9.88600510514270189465731487336617627635055544896267581695013e-269", "-1.17250445523545705072359825936019888236738739527093633711696e-269"], ["4.98554276574269496140087435965259694257356062681018353350099e-261", "9.5872151051289600402769288215850813842373707237518699758193e-261"], ["4.6720256891864446460013168201242281521358710528344590412057e-262", "-8.01222354781244145884436348138392071395371224490029816441642e-262"], ["2.90682185148620190516493159582068656243721032978393477387192e-261", "-4.0489682760648555636302360093152208246225591610866916788279e-262"], ["1.23950918212147790764828112529325639849523640537887730977434e-261", "2.66184683564123154576625452529207421907432939387173879288837e-262"], ["1.91424304785264112351320496322908703012348272023812762865439e-50", "1.76777257854661178964940766764696174140972314715962786457129e-51"]], [["1.33142915973350053340735274898028786517749044762876360499597e-52", "-3.49394855738255671879526377874165937814253063860119094499848e-52"], ["1.14881450599432770017312404214682530264205512094609076307335e-52", "-1.641361511462147546681351436368125374090895250677934267172e-52"], ["-2.83973240350985456038723672633938438280447700884899187560741e-53", "-6.17776282323571255371505170971550285703042598358110119686752e-53"], ["1.0", "1.38909696982821479646785563112831417422567291311637765156478e-270"], ["5.98657939084401633783420701063258496807356568744468059123908e-270", "5.67772784203776312265707810353518356528772109121780601158168e-270"], ["-4.15573924108237372242945600513539109587144391882832083611652e-262", "-5.93515462630188439954071271973571316201015262160694365686659e-262"], ["9.55542280821750309252871975733096482618148387550167033907336e-263", "-3.30838516539116909335953791058197899017427356307248996539094e-263"], ["-1.04643485336600675783988439279926077907746687322882779978397e-262", "3.18027360011938096124929849992640106982566081239366154348368e-263"], ["-4.25600899283229710177228293561748975744934907679832694124586e-263", "-2.34046900264193104875457217961487595682624150757914734184094e-263"], ["-3.31492138413978824949819988536665296216591903377823417961449e-53", "-3.61064842379187417501732845692407434452682268428230364619466e-53"]], [["8.66562701982526611549583774844249711960149164525641039296407e-52", "4.32013353428690776323977157782723526031898519411547539845875e-52"], ["1.00642370541011626096305568826870229657264447275513897373269e-52", "6.48827330564867061028062926912543883769398725051294559706695e-53"], ["9.0747754033783607896295349009089614975345084968563329883745e-53", "-6.85158689777539662551518587806280046748865304001151470331735e-53"], ["-2.73038319661132164175695607829814370854770175248250341345743e-268", "-9.83126993984922707968284354815644651337135362083070324754557e-268"], ["1.00000000000000000000000000000000000000000000000000534552942", "-7.57617575100256483382724853424585584824427857283205380695392e-53"], ["3.27835979197193220686791340368691491225567828137320135455719e-262", "-9.90107065408554677781485272768583000869911260461783759481279e-262"], ["2.680151803052858938139731524631024740729839380945804121989e-262", "-7.92716358868698040151795304691305470790539626740605974719616e-263"], ["-4.5427488880199612445059842992340532089879096601707340493204e-263", "-1.06849727115549014137207219638855492294475265493567853104833e-262"], ["2.62050373579844851851827599710419336452941177087446130279781e-263", "-9.56079254763900574781951334513866231040164200799213594007429e-263"], ["-4.99454873008929762615734482252781572144698292619736057049141e-52", "1.69112509456051756186032421984768834084483493036205665122768e-51"]], [["-2.29542984856380326254131208322243169899964315234308375909237e-58", "1.44268766101981511381991353517815972144598712063847763420669e-58"], ["2.51442906314037142554295744318082008871623897080722002097403e-59", "-5.89111913709589574885089336779127059381898621674483448868341e-59"], ["-9.24835704990450527649378331136761189549281438252600218572676e-60", "1.61799607845918667544795412624692680387128906562541291267353e-59"], ["1.19143787227403390227179804065319030856181213920468176570837e-273", "-3.15153587484213988711442962712851279778786978273119170463568e-274"], ["-3.1988724871227898404851243770349758162960742457477585129011e-272", "-1.29756560511612554732993602008862634295618674544941156694343e-273"], ["0.99999999999999999999999999999999999999999999999999732723529", "-3.19618812590129786319760302461253830038769998585397666363936e-51"], ["5.22868254751949831783977385159283105495374134302039400626498e-52", "1.27056691141855673329296447469832469416706377432564419920057e-52"], ["-5.37762064652956910618455836198738004031848080528319891153623e-268", "-5.21121189497058926199121908843069632231206177512646213446362e-267"], ["3.94308103219825344097695267757026643887643863256189553498057e-267", "-6.4328815980342713294641674296096746105176173588194290362652e-268"], ["-1.02729597986628062230018073643727954274626025057256668666864e-58", "-1.30837657558710129604411658553605080507415539927349539716499e-58"]], [["-1.13175703656665236736178500444661737165460126841229313252148e-58", "-7.26405996491417750117913944456893287736750717748382453657151e-58"], ["7.35371168694265723119496663583178074935076074146782299855747e-59", "-3.13701366647545281820800676642067069530186233621727068252828e-59"], ["-3.74850062156588512827537459580283563477046015796767238569244e-59", "-4.89776545584462870252768150108171589566053337704381170584731e-59"], ["9.17062386658677288503619203778593349987187370684811799029673e-274", "6.03990105809539362280518093763866653226955996308421338605026e-274"], ["-2.0517629762364764061911388077063620797881979517494474848552e-272", "-2.78365508857572478005262354718781072374346754920663461245147e-272"], ["1.29396697216103266686689879303806933746774549412604620645845e-50", "-8.72377840449843389623660720382269295915285269725275837109943e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "3.6485725502298912917603209648552859943830107341560757203077e-51"], ["2.01027805275191800631596279129836191477839853501014724207178e-266", "1.20528766827856720911729832438399925717777323732738849390036e-267"], ["1.0718924095264464816537615212614758954128818628838147704987e-267", "1.34956435100016199924691324744484528605757451942127462836172e-266"], ["1.68892262273185376108662173670652517318024948802884800609327e-58", "-3.32530588521188090280788207325645937817618373089968559207284e-59"]], [["-1.24023277910551770917168800124036153991876665093769071152189e-51", "-6.10353866741963301855415659359555614779737062176545805469492e-52"], ["7.35656369417257740327498539338719337513633638754031227447151e-54", "-4.6142467940502568596147954027869021384573924981522237645907e-56"], ["-1.40126228939941013914931547457346568638132406286541218054025e-52", "8.79944726512987123426686305856345205910175478042253908170076e-55"], ["-1.39374174772794917334715122012258865125197648260248877691217e-274", "4.29221143028648695062174580503711630285112705379150088443616e-274"], ["1.07942472746606480939487885603458251966507302623773443995242e-272", "6.27098621033582080147611808869786500826852663264226502134391e-273"], ["2.21516735138100251749240852108180562968315978232958049577962e-263", "1.03716579042150706482246425122688239126426398322894318880919e-263"], ["1.97037540648181449337414113772843986859219663696301531793363e-264", "-7.80454613596196357783203050786853750548335008649591237892321e-264"], ["0.999999999999999999999999999999999999999999992511461199087237", "2.40228475079930832539418278579139102757850806781878388255545e-44"], ["-7.30339738956233011802649353512157593123690058202378055301583e-45", "-3.06230350809934991320916330403793872889441153420521836190709e-45"], ["1.15438593301181900817734097137482206684060855085742204471644e-51", "-4.45951444829411807024979032617727246666888656576046008950728e-52"]], [["3.77901890877275485831983546703637910654461459309625263590144e-51", "1.10435909427658260387747852533700546143152061119398825712015e-51"], ["-2.06179937362187320414345993624914301877998050566728590538202e-53", "3.73678141615233337955645528044182513534719797935224250953481e-54"], ["3.92723457221410328893753790425430049165129736174937547385971e-52", "-7.11768884180023810658264386046270568601223440800764891184776e-53"], ["-2.27341152263223370269795779293744980836835036297761884283164e-274", "7.55232463523843902133760624748318371449747945876751893179304e-274"], ["7.03896848300910066825000107424477465773475252574041881464668e-273", "2.45077395399398807320861469626982759278298693093568388872552e-272"], ["9.49069669992909161446440750943464437708033235066150185923117e-264", "1.21461640071366898503993043745318022632688556683687715425079e-262"], ["1.93984988071143358038252834538625269264621093005295667487144e-263", "8.04373586085955133224575955060790228647815753474521654150086e-265"], ["9.23160600846663247405796286789238900987656419331731057663746e-45", "-7.1073214138807181756747744678512291544672846005946208880457e-44"], ["1.00000000000000000000000000000000000000000002199282303487595", "5.0108794235556530946757784568705050156816466820673671873116e-45"], ["-3.0202201813054689606151568312510546912588056391882189654058e-51", "1.81724479796651600895982675096646357244001225470302671970083e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.913666698560898+0.9565827309137713j)", "tags": ["Res(p2,p3)"], "radius": 0.17334600255657168, "h": 1.5, "clearance": 0.14240677056568418, "info": {"n_segments_out": 19, "n_arcs": 20, "worst_rel_residual": 1.9243775593037104e-251, "cond_like": "132.75"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "4.08253229516398700186308197921023768043233843663086033209919e-51"], ["1.91185709344377485003249935620520101330217647769682561235159e-52", "8.53268694227150351249813005272556055214562524647580787547183e-52"], ["-4.4964589032659239372848244375750917630220206592908729069115e-52", "6.46279292763845940104817744003210589004101694483701539641149e-52"], ["-2.31795627289042945319892394884847529219742535217097539037441e-270", "8.18691047499024787227685065055405624662298703825123032789511e-271"], ["5.84036960662597628990333927233203509302988343587320397764716e-271", "1.23465897737445815782814575596786948516561974651574483063233e-269"], ["2.07104074499163724993209812909516753624739881291150176527748e-261", "-7.44913496218178805398049576958691206659172131247179786597026e-262"], ["-6.3628603040468703480269497551125655751740413352462624218192e-263", "-1.4808868265371397414686084442043087219328017030945485635205e-262"], ["1.81187418764812860587847832820869108161631251032640840364066e-262", "4.1033166414530621163221044253374764426323600597284907133553e-262"], ["2.29754325246478118802358687228496971858985900359465015037096e-262", "9.61318340030131461594572335406876510689080329394084528355899e-263"], ["3.00372670341470608440570103116169704185678981720350109937761e-51", "-4.25213425015238955687877637950440808013460090171800525324263e-51"]], [["8.72320784202301918042514129572943659787118284129701497894887e-52", "5.70004575288531951021795750320217544663544339688780857095289e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.13563019885619985151882472485064489380469712090178618241861e-51"], ["-2.72295261481822560563828263944812610229360416005232290924173e-52", "9.06036187601342614380876356805551614119058378174351156853464e-52"], ["-1.58781118143896718396808903206159288883268485777613559883362e-270", "-1.74289334175684815434987046817226965056182263071348676993282e-270"], ["-3.90201388244999928786448686049916949291049666031959260688092e-269", "-5.37287593581656925434485374193877319732408920205690734269414e-270"], ["1.98149737260199283396566325057435794117284289739629201367937e-261", "1.69611691214280336676075166156631506764715454265811745460399e-261"], ["-4.3631608957155437589174436485213528753613979248427821630906e-263", "1.52453096989085940511701499544241238476841132010915138932456e-262"], ["-2.79543869732838862690705081734115095885718886494991765064416e-262", "4.6412234673685159141118952055774451673081793233807042926706e-262"], ["8.73009373611302466178013716816552900410833196718677265809291e-264", "3.7080027099537599329499330109104809075021890865112522289436e-262"], ["-8.65948926247442262531150880082692431101398226637391661639738e-52", "-3.55270268694877494221012091944651524117538729067814724771754e-52"]], [["-4.66078692166287752094253543755946401627547177587286865008693e-50", "-1.42729653333180972269931053116124725038140285491265880979242e-52"], ["-1.29048602257823423729238238990800122102054224450754953434479e-50", "8.5525510588371271833743606998585104434483632832245343310879e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "-5.54372698482988103602958583906819353511134771123001634972295e-51"], ["1.56356896177290222662414009102702377527528994468807167733737e-269", "-6.80796675149906440633975175318377253525738198915930254587587e-270"], ["9.16214794959770954623403674923411982721360444710653908315433e-269", "-6.37010753604634328109050546235281578755788283983438680337081e-270"], ["-5.76756563637096974400871320659978157531221335362450325024629e-261", "9.37907222658704482378530216283446076876277928946348346952329e-261"], ["-2.235378067572565438250430289350450445571417710538215490326e-262", "-8.69325729322535620820425323825733787564799459303512175116898e-262"], ["-3.06423191668095430858258798666636283989006700075539554170362e-261", "-6.01122123883088748073362105782690050921030253168947230646283e-262"], ["-1.26388701305604652918518307791895313109777869307850564011403e-261", "2.33256233901891812895839995742162590762074070421078622161957e-262"], ["8.69844347275678116578944341854837077072011309969799955093921e-51", "2.44218820708794814769086419617419061456910707592179821952341e-50"]], [["1.23699968030996889214516001706169832436979150051870371712558e-53", "5.72608023274242621934210252331711766171717779176002255761115e-52"], ["5.99903823681939974461204724826727934840988774412729537849145e-53", "1.33863863531469015047198878773802835226096509474198181932916e-52"], ["-5.12085400161112186695377946474707551034643006164859826849738e-53", "4.82323125942400641723009348328930178959935252998744631124432e-53"], ["1.0", "1.38425865269093854301508330107334126855204326342424241914845e-270"], ["-5.35889507305227567812847824083955469439436726982556269067429e-270", "4.66753820967000344056172883641564862896251993015667470076906e-270"], ["4.18345727368786263846027790128624771382017343561250513559668e-262", "-5.77562926790921979505505750073941043384213116168940417645117e-262"], ["-8.94730991356478409199195956833967008957260980192732076472352e-263", "-3.51597565000198515235975361501900176520261865563444439246161e-263"], ["1.0538632438409031828103454673132305877151446395513386186582e-262", "2.90324707334363614870086868517067323040607284278249325322038e-263"], ["4.21882407195335378456110614710688449398126281143728776557946e-263", "-2.23792821645602126858854267374095862879786112130643244355376e-263"], ["1.81596998251673761895264616415889124137518601998232827417841e-52", "-2.19543602441729640200171178374441509668708426486068771331204e-52"]], [["-7.0934371594413613959582765069480483318264864345856153066882e-52", "7.75009301355085147155495603933402531283935042571335853703421e-52"], ["5.88120129996496015889221246220391715364501598147239008284016e-53", "-1.13563016219471210547874992866862476068482248281584869845281e-53"], ["-5.49828506175400444454921646882396565381146576258887653299672e-53", "-3.20025714625394124155768365566337539681108145926616152124551e-53"], ["2.59942308158841838221556784740915395316936211603600437336489e-268", "-9.21703917178854476118073655888167388602334296882112824458204e-268"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.10230179702892627891928528958324801632541394318606661812267e-51"], ["-3.53448663925082846208251850453568487272586454844539694801318e-262", "-9.75767657920871320013980357170802858107879453790826085848587e-262"], ["-2.64631393289605867843937259737884603810419794233906636324004e-262", "-7.48171706237203585025904769874852711180496389707826385102757e-263"], ["5.10302452782327658024435221221825393037630866661831281058027e-263", "-1.12583157889910134498832587165232083905098338071322210855938e-262"], ["-2.74316363520000752998848710424390759680785938305165074603658e-263", "-9.80600851710600574385501302075458022228524937443137711601795e-263"], ["1.13469683650929848349809197790138749375400328399157603613615e-51", "1.28438293574162528841402300539996103588909318973645414783755e-51"]], [["1.37271026483258433573329901565230599671931911568294962763869e-57", "-5.52742826888837729034846200799588881212224353468643609500439e-58"], ["1.45578150161497546903967538393482324087285480738655201405237e-60", "5.38041217330590995641015540854721629049081277528967099126481e-59"], ["1.28932803954210920245226138456075691799546988695558093866502e-58", "8.77212010331817861819699068115596425110466893437164187301619e-59"], ["-1.05001313639078402404301952940849178355351462544300518488756e-273", "-2.64176528045472143122700829799125396768983262318635980158943e-274"], ["2.90131531617618968372322017714174214353771232997790276812022e-272", "1.75804929125944382302015284089759797541839879048709199908453e-273"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.39236955343638872990864703524520433346257131106987407000276e-50"], ["-8.27545364752635115704304844888067484979933159214886680354695e-51", "-1.87706820247711849859286662430094114996220558998048603909083e-51"], ["4.59084466756174355237675969249048261725391506320034256085983e-268", "-6.79330990779269350446712534267066859942610761118604634904202e-267"], ["-4.34667461653213682751434070919491494776532049207197341983723e-267", "-5.7547351756037875277409967122582219100093235867489459161132e-268"], ["-8.3385085356570070872526328552264960589047408937817026779547e-58", "-6.66999383411140768486459602090694087986565923247214912225089e-58"]], [["-2.08139308199017774995087234751856872749749374736956018633245e-57", "-3.99811466628192413246942809574366660576044462802184194170274e-57"], ["1.25005118188253345378870219951520566363433913181541485203079e-59", "1.23287607181002955923235283166774851440121337347874281065162e-58"], ["1.41880779743916039840838181748296830694986578065881939454866e-58", "-3.79429402721717159147531873982213293584495591933904581018319e-58"], ["-8.03257896236186865813359142554883349356207510878555754322446e-274", "1.42071850531733664106448283088535217078563713764588634311008e-274"], ["3.18034144670611713168553419611211597518080414604163088304198e-272", "-2.20606721417018793193297187579407680651273226568390592257236e-272"], ["-7.0384618831082004384258285015609371553416701484172186969945e-50", "2.18392669516917696647541482615901582252692341898257437902287e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "2.26236363296874641946592284608922343029439808756563925999367e-50"], ["-2.45931462182611285392952847245634893112488256978988881678418e-266", "1.65227568145654759943586311062068107597179739300809603843029e-267"], ["-7.51563212473528571028700050434907757501407533861764053597435e-268", "1.46915771346127586266909347980225797138743259245136029337537e-266"], ["-1.56871860921470579637388153845704191480152527948624599164813e-57", "2.02380575354993406619829302886628381461114389578506410480539e-57"]], [["1.40189266649160517229465083441223059991766851415593240972175e-51", "-3.42629753590605715868175197270594883838799612278065393148452e-52"], ["-7.48905228375853752477598696427029997889067255265647131133091e-54", "-1.70547802972409819589797861750014015438853660483360500581613e-54"], ["1.42647927501203239826666149096738803637154568178284575150723e-52", "3.24840892580273856975402824110210650069759747337760337950517e-53"], ["8.52288430448408825191888642633535723007124964816090676697818e-275", "4.25202207506643094448114334218883537033061732400315077051054e-274"], ["-1.08005088851750031189888241376565457801604638296258851588776e-272", "5.91218312195220915687216109074498464992633367928277669464568e-273"], ["-2.10206582459126816192451476717554623004039132856441855327194e-263", "1.04991293200225609616859721941744837405538180943303234005119e-263"], ["-2.30317952567333832873451559655919249752793549241879897202389e-264", "-6.95570432612247470166233596328843302914661134364310503975357e-264"], ["1.00000000000000000000000000000000000000000000221869405902405", "2.61772230365530499180708086965919625740483180446988569457247e-44"], ["8.13546751684981673255406303875497507177273725834210014548433e-45", "-1.47541909478450891764186118615165128579236069189404743199539e-45"], ["-1.07626799224805578666568537050279823705703498173281138543846e-51", "-7.14828104696832212807182298799930266474346478956284377003186e-52"]], [["-3.91850555263126013201627539547552905393383974014949087414863e-51", "-6.03456811186570064751325255459261754251511284296632989113599e-53"], ["1.85100040982766295370129873950769207811024845852107840827793e-53", "9.61317917954119622028406762567961866384895827641248287429613e-54"], ["-3.52571876289824721963495286137401499375568512907380751316506e-52", "-1.8310893898312812414042004738789150952272489458881737538242e-52"], ["1.77664145620240803974336257473763820870981562869993939463544e-274", "8.76843798465869741706454929608069322340457323338809514060808e-274"], ["-7.99651301428184935825401345928605686767200511181231165066459e-273", "2.408056389168366073599608796379247413199829681136341091808e-272"], ["-9.96184867769286932671654218389707450593630656897739505078284e-264", "1.18510187667310680121752612425693306897122419389458471568435e-262"], ["-1.70579124729419567886977257364121602858910711298219026978108e-263", "2.34178828441056282753486011500334023613099070489221941665341e-264"], ["1.21082774145780624725512166547738391930442358196553793918498e-44", "-7.03055341693527459723407712792023976987521746443143843702414e-44"], ["0.999999999999999999999999999999999999999999977611615806324534", "-1.69801455064556359209901068041559132591845336542841092858002e-45"], ["2.33823582121756482826588538519875478717223510778985702138712e-51", "2.6158616849256607924115906111725818031680555508141624939823e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.35274075503262314+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.030855030131787666, "h": 0.15, "clearance": 0.07518929341734154, "info": {"n_segments_out": 25, "n_arcs": 20, "worst_rel_residual": 2.046922557168473e-203, "cond_like": "2811.1"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "7.33204482686570804455303899720415018478667729114621255351735e-52"], ["-2.08597492647387884308572864752124177532119040506257590815354e-54", "-2.8519717908293272068400387162925129734715597307205094497582e-52"], ["-1.66853824002555507004006059225553871627368331673294688945789e-52", "2.41836677271353453240819379744755513174306654305696720664043e-52"], ["3.64967819606611801867834414961841560967157972197153889366402e-233", "-1.58505628546768342533174767064356434580189314089455344737863e-232"], ["-1.1111105368246875946089924004194573542197129138737948517432e-230", "-4.74487785186901718733124594819941407841192034460916258772324e-231"], ["-2.11630221671608499485134147336454178129742891125499812958078e-221", "-1.86497812569755249898244034361048819271657937794275352376731e-223"], ["7.52900204850105579685718486875355003079174313561735551888233e-223", "-7.19261665404240387074643862542274040358711270042383605414192e-222"], ["3.03920904894194871114434509694901239105505078942093973384337e-225", "-1.09676848481311066507509837016567450806290891498806683524057e-224"], ["-8.59259585792160364537968524708460383583201136757142922005794e-225", "-4.63427828807656847931464616715334960879376670847016136339708e-224"], ["2.63496818672544289452263218965855695177338048519951047280661e-51", "-3.50637014690440069381992265744140121067041574249498452274653e-52"]], [["-2.39106963836401126104603760405460554934385986414069780218823e-51", "1.06815685412932630924831056691525786955017505738459754439944e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.83952605789631344421196500784054015025573697644562046753598e-53"], ["-3.13257536967334814678978544744860816126412808132602758264058e-53", "-3.07453130774181195917471796840673172273624587735158894650742e-52"], ["1.02975936059753943136931218226838885942873358382042364282675e-232", "-3.39743944570102125631878788188472569224314915904345466176432e-233"], ["-1.56950240349114095991230090913420982996545185927543461710355e-230", "-6.81229431300422749625363218843343214006519467619172921874322e-230"], ["-6.57548753822500220267158324036969195092773055952556654681578e-221", "8.86071988854770032335768749864633682863952567507596652057359e-222"], ["-4.97717273702015940903041282819459365853602141819112038481633e-223", "-1.99623920311019641677488523922682736318473977780060373883929e-221"], ["-8.74193431270548285475155999093849769031586714861400684249884e-224", "1.49026757414274704353983312986900929666537654649537405719687e-224"], ["-5.92271628327370978400549228811818857013579172243966393601991e-225", "-6.22580360034823035082802394559585374544354209715874756198563e-224"], ["-1.06507184999251632142403249164085756725010012861220669438798e-51", "1.38930204790693017157467034097282419510525789253189647684803e-51"]], [["-9.84777280195870924656219375298529884951955746220193922935762e-51", "-2.46473234777805235327740850464607688618817392479796628408227e-51"], ["3.74996731680737034853102218860866130286231605026725969507904e-51", "1.62097753336875098900175934303455096141989426865964691322474e-52"], ["1.0", "-6.08828550014796734852646891022548801058648843669857671215944e-52"], ["2.44248038277585206782927238271385288159743052002508872564368e-233", "8.52656615758623506759823759134617768466236218587016508494305e-232"], ["3.18698240134514499822315409138796137626750431203410435798829e-230", "-9.94148378566557536925055738591759265465033734096639665143142e-230"], ["-6.14343050458578492339749080682799674166085265339996617318412e-222", "5.35342591276723666961227185452900029523996423080529883957416e-221"], ["-1.70218922015567687047803189997466697155090888220694829731203e-221", "-1.36077250725466060437214426129307299257294087759786839289122e-222"], ["-1.96646771976609883723713489207317737535910622509685648859037e-223", "9.4565600228186945485348742055703209080958853675227606189743e-224"], ["1.50198721426773745210878006079183399809979499932649034828967e-224", "1.82755190496399505884971669672804434158856634727634868674705e-224"], ["-1.08325344705629284039985993288801053891010164527345459375485e-50", "3.74772085293609114814708874317313337368715727607405886271506e-52"]], [["-1.20386695596728089056664861366551369138402931192908068853219e-52", "4.28701441647120704601693152931547159727456252844342947223234e-53"], ["1.85603528341824823694322028210723695044883764411411190855685e-53", "-2.04182774483219942587001756029246606687899714731126672297588e-53"], ["-3.3973130359015534163725549288288762905813099397016813572332e-55", "-1.68147287600861284725708078197450304046481565096633724511985e-53"], ["1.0", "-2.40242464521663502597479293402857580654556658027993481099811e-233"], ["-2.49739873137645721121642728029184770579529437645083879722478e-231", "1.18397320171595156524734149819124492789724406992910589869881e-231"], ["-1.88632681863760240041398708225564602927159961671320599586774e-222", "7.95487374043655294616214065878594389270986962150971598576516e-224"], ["2.73082725545488864069674077974991123348506163631860216922629e-224", "-7.62712313658994039542724503829628587259219205786278170546108e-223"], ["8.71201615001204635667265668898438217567230633517018421963771e-225", "-2.39592978395851099160802394195546785738121643834839250306521e-225"], ["-2.72516402445831857256637535941726794543918513117472044041359e-225", "-7.80541422063975447028715632224450209309052523861118502851102e-225"], ["-1.24007023477017060481052763739074295178387459039003132452294e-52", "1.95151938348107896850301391587628386843300102303750799227768e-53"]], [["7.4791886510171381356406829887126347835476241433066602202612e-52", "4.05291180015691135659090511023976136943672848871674538170779e-52"], ["-3.94818180431416123228137267939649594580726926810213239673536e-53", "-5.88365361165935264030700953515144912696301999958849833944849e-53"], ["4.09403427073180699931819059702266043817596017510389793960221e-53", "1.90505594339054219082030851909360825734702741238085478663919e-52"], ["-2.04124285564688917671109157977614049043241093504639451876194e-227", "-4.25484463644932134745162170300790126911723562779603053526818e-226"], ["1.00000000000000000000000000000000000000000000000000801829413", "-3.71811128538945473083923189037507619219703090388202486465479e-52"], ["1.39756633674889595561818374337978626876295745892687769844687e-221", "2.29220599508013036783430453207962284277058304365650425728762e-222"], ["-1.21417514024914643458223092859494482026956067073725910917406e-222", "3.72406612976591581762979166933746343009135181740730346232509e-222"], ["2.60980662779171647216827749379993432397789014578523540605678e-224", "-3.51745012548194114307808087822408779605446124578189068499293e-225"], ["-1.12748295264069117928126808574202430638658558537942377583373e-225", "-1.62529059457936832892944276930854272408673443009340646032248e-224"], ["3.73866723003870469151844520157407047505949279284494525317114e-51", "-7.21035488053476939105224513212082674227129761806660208009738e-52"]], [["3.72592555241332895680352556085115373962844270676961974139567e-56", "5.51392722226966103820167089138305323775593077711562523363737e-56"], ["-3.5668319924721819180472120127908885503899472050682617355364e-59", "-3.50634897929458543084952645203532919590880410957626402923889e-58"], ["7.31950774202123179611651569780229868191014303103103155439008e-58", "7.24208472906679455105611181565924884395335926665496680865358e-57"], ["-3.69776474363729824479604001183227554117450115046931739896603e-230", "1.10102015228310848739818750307858200739086577498703335907065e-230"], ["-6.47917755442794681630284832051590637602134663274087510990401e-226", "2.01199257932505629099167813703712386194803770331430118804891e-226"], ["1.00000000000000000000000000000000000000000000000113325223708", "-5.59051209717333676024284673610765892114065550483998310386158e-49"], ["-2.12020614301767890022120110174996718479391664426563577811123e-49", "-3.4653762424524673310939888412192701750230895810657084918293e-49"], ["8.64153057582847583547459602452486924264934142349240893199049e-223", "1.62803490946398943999360428316374813499771724276349466885553e-222"], ["7.0278565618418162261698727818833634827860633135120749612428e-223", "-3.27035676206377672547673799355417408965984478153407381154934e-223"], ["1.81080792787585283167747911842316392636566130826760733002223e-56", "-4.55339142299278554121866541786104941465966866755665915598871e-56"]], [["1.30060992022289829289330523365271827075492153779778539321008e-55", "-9.68435430440815580821687309622149681757775845928468989285319e-56"], ["-7.77104080999129719873440874891807605978746919426757985548493e-58", "8.84958172411356984142404375334850741031146023049020290587805e-59"], ["1.71571952214637056501608489052613620217784538715103620014014e-56", "-2.32315410756064536029637033723034557253739044943122033979695e-57"], ["2.36700216173007223913790171954604807876585102271770743087314e-230", "1.17325744930583958391109406930563445253115990124402722334912e-229"], ["4.40385894911873528045779234754909320335549741202383544448292e-226", "2.057748837688212509160901176836967053821678124339821992011e-225"], ["-1.4904732113974332929397712282132459000921277886389475171666e-48", "-2.6417906628393361213948567772929040415438290914195994632805e-48"], ["0.999999999999999999999999999999999999999999999999198170586972", "5.54391368856041934112995906079720285869399982572918088081048e-49"], ["5.27561301109092883771178818010266782445460928649097619284628e-222", "-2.21404288833556537448641511895336912092497040574654519347796e-222"], ["-8.13548560389805238656595067458946926660675826054028594098144e-223", "-2.26444274054864073976569712277335291015862232258042234944025e-222"], ["-1.10364663939641463990611423506285887075105588999171151709456e-55", "-3.81672181581697537871326772672010078592203838910403881262844e-56"]], [["1.29648214568387700843290844777400357904039214314600117930295e-59", "1.11620812482313595740787507016268833747328575582108559706797e-57"], ["9.74055754877760654915287743070324394331049466643997785975707e-60", "7.73610980078034149227497091839054978725300421539482953332242e-60"], ["-1.41869029286319994176370245431263114884657955088359999294283e-58", "-1.31589953589447184039109162575304230737797204525348684759321e-59"], ["5.56390631358648719132285868771507222552059891813063272003224e-221", "-1.42213084949476287251019195787525465803849657977840608552643e-220"], ["-3.21187789269588535055887196901648632087904245794068192240412e-219", "-3.69268558781386559284452107886641303458926685996823910217629e-219"], ["-1.51807773430895591254031053924323470387418269601310810153912e-211", "2.47496788064797930443842180553915807099169560132873595636169e-211"], ["8.32558395738972559560088078800399735928511747642431460596164e-212", "4.11734620060068708733641817081106573300278245976345033631877e-212"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.01730930018540023617196926170687721192002620748514382425366e-51"], ["-3.83847562789262284116407887358931749455205060196019749255963e-52", "-6.51395987310668211093428349653789746187529187133555477328572e-52"], ["-0.000000338539309144937674577211715686749954433854635093647070193706", "-0.0000000991956423567254202130691387334746383473547090818114708373037"]], [["2.08571726355008791762932334147431116134322424166495583512777e-57", "1.23604426453740112136042124137118577672663330496683926491689e-58"], ["-6.48026667415375447164451284471362756297317061018012776541084e-60", "-1.53629852609387971565352289763862392922927788630445023444776e-60"], ["-1.03635377843671295892875865535378086369882801046023665328724e-58", "3.1637018289672747702284525409264436000947016345813516158474e-58"], ["-4.46755689720367648538641121922436253323423502439234829217006e-220", "-2.5330470252144818981153942318105349360167768934507859843173e-220"], ["-1.13081786472516916169681355376272756243265761245225603839857e-218", "8.88175383441151848015179958559150241471223409330897641606817e-219"], ["7.66987951303986656563448113688974245703348402818151362217564e-211", "5.21101346276375103705528988039876453080149639198006326984824e-211"], ["1.43658938417393727589047211207204731296319049199621613864836e-211", "-2.59673489824522285432419365120674360670402142705350504618129e-211"], ["-3.05555578550748062047595275415283067133610159791347187906346e-51", "-3.18700623305631102719776617370134432827690108110392548053311e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.15684678487351247680862322518392763760600987117416322128803e-51"], ["0.000000211888718122485124378481001765316037398330575227181762314253", "-0.00000110068160629815847395293388267137688455648726518795225653978"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.7508044761615524+0j)", "tags": ["disc p2"], "radius": 0.022049554865583243, "h": 0.3, "clearance": 0.05373161015980039, "info": {"n_segments_out": 23, "n_arcs": 20, "worst_rel_residual": 1.0060640884551514e-240, "cond_like": "381.19"}, "T": [[["0.999999999999999999999999999999999999999999999751295234578856", "2.3196835800967974789548037844060768782885455981267127231004e-46"], ["2.11076954691148379922862413018296818997103167141203428749962e-48", "-4.69471570415227338183198971175181397059891685124284526340125e-49"], ["-4.0235544423852500194409917228495565896323251157910492035329e-47", "9.0469606064165805960212765137066952823663667145528214070079e-48"], ["-6.67244857980858905994036742580523767908097031419317213792627e-261", "-2.56347016933293314931581458922671858824230849668294037855317e-261"], ["-8.59943809624832380420865147494222271780274310084730774723901e-263", "-5.61112345620975490625357305582807220940246406009358357234433e-263"], ["-1.10825242961992913747349607300421823312665714823584289900765e-248", "6.87790906288283004085617802732297411891683583741981391267074e-249"], ["2.09663771433906880725025679495598773291423173902261340516511e-249", "-4.82021971849915480108051626977458589710950903003101870062164e-250"], ["-2.6299162481964138510587381043291997698414325726645558494467e-249", "-9.60101822660429225411605692322144298852461068506998698769207e-250"], ["3.59969918870626953979256259353214697461771836029595409406083e-250", "-6.36031758738355472130418414642123139504691505258436748544436e-250"], ["1.78728262842415539580024265570466191341877022169441954428128e-46", "-1.60353222038963893903705010560391095765046707655086661239813e-46"]], [["4.823669801563471768595093687642271842200879245016155562677e-46", "9.7233194361378158577749536507297386037169281265359933964362e-47"], ["0.999999999999999999999999999999999999999999999997668012790445", "-2.08573147478371602055784938037919150395976218425444402581056e-48"], ["4.45299195543250300069211425580139828498789234290242148909668e-47", "3.97168026887332267712679385712789256718866887863290519223884e-47"], ["-6.9871879384962829677072295929577836441778897164862250358375e-262", "9.66444554851006812137444126497876986627275735278530364772185e-261"], ["-1.23806695903516540273688919848287249373911101687241567695412e-263", "1.39746678118523257322287112683890403896024513562117332868703e-262"], ["1.54225612688345021470171072910478016963638807027017524619067e-248", "9.66008482278893871808442030260857150228163088648476847612001e-250"], ["-1.16965293168804724813427291973061530452491882348417699986904e-249", "-1.94011083113810580019619474468501439129683711331150709815178e-249"], ["-4.0387025189594171868089590545689890488158392408267419461265e-250", "4.76807426333660001823767212455162923462041837703568559006785e-249"], ["-4.51950948859807574255739794240866424630116798788772758237662e-251", "-4.52278443809976030997033488838281060099491434548815770768116e-250"], ["-3.39174007977177196957839981082386793865161807207400174509844e-46", "-7.52219370267246325225406483131381559910659206232501231142737e-47"]], [["7.95303652685988115173572873902870760733723030604099788500085e-46", "-2.75413113814640273602681451609995924133604728239653854145459e-45"], ["-1.32398266136397344898570319567419908349936299212843402679719e-47", "1.25158742920528474554252158849220405600979802903207178046517e-47"], ["1.00000000000000000000000000000000000000000000025190272839677", "-2.39544156524022221530470129882294907787684492331616944705912e-46"], ["6.04208449575135310393908058529068944329508378229639018799001e-260", "-1.40838340620079676071185041537592794175313977397604919320548e-260"], ["8.87600433924745472660422921105528365606376261301833521489629e-262", "2.47990750506187190884065560596949925253557282126053743846299e-263"], ["6.176624111753218876993857090808718249704965399823536397108e-248", "-1.01862322748604272739162991175253869753486342672930903715501e-247"], ["-1.41232642748859100019489713468791490514153817010804509153103e-248", "1.41854503688588223469225397040878722879318822912025919346821e-248"], ["2.37394213576601440888468462687478487188487362573953997643285e-248", "-6.06674167370017447777130931271123941806757562293608562233333e-249"], ["1.41054841161182751917732712691754693763005903398241130260251e-250", "7.91390805989943177164266791206250860689726261116429775754907e-249"], ["-5.99001331660872424991491486309519801874601069665432843030696e-46", "1.93330068971718068060168481197530921721470268307292477007665e-45"]], [["2.11475719459847213776895897078038424733178816625165506300726e-47", "2.62542364410595139205631117833833852217626109033913298973667e-47"], ["-3.14731430030938991165210496224359705052642252325237019581583e-50", "-2.11767681505451763581943187815436123161531336516743678746206e-49"], ["6.05457310249878016566610238719027243686243056088741663231454e-49", "4.04286179998944522991619072833979554664344549686160265741407e-48"], ["1.0", "4.98535609272401638569889055363524575677688783687614666881001e-262"], ["-6.38526404913400233328948138762298194333444104166255625718832e-264", "6.51281466539844920259738618042968013751911003693095849195571e-264"], ["5.30761017741687082398368780510166662345845664278805430553796e-250", "1.18136255663505781218796218836863556792135216469833091888141e-249"], ["-3.07701091069395762735273962540867393266728752987914825582926e-251", "-1.97176683033064011438759083686938562731434921210679455327211e-250"], ["-1.0640292403527685892834297289809175339744239193382282158976e-250", "2.23677107723177043986167629251800425264136988634207043017479e-250"], ["-6.77001007323059019551819273594216987241467004077545429440832e-251", "-4.10860722244299782792927231626914668721481312909956684098868e-251"], ["-1.45697439227620631567571143355274950213168495043296318694797e-47", "-1.88217267811327902089395846191847710360818228852782660923638e-47"]], [["3.49331005629420633024682045870114148336293896805203328877491e-47", "-1.25907940519136434536224341124059377802826154243197723533431e-47"], ["-2.32105395980370793132247024189002756458017843702628412678338e-49", "-4.36200734321596391664173132603538119223974023451289635974862e-50"], ["4.42717146473416687570798166981757684993746006574148857431024e-48", "8.21586405233697963115782216318384509369816542409916547049266e-49"], ["1.44852027173662296082041006380990943282484909300032727712723e-258", "-4.47508331627723474060922224499570482991603492464646024124417e-256"], ["1.00000000000000000000000000000000000000000000000000267276471", "-5.33581443692378840962431505991997072595654211992745137624034e-53"], ["9.77497717743624586933529571551792702178780408259348205265119e-250", "3.43257254938516523416579464063257489728424245377228031482873e-251"], ["-1.80650893465658738839402382917492602709282789615258660127398e-250", "-1.27640557254797714141981139163395100936417824919056563432002e-250"], ["1.6925312259614083267082512986678308463699796460421845601814e-250", "3.27296054489963879986659197611608413865562657012183798090584e-250"], ["-6.80686193950734900862322579650946844760112454969660896161439e-251", "-7.45870606040718469283159732651085448585660826650697892636041e-251"], ["-2.48317925193003634544763537591943829180585523712201902345401e-47", "8.41107599299486981122770222790043801696265133985567743991495e-48"]], [["0.0000000133715008433605878940369891580191881419300537890632159416057", "-0.000000517769502452479300259877004241797073016879512895208498213258"], ["-0.00000000115849592776869952447832662857399865155938114803528155877217", "0.0000000025765427905263553995184394160345979736965910483106352084079"], ["0.0000000220665891003561814186347929252190219344644028197145622236298", "-0.0000000490770055338353409432083698292304375942207818725886029148578"], ["1.01101322402745328264582218089075217590839515087517514379853e-259", "-2.22361499307681926034529707020457004263072599706168355804329e-260"], ["1.92974969493139944076376107967967631157127032125779627475393e-261", "-4.23406072437148180233110328770092993085944961786777888305813e-262"], ["-0.913702617700646517449874398684682722135866121998007911123619", "7.21800999016096551537916748002868680678635340209092987847427e-37"], ["0.160240883877000957253989153674190409945883352184357037614448", "-1.69411954756790973031146632925825403856281726613840197466657e-37"], ["-2.12889755562108448851874122620562410002425645794598247655583e-254", "4.83445775862198953616743681291818692373568174695511196360231e-255"], ["1.68145744622964724439743283146438480126525912291110517070674e-253", "-3.46056669204327512590897343365403619031423003740923473962507e-254"], ["-0.0000000807617560132496359016003400392609693463566799094547597081343", "0.000000364352904978383897480452528322158590587607610135111114428813"]], [["-0.00000000720119293077137541710290749054201977236969029106086542158396", "0.000000278843648481027779265036632436984938198645090336469984496565"], ["0.000000000623905482496211379586781930629138016621746959579872280918357", "-0.000000001387591561061085783803121340787363354581419123988722407505"], ["-0.0000000118839139523087881826053701072216765070808944682154436786664", "0.0000000264303154487825863581546922054735877063127452188486704057438"], ["-4.57863695756625820159025091081858963722295314240105448726048e-260", "-3.0537449662807656570810482095404350669142617895972026381155e-259"], ["-8.74639155027574421388093276353799506415011741909485316922195e-262", "-5.82091869367891500688573783056889344679447833613546102328106e-261"], ["1.03062041603409727784584027945372540558860910447931714726097", "9.32365665437720863206990707800900200091434664601095129358212e-36"], ["0.913702617700646517449874398684682722135848849492138210563439", "-7.22014532428660033619857730032742751942823520666006971839979e-37"], ["-9.55896421958851372018165775499101722481638066476709326219037e-255", "1.35235163642659076600654993176802509945138732031689377568477e-253"], ["-3.6278916767753711091817593860235077203423508436978869098535e-254", "-5.81677423789009883978922297101235289376425901468077211371755e-253"], ["0.0000000434940694610262055158524485690109075853665510139606229930237", "-0.000000196221470900863608647304461734831508149588494650612694364572"]], [["1.25302964437695450225855063817150930953482980851250550317409e-52", "-6.81923339367394436108903504946785001909984905980079489839083e-53"], ["-7.37135139768219609992312444048288389531230686850050955567282e-55", "5.85131939902437462557795005930325858603834020077262818599528e-55"], ["1.40392263409045861407005349003144937829792272894166909027298e-53", "-1.11521380607154198379547937831984714729443576009620936138098e-53"], ["2.16212843969054700474762477330286092802572280860299563617365e-267", "-9.60583267653846179640617039512225755734230871179132796629663e-264"], ["-1.71557246565487659032499416251538823322416248264478858210986e-267", "-1.47704757661414189826242104495056794371490484292139650667875e-266"], ["1.4427615395135701674221621127199538162520098769157068916099e-252", "3.00151827463450601019393760767878565109003339885169558965524e-253"], ["-1.26437543160948340764620141607027532429471820454261233720469e-253", "8.05892310846411778712147562272648786163837313965960965512031e-253"], ["0.99999999999999999999999999999999999999999999982636116784415", "1.97011111973197732957082315242883808982051783425415705270501e-45"], ["7.1352536199914671130309154049269651013021023184494346122669e-47", "-1.96217610044665874773119908633898705438539994970533817633333e-46"], ["-8.24704442490430300279592451290944858762156410558438539025056e-53", "-2.1742341431157517722791706893792304901396911834896152689039e-53"]], [["-1.1160085537631854426007004892272477446058100427273597455413e-52", "-2.21442410683533132962831600275485971082287675061579138160279e-51"], ["1.50598744831295752430698809136647317338512144774540311391049e-54", "-1.70936300899264031817519952932865498839203080194651673706861e-54"], ["-2.86935087697321148367297429042128200313636456200526952835866e-53", "3.25655842965953767386506332096648702495518856081148142319406e-53"], ["-2.75849073671484723316486509966913248785173158998475072713327e-265", "-1.0816388310836088463599515074678245139408457895786671809757e-263"], ["-7.70689727091271087120237380267573285946897566529614317062413e-268", "-5.35231522468495079528352774457205331279356524540570441263183e-266"], ["3.075053722924404218958332132348656233694663676200716247382e-252", "7.61399208629298465746047915286277922343085157955569975381711e-253"], ["-2.68332187247446745171099780862800596231497247880419276214149e-253", "1.33898714627604009483343843839755857123896360921136193430337e-252"], ["1.79829258287726275929802909079854859577491787193497169571457e-45", "-2.80969932734042545587547991721666380820684105428887988469674e-44"], ["0.999999999999999999999999999999999999999999998876230732112316", "1.59145966669675765139352878239748859937975061942706473529069e-44"], ["1.88601967296871055246982024573353349062710968938393714490959e-53", "2.50122747222853352018317132679281519944459376631608263908219e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.7998034869739596+0j)", "tags": ["disc p3"], "radius": 8.843086171808069e-05, "h": 1.5, "clearance": 0.00021549335652795934, "info": {"n_segments_out": 40, "n_arcs": 20, "worst_rel_residual": 1.895453145037205e-221, "cond_like": "58357.0"}, "T": [[["0.999999999999999999999999999999999999999999999704965531094118", "2.59502133741254574491682650328228354914872224527414960825971e-46"], ["2.45952933411158104619859947461504906643579327653642591015168e-48", "-4.87971158722009312675612144826516361106387043190610676315671e-49"], ["-4.6768526278502672791378557017192255864807666328045456888905e-47", "9.09208681598680931483643105445649221769381642839027868444265e-48"], ["-2.57712030044462736155261304669832633366060064795404387914234e-244", "-1.89090302623652976152231200135720782324168073285786762088914e-244"], ["1.09186410572266990844705807403081572220783425439939933086413e-246", "-3.9690690298637173760675067135558420521385253454292304975549e-247"], ["-1.32260159835610725907375314062451662224992482838887912607915e-231", "4.43638410684894268951637596917833293630782193915491703973364e-231"], ["1.11384892341727432979998256875646472257591424265996500476213e-231", "1.07359857711395717587330618495202938126205798425533778510079e-232"], ["-5.46131265525248855203397931067576204146662772732426607211445e-230", "2.29026547987492309811351882897895623818966186234007410078189e-229"], ["4.53072097758162754485278765713426037018492270313444601619541e-230", "-1.46765089247485235849115630076262883984836438030976336069256e-231"], ["2.11800060198580687577793151093732712181272486203406964611927e-46", "-1.79145967052774902259892829919696620578211914202562104162966e-46"]], [["5.59247337853449831006272834008175491306319152344109446772925e-46", "1.09628875869323318116246394277183983068326336983023760015671e-46"], ["0.999999999999999999999999999999999999999999999997265761701576", "-2.40269559575265086738500551540880872030522475140527419126782e-48"], ["5.18169843669401408104347480798095855730052280242720180438786e-47", "4.57212358330461169741739190679791452583837402079262658836734e-47"], ["-7.52586153598261330894057579283995355895935769565655241851594e-246", "3.31447683943471152747559517658417027008186646310918314049215e-244"], ["-3.94480485123532321545302800899854570710895494673012710453076e-247", "-1.30948647069651090682545415448260271957231848665366089927321e-246"], ["5.27355678446964894551136155652251138715621497201621532712579e-231", "-9.71205569625611641520959724183729079552063165050067788456247e-232"], ["-5.02999057069368351131334057749515001108204464724467434764975e-232", "-1.19301984857219307061410661834601399624429040786205903826031e-231"], ["2.5472241198282155816921436726625594975689312266242906218036e-229", "-6.05116456109701457775703083672922080766795990634331714978164e-230"], ["-2.51038374110834608382081155714293111169080178566644482348463e-230", "-4.92505608728686751222518965186636745703642220291783035441105e-230"], ["-3.9327392658314817266991365746313207687683811778178424533053e-46", "-8.50199560885830916090273792453786088465471548292428259924629e-47"]], [["1.0483149464170067431763236717478316114141248059304287394911e-45", "-3.0705467427704410026575229070395084239510550547844106508318e-45"], ["-1.56112899973049109950829532122065973722513954480405516426117e-47", "1.36014423934675722456686066871729022317937066808667851543811e-47"], ["1.00000000000000000000000000000000000000000000029774331593956", "-2.57159666855591486868998157412540169459194958645751150437811e-46"], ["2.89762887224117075228104211179890073854004503696308012453147e-243", "9.6742009660317649522345658821811290933310002142545190358444e-245"], ["-7.85657714089840082823640769582650514230375259491279447381087e-246", "9.63512264300518058509980972870528458606192406380755930935529e-246"], ["-1.4103874015971243839200907075765234990304178623379793197978e-230", "-4.16400539034019653957870295528603634385852670035322398236889e-230"], ["-9.15069221121435960464433945803594033648107215201262255013734e-231", "5.26699550998341324736450332500799443588956765335707370856364e-231"], ["-8.5688478931989107062007395032612706042501550339875764619805e-229", "-2.11386657145152837102047390667568229540501297535004276440308e-228"], ["-3.38397619808115388606608294265209520407907508560798048563335e-229", "2.62744808925986387299188036337874608231370595232634716130023e-229"], ["-7.81917080286953531621520113019864804045800524928482383474532e-46", "2.15309317846325250655042257885240574279756920539044463653432e-45"]], [["2.37848786997484129271275559812804953286086822164903096033847e-47", "2.9389692268836704892795752115365345067499551342105847660876e-47"], ["-3.7030398792441696241943732730728101926567181970472061362415e-50", "-2.38679057014192991249651869172665062804501129336814017734009e-49"], ["6.89570816433453151571390346934687191077157709916859155567419e-49", "4.53245463505099407863749367818973160351169159114114576744292e-48"], ["1.0", "1.21087028016123362244750464754048742537843712364320817545298e-245"], ["-4.30163723132321259663216661266444470274129172470459713900324e-249", "-1.47640889689489886065599629434244909826920083597617689234497e-247"], ["3.36611960466273873149277158601801075096200283473275784126396e-232", "2.67993868922899478165783894188673444561093234522420780743621e-232"], ["4.80409978023031124731353939649690245163701646664099641336511e-233", "-9.06328015307280633649004255259413046103645628431123678437299e-233"], ["1.64818209489807809173851670066086300476795049410826291177263e-230", "1.27879698966790997839131019560861140592503788334324321952715e-230"], ["1.54314186666680195210396981671607598767972330364558069353149e-231", "-4.17162739470673223087098360197801165778245323533629506718879e-231"], ["-1.63886614533718764630376456237100734144319004061701454063055e-47", "-2.10702451429215440449654375979020157172190996634895296379955e-47"]], [["4.08364155639838925247771719102639778495460717966572315626033e-47", "-1.40870788471920603941910300870983373501826224824269109575405e-47"], ["-2.70714120284640755100693420205552532838616372284420920311795e-49", "-5.32160873866487626037425534321775442220096662187700535475653e-50"], ["5.1365051997385037395699061725584813663662406933604607065926e-48", "1.02644783971425128858894926712705726849408343669428078707487e-48"], ["-4.13676319401638457963594704497020539673182123020313164328701e-242", "-1.09990866934903269297756473274089962172262529363700950430644e-239"], ["1.0", "-1.63376449658194078153992082676081522277648678148058612175364e-56"], ["6.03248510526209078602171128285941461202446951986881953148764e-232", "-3.50064248616747309872960626105672406779850954069101346031308e-232"], ["-1.1424755643130716518011388040508162393732111728347277770932e-232", "-1.23055314063901033298240558128931443259428196093167615158635e-232"], ["3.11506911779060055726849477327228010942469214013445288869628e-230", "-1.79874358779972613676390800964831022498091011964755193887292e-230"], ["-5.41858201657322242520434087241005784882278483536195947760855e-231", "-4.74251483718674259050017290472379387931699829027442727218077e-231"], ["-2.90188328313298861663203938743501014138416168285400490976429e-47", "9.38602110009866447877142403411885990870879102348175993357949e-48"]], [["9.49151349597486670531808352664527696806757978854936292419778e-54", "-6.01539603114368739251139634508104258096868408598786294901183e-54"], ["-7.14826942251130555380686301693088150205743473828364658324901e-56", "2.27895185795686412677492218934173709501990152357201100582088e-57"], ["1.36203140174023896714964310030177636850213383400663153306704e-54", "-4.85803339486290631121677145876584652406234993399679915026853e-56"], ["4.63375571026413235169446655533466248520275928823011861310703e-244", "-1.12409658847986234824189977220396522572717686560340334759855e-244"], ["8.0183729778362963924608119056110867804644410675116536238084e-246", "-1.94494929386136365246770317588706201867726614776375522104811e-246"], ["1.00000000000000000000000000000000000000000000000012561994137", "-5.69592232996124473028676362578315989299877022751440988923473e-50"], ["-2.15432450751410330866854023660426039270655544842216930822622e-50", "-3.45232335620175462935889935293063637346163841513936667379762e-50"], ["-1.52565194283360257321860951140158879593399118247406028705175e-233", "5.39430012745746886646487501699994070165609741908681382636427e-235"], ["-4.41249792841314285958856151722224222194081126189657071156567e-234", "2.89480659584808254698379665548781114898441453146342995130462e-234"], ["-6.77730702680184825945975788093926972184129755959406085495964e-54", "4.11544662069358145449859378640533481186645248847659405063189e-54"]], [["5.07040620898500148121393699713614368671781178521617208742373e-53", "6.7157257619803257450330689207150274048849485729188672056536e-54"], ["-2.58800514250907109275375973995922532032177876133601358531082e-55", "-1.99511936263227863456506175727904265508868585861136813747183e-55"], ["4.89463032241265646395371153162369475260126027214973921884015e-54", "3.80706501725358095236950156863163076526629355699919819324997e-54"], ["-2.12015470385217535251081494915451282464455465569167235914043e-244", "-1.47925748709457053724046887262926539133257668258584741266904e-243"], ["-3.66811849212300164223013790924381011665273695277149884547535e-246", "-2.55973206118856841802150782350115608463478973670287742483387e-245"], ["-1.26419778170522105225695137485947823162571119371953322429376e-49", "-3.94112814877236104248610346839454166498282568175659693711309e-49"], ["0.999999999999999999999999999999999999999999999999890416646886", "5.20196561968922503205898159455513280151554177854676551040486e-50"], ["-7.24111328948934774241624755306414807034689873050036734703955e-234", "4.68808925156895399889815030610073233541362464294672272630097e-233"], ["7.93668974691346454609463632646805278811193295289348802961373e-234", "1.52538164830875948645298832425313286923552844803487047262958e-233"], ["-3.57020965339943742161529981323413673101994459009945244435192e-53", "-5.4476511317910250222732562770975723526403283090810770255411e-54"]], [["0.0000000792893990719549279909224850167871054813498608740406862383384", "1.66444963778211200853947168194493710509926314688694337314424e-42"], ["-0.00000000103831089466525108576340334411385327384697740182969069578599", "-2.14546383851518285763336330630161909501731198117164368754237e-44"], ["0.0000000197773503745762111573981589355019671208948076538301834795599", "4.0865977876480197047612535627838760158110949148159572534765e-43"], ["2.75916485294567679493102004538807425524100017045905526371642e-247", "7.11967830168492018039096238265267904075054282137208997040037e-247"], ["3.96499548216296099515475374892106112119129050060129009337982e-250", "3.49876760518954209589804581211245584100087991255817070886468e-249"], ["-1.09563205181545083074449134357052831138265337048788171291284e-235", "-1.66553922400745686633285410552601244045908196294257060026891e-234"], ["-3.84841888049103209348506743068970282582576336418627501215181e-235", "1.06651382157544179800953422111313103550868271479030521456171e-235"], ["-0.893210507797921991769076317635895030623683546725054531530205", "-3.39857985118734847390119936273909761226746332522564572648961e-35"], ["0.170619942554618660982185640047956804402259637203236563199217", "4.71377727530842019182513351039412361395956910396684706451244e-36"], ["0.00000000949959338137343677597223243205146877163920031656839084300731", "-7.54206997729601954730395160706851207909964783961168147430017e-45"]], [["-0.0000000496265239404323897161546469279771220877730581415801985541586", "1.61228471774556123029610563158464315423308353767925737693417e-41"], ["0.000000000649869479083269942250894345775192047402309412317011471506043", "-2.11345828914126955174767705249604780468327077812478291289645e-43"], ["-0.0000000123784662682527608047789399195274675695677983302626369623192", "4.02563483645931215864444543645347181656445825353936613219838e-42"], ["-3.88782719888883698415499422222893093128352361727313679806124e-246", "3.00713874149413712938795393153791706774466020855615060450625e-246"], ["-2.39774120974949042192458038071790793494882821988675273658203e-248", "8.67684314210547028739719693367476882521833343586952979644176e-249"], ["9.07679142448141586086660737287691685679490874975446063306992e-234", "-6.20659807542126729364134681943141466964629177867942515254929e-234"], ["-1.77624155363616113935400093216439280594036247960091557166081e-234", "-1.75011776990933405442898648088131048351330543797130454045134e-234"], ["1.18494348159013305511039729296986027529294457269771391457491", "-3.88571811085500822100869426523041443956340121479145651012445e-34"], ["0.893210507797921991769076317635895030623666274212931897930765", "3.39855849784598787535430550393437731557305081369586013498036e-35"], ["-0.00000000594571032045883938110211419819761653562409298030922502077178", "2.0611975416157744262790890453678333610329502432179315187207e-42"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.800173477006053+0j)", "tags": ["Res(Q,p3)"], "radius": 7.806465272388597e-05, "h": 0.15, "clearance": 0.0001902323884990201, "info": {"n_segments_out": 41, "n_arcs": 20, "worst_rel_residual": 4.5063713708255115e-217, "cond_like": "1.4283e+5"}, "T": [[["0.999999999999999999999999999999999999999999999705514784242042", "2.59275510932037147713912935050370941716548553777370454475612e-46"], ["2.44489990045208194322440874543488345599575377641615829306109e-48", "-4.69846070702666920076720477875729886174439103376016589519403e-49"], ["-4.66987722176922685577339646978955749342865730054422605279467e-47", "9.10146948318404977561209821601048917898046180235332366589986e-48"], ["-3.3541727736172004589791342551523699327490519859557686898167e-240", "-9.75335281249249766115863014808137480129286875750768262549227e-241"], ["-7.55743050914228980737731462749791622845464328841144929187952e-243", "1.16651314863558382843695480965832534908766475090056640150572e-242"], ["-1.98863604678205939580851058677087810864928247517816712884812e-227", "3.60373229094882012631259030950420843379775942011202483797738e-227"], ["1.03809262028665193316502390971142596417474241366926759108603e-227", "2.63846542907164962316856002412846906185759251403107606791715e-228"], ["-1.74406321835214668204475159127970692090355639344880081460036e-225", "3.44281678139627647253934799844845019719237735997221980293648e-225"], ["-1.20076613309102725655340204872019152847903419350929297449585e-225", "-7.41563475282382159640687269064614492062318694764130906043392e-226"], ["2.11412949087659079390827567531170387245158648599918350415546e-46", "-1.78996903246412125661179616349377863026614289815624592140826e-46"]], [["5.58634990146503999746684660201016108870488858617796583760041e-46", "1.09127065475719245456996231315100706624442699558541411243011e-46"], ["0.999999999999999999999999999999999999999999999997293825731032", "-2.39012150141333066157481752322089629818699492900952848620898e-48"], ["5.17837216851574034279693423624201657276753842194209077981744e-47", "4.56328262390019555895599636550929908806194758605904056816125e-47"], ["-2.50725366253102697313619908121046322523346679519834167362745e-241", "3.62995584377601006666007734615194952694829521528615474582247e-240"], ["4.56777451978502082209370531355860383689522820423723970164347e-243", "-1.49340652464905461664477982307437794223542506766005585977314e-242"], ["6.08129265804441660587075761550492457742830339299363307205964e-227", "4.19979792644339899945378469356973451131477149252567605360837e-229"], ["-3.30643803138854494713495478470724088367980520420133885463949e-228", "-1.4500072363880969159940681765917941931889529609815752929655e-227"], ["8.59723256248124599705100856207920084394307339604434634649907e-225", "-1.42761011992320620730125906155606848860334045898131152689026e-225"], ["2.14339306232806284105439810784963983026234424431588779900523e-226", "3.07918290102865476472794143931145257186583239864113176671034e-225"], ["-3.92848756069687470758886811899625953710730686427908411094424e-46", "-8.46568675275370163492512310310186008611442988133926067686992e-47"]], [["1.04562653042139882220427709829869974546563180305936700643689e-45", "-3.06581731374933758122868300390775648214620123388056939257068e-45"], ["-1.55940674320596457543402843960217792387924898225220474053782e-47", "1.33884815961067590800869284131976645147886321557629453690609e-47"], ["1.00000000000000000000000000000000000000000000029718470811515", "-2.56835578964555584385619488573711546963560977996293943859303e-46"], ["3.11451644078935280977032299478957938822943070057694032754654e-239", "-1.28906152563905728941974691084450541728141413574148238489009e-239"], ["2.61882481416589232430040574118479505440477937692559935547461e-242", "-1.58643122496078900954704287259299895258914089119450441736306e-241"], ["-3.60664029299027558147283271095614556221484560289013845139674e-227", "-3.51964862519022712489922291605022153174338009974162020418795e-226"], ["-8.7753453265150254010096669794314931270103090859569131987849e-227", "3.37357261748329171775125242315541217422873507592947567782884e-227"], ["-8.46022124675884632226198757750970418545034556710954469612934e-226", "-2.80298676392622873218074972599649177272505821114697273400226e-224"], ["1.04900808799208291666743009193833348403880025560441846325457e-224", "3.91033728540963172088719653608399566003695381999524226617822e-226"], ["-7.79947535554168752698932016968756937156749752724671647250426e-46", "2.14981610193699068052051314813207875433171416908779881802868e-45"]], [["2.37719415522588052187399437764949010488040900950107901620473e-47", "2.93279736436799923525338931762375392946214519261228657789679e-47"], ["-3.56374546594464256382301953021614222300793158100891061095023e-50", "-2.36289525918768493432114777480561515123608827190813643349281e-49"], ["6.91931185628355013364980570038268380934232961074823150752192e-49", "4.52532832286402665004539574141525335927090791489871126121843e-48"], ["1.0", "3.05907656858832196140747772008820709214489122710690055000574e-241"], ["6.8099467830765522026031845266063206342970370655471614805093e-244", "1.10510204008128592554550494871586136722999405020738511427829e-243"], ["2.95094597887916686516761487306235059288822919308593584206966e-228", "2.69811501417999754979370081811117576864865054931287214696437e-228"], ["4.96372410771256253315592540678680386364288691039522847493194e-229", "-9.23895379869906948592764175721035017549597736634144370782107e-229"], ["3.01292004239971704995558156896258104992010718145108040329982e-226", "1.06000298838800850097308241757968887529026245687586822798147e-226"], ["-5.45827920693603336497813080618210423082647922022645357636004e-227", "1.06492687157989856930424758012932246849251928299998939895985e-226"], ["-1.63804123103631025027368186220933381845336004934468874012665e-47", "-2.10263538790600842310023976743779397476351958932978432627059e-47"]], [["4.07776066710772496245192147219312646500097429822540856816739e-47", "-1.40978222560898773429296697124302297280102171156073344715638e-47"], ["-2.67953207010870173499557277170853424499446361450862957296387e-49", "-5.40431977254735334907240544145395334155129709786525237131628e-50"], ["5.13113264129905783400865953204223755926955479671107442559539e-48", "1.021859770255939874237179199826402522722532550761542539261e-48"], ["4.91680167184508631653992715166916122161537525083812912867824e-237", "1.6011507187768656720675492717959352942976171739785577421889e-235"], ["1.00000000000000000000000000000000000000000000000000267276471", "-5.18312802707168838729260159082177911058273343069102025571968e-56"], ["5.44204083295782741609533647459864035862923190337100205060322e-228", "-3.81474843437202434442122831705724740807505544275366001049669e-228"], ["-1.25257433939530680713872506036813165289543561559908873774755e-228", "-1.14558652348156276430056413644386163314619420272891561368901e-228"], ["4.93386511619282795075311746718393684588124538107754587439523e-226", "-1.18911674239378019676377402648537218183152626083801645811661e-226"], ["4.32124985734503841815922434151092419939118206301723766225131e-227", "1.88437219353906273041770497653666220005053529222712158520948e-226"], ["-2.89777683385980158920891120851377595070249791649925109971386e-47", "9.39462855561751145389976168626154924200698968202082696767766e-48"]], [["9.52590156665376038306301386238296715068526661873882668734552e-54", "-6.4476445244130729284751068631070308945737181527857306521907e-54"], ["-7.26380327682131161488295454852201338715395139157026654430961e-56", "5.9446996497602339449836057663470484513415239837946751706128e-57"], ["1.39177016658202828244754533195832182081904472079997748093051e-54", "-9.14584157497699922282014621274369483929349004767990380930917e-56"], ["1.82763115929978534107711994830220782796449488015322354728048e-237", "7.54115663463829964104833900000178078490867720055043046419726e-239"], ["-2.12763206058937760124596393699805979255235167155397743394035e-238", "4.12989685868302162446285246379916132520899740684893833257265e-239"], ["0.99999999999999999999999999999999999999999999999999465447058", "-3.79535612911386115882677109283546362323336300909569460030158e-51"], ["-1.04534653880556176860707593978102914216483179393129167226142e-51", "1.44052725573659642024583976027811995153440163912929521707145e-51"], ["-1.68792519165489367017412190878924300350358571200885959543475e-227", "-2.41376105378487682398166681705756148897127483947511915189267e-226"], ["8.39848150410751234795768241359284522499889979228415679096758e-227", "-1.52891861643333582361782668389077227531845399716339557722718e-228"], ["-6.81183809016748059229473283747283583786529380172338279389599e-54", "4.42154813652687720474446590878102990134150188931469772781331e-54"]], [["4.91674173957895036677520842481427276877907870749493683385666e-53", "6.40285565402430143922035197123279876802002942097555496326588e-54"], ["-2.4448527415585401020984984702614651120651824272284278717726e-55", "-1.94225586803653505865897263924024742848675521919104852547248e-55"], ["4.75359124713976393162845434429411703737895471751728836640476e-54", "3.68130012311615715204172046729500438474798854863245384552014e-54"], ["5.73325526900639265950009128336839933377301236593016976323565e-238", "-4.62703682709235773846460196102332062422575368426081709507408e-237"], ["6.55661041050079093098445016072046270956001924392645682956014e-239", "6.72791930385747724705963032969233653117182985372213509581066e-238"], ["-2.50065222477350594526086853668626916380531975816251034985763e-50", "-1.04245887650898244772663516717039696539091202862105097794407e-49"], ["0.999999999999999999999999999999999999999999999999967926823479", "1.12258091563247080396897663109209288244993770911176443749854e-50"], ["-7.47104452857474389016581592690098056134533996336390141896486e-226", "-1.35709795916195948306989327542266829830035741515436864637396e-227"], ["1.805260870145536817933746402594509848684885786431844887158e-227", "-2.59110871867677865510976374140144092445554548222423717045755e-226"], ["-3.46195693247437905907513020195645860706362724112247876510338e-53", "-5.19660603560398478258475344474871398304592639978975475988019e-54"]], [["-1.91740124150229854852039039817269459998778836615664166549374e-47", "-1.44470129593718168034858060063360980448333667048628541412612e-46"], ["1.34410737813397717626627692681750705370952669987911617071986e-50", "7.01924713362097301276667234811786756223132090351785780170078e-49"], ["-2.56020430291440639224208451882894881825451209681489049788626e-49", "-1.33699945095504455282534563640800141365783372979608339979641e-47"], ["1.94563474992555107469108516451770706475938842623895627920152e-238", "1.81897464448015094138432109398287414688077337410225545947087e-238"], ["-9.24114062817201091340350561352420391633918919599242165012904e-241", "-4.58980797450131440431768748511542964766282149890227975159252e-240"], ["-2.72825798314144541079595185243420736214047967240863813934882e-231", "-2.41629269806736941716454400775663061153047738358027765555293e-229"], ["-6.84335219543650766324938612711413194334749192271949711520599e-230", "6.77122520850419921764324469112804089043696181201433933865869e-231"], ["1.00000000000000000000000000000000000000063149528592336866952", "8.87921955991736150053678802026702812123854010398480962145755e-41"], ["-4.66428859662051285791876999833605270594691819574061054689998e-41", "1.95207477347496306193659545494051903387363781279835362230447e-40"], ["-9.55647627257046809276773105215615777123339903551866374239216e-48", "9.82089178493972363636330124170174979427668568840898630080591e-47"]], [["-3.96329821463807991435276323597009592749071162699749544618726e-46", "-1.55756475457089225843571095200297429992588038762882941864253e-45"], ["1.05251166725321174355464196944239256340657043460069564632967e-48", "7.67042200969417031558155946198492344604392800560431186791617e-48"], ["-2.0047841509350640313856137016176083975867311442417520797548e-47", "-1.46103276324617728072111705656413061500634082843877336246779e-46"], ["-4.55697213598288707088537265114851790015543879791096421735879e-238", "8.56626231383435095407152950381966461035338582343050243490571e-238"], ["1.42757310008963810323251543064277784607908430382415611027418e-239", "-6.39172176533476245768129375335775812408788171816610400887327e-240"], ["9.02473941765984246950643596429613950720704279180536720274674e-229", "-1.7871056562170922816927866506700222117718047518670352140081e-229"], ["-7.44183210505298518755925733760761978721119588145506178004049e-230", "-2.59175961779797655240545871220348735556334651242762721281331e-229"], ["7.03090813594760977998750145391863345044712710223632206220112e-39", "1.58025342715184198123631720855377501960054821557173655063531e-40"], ["0.999999999999999999999999999999999999999740914577344267625628", "2.19814760498709459218148575729563438257254664349149341413599e-39"], ["2.19972386238277918310637454722979553173037841958051327506118e-47", "1.08794834805379243265007684722252229604083513268430610188456e-45"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.8064752819502994+0j)", "tags": ["Res(p2,p3)"], "radius": 0.0028358122249109163, "h": 1.5, "clearance": 0.0069104686187178525, "info": {"n_segments_out": 32, "n_arcs": 20, "worst_rel_residual": 3.2427070479925625e-228, "cond_like": "1147.2"}, "T": [[["0.999999999999999999999999999999999999999999999937375786460185", "5.56399138834647029050305590859072809255961389545014582475956e-47"], ["5.15575742933887746607203786027540045111430512949601882367627e-49", "-1.03140891618855465053136178037152343129413012328057428471369e-49"], ["-9.96271535180217166943546387335374604578514796339709388865653e-48", "1.98711130177507243116132195615706590682656459955587763554238e-48"], ["5.16447103311681674353167881430161021617976908128224448354529e-250", "9.06293894288741353091793863128606904827917177003024262135258e-250"], ["2.53524032737957593166003633086187246589311744827405881132984e-251", "1.29503794105891565837751947050734213411785098420108818376868e-251"], ["4.40280235008393737827615770032593255335824955141752514448667e-237", "-4.91995663385587313077758585939000862503034877781312498103684e-237"], ["-2.00522330046615074756094119021861678624141205995798969671877e-237", "-1.57352776590863945683134270899202549980867557995107036387763e-237"], ["-5.1677785595590203445275746870931192404362156159507424727017e-237", "5.31750582651261852660682756801875053638044823628469418266049e-237"], ["1.12752690777028363724884941399714944629019806910411502823351e-237", "6.40492558357840378112824912254996689654415408331564572571548e-238"], ["4.49733101563589847088931914848544822142276624909539598614562e-47", "-3.84283411892733875158576327922662385899180864240599402520666e-47"]], [["1.19493285523930715283962223228243191768721452468806231000095e-46", "2.22797252687235479831135894754525197449330396442319708365327e-47"], ["0.999999999999999999999999999999999999999999999999421346440265", "-4.99966437188262507741233869894503568216315743004793181202622e-49"], ["1.11412423208084186360948291719959672124168420147018725589311e-47", "9.64977707800232050615903309562368085076121276636700133055019e-48"], ["4.90518361254569861683381915427337280270519019346277322448378e-250", "-1.10388156431349666123851743843754210293864438156672563812458e-249"], ["2.97130302550038274928110911775243514891013304088916415545454e-252", "-3.36657793884368348617299812448944917840498520809362119198481e-251"], ["-6.41025222025492435265612964476058410707707520340251503414199e-237", "-2.90189050106365016466179003464822046586020994087608964050524e-237"], ["-9.10176486031042087530779673102411939188207599114996396100637e-238", "2.67986517638498166721699907414694488680553209939429326473782e-237"], ["7.49741821289358616169941512333743614092482048603905420837078e-237", "3.27793426782379986459028578674522591679580320661003360120095e-237"], ["1.88943567769585126835134774413935935558507215662467630658522e-238", "-1.38125319590946220477236692581820306759103189490344415140886e-237"], ["-8.40446888528838704103214521561041801155103069780120692715606e-47", "-1.736172532063649852726633962948054696286534502060884633343e-47"]], [["2.21442599564258474048181923777985781703132070178909735482044e-46", "-6.53090539715536509211506117723705876808830719379272046300344e-46"], ["-3.28496640709889498050276109255385173611609172159084728534986e-48", "2.83941545947198212564977060586908807923455614388495610211146e-48"], ["1.00000000000000000000000000000000000000000000006318148498187", "-5.47904203609937050376062042551308966461444071416179489731396e-47"], ["-8.06765632526971769852501319129541420007442919992631744218903e-249", "-4.38347620263330823817482643311359161525521149002123985261508e-249"], ["-2.35505664026957295891427422155494648196689099856531308319199e-250", "2.62257291352540141315506809116010094202572610447333987306167e-251"], ["-4.68849001937822647867469876545531242230199751595807681570604e-237", "5.99356495622910818382819102422054004141497788430130563633752e-236"], ["2.29019947957446704222857450173513436360247340373577219311678e-236", "4.84414610623368174809755551166261279324457579595016943324047e-238"], ["8.79912720348618497908994994824518854438708094444420877809474e-237", "-6.59750711819703224079564727343865710468705724827320181601953e-236"], ["-1.17780542904528118438236568994699552589148796723539572464678e-236", "1.39917083585925271195696491566612506136106935752123192880899e-237"], ["-1.65242618885097734771964669507063227322740586697268212672962e-46", "4.58071192570695629232328622637395711617197581792497637394619e-46"]], [["5.10520584038674291278735147128200744394730541771294133372544e-48", "6.19597832805685509936504778817237861117686131969484338166742e-48"], ["-8.30049621403795565345981920709570614307649283797818618171169e-51", "-4.99377831103574778880508970638561174716870859357921621444141e-50"], ["1.54767517924225742974819588704618897993992147392926674960076e-49", "9.61078893316014493565482463461579685367992643221870451637856e-49"], ["1.0", "-2.83921925944815458174186927883662457253257929853478033234149e-251"], ["1.80793413681461730012080235901396634092268630437847150688962e-252", "-2.04187881944977502888903076469006014137292735605120165206163e-252"], ["-2.88184543250906227610958716842680898411177394990986658877306e-238", "-6.43320899913301561462858630920504042292728082277907319901161e-238"], ["-2.33980037082695558998180933468716337231516488959616302111168e-238", "1.35409560173092953778946728692277848105587800076017353407776e-238"], ["3.20143036936497175976697366315112066749856191310199488642139e-238", "7.11328844689006645185074756415543196507631498275193064366985e-238"], ["1.10624611794512804385358059233348401461163032772716923522147e-238", "-8.01123191794241993514037234016363294572162676799961914302496e-239"], ["-3.51886155145462963713803761712233919971693801223406641822729e-48", "-4.44427867610858289455213549651920327188289714556348345372949e-48"]], [["8.6912430441810981293053476491626851908201980280688587279873e-48", "-3.06082104435100981626902933375607863743536577966594081753867e-48"], ["-5.70087444808438103720794543830950543352106891179999221613507e-50", "-1.10554959836445759867310498282100257342057725024856797145375e-50"], ["1.09711574217089529450787165089841652759663567897777051923069e-48", "2.1188849524393836339035175731439933905357264390452038030331e-49"], ["-1.34253223617841200664406465430592237262968589546081402966575e-245", "-2.67446933712082433297925902849268856100229439051690746029039e-244"], ["0.999999999999999999999999999999999999999999999999998663617645", "3.03499356298153949827017856891546086752586094048884549186437e-54"], ["-7.14132498239436618946265532770607278833542468184668299018368e-238", "2.38672821829850762521990981106011017209801219449165002330974e-238"], ["1.14104492033533744243566054857758328511203119437053792034852e-238", "2.62490519530289085496706306639472342629616358375840120625279e-238"], ["7.92718826794679407167945872005578355232534805602651166476937e-238", "-2.52228624100009153234116634206045081167058573232915830413668e-238"], ["-6.67939378177991340636111894553430899858956330995517865920782e-239", "-1.36825409044532034420478874182247263841282342394011753595313e-238"], ["-6.17650528477826351009918277959986113096443696949783535404868e-48", "2.04232820152304704925475747209130990868674413067069555711875e-48"]], [["2.02942343903757816291883022419646957332815183750651187691351e-54", "-3.00444793049565502934696998323887154107744600965416824558531e-54"], ["-2.08866248437267217859338046517686891079251568818584519568895e-56", "9.64683796383475216677438014825282246736711829635603524479233e-57"], ["3.96380287546324105195687185281617056018402032184094359230864e-55", "-1.90254654379627765230126692188261582284516610804350423000268e-55"], ["4.69664862219020270222698616894873309784148536768407000630574e-248", "-1.4767068390774023689898894657968726020261450358243236009113e-248"], ["7.93234521501220258029013362597764101752774458165570265564704e-250", "-2.49386402105622417890652324696831954786872535724751634855194e-250"], ["1.00000000000000000000000000000000000000000000000013096547079", "-5.39601618837181873893277743496203141899043327672669582553836e-50"], ["-2.10540503834795833188210101932390512419745924628049980057835e-50", "-3.8469013405754309990417006659166075239440681207235025572513e-50"], ["6.62242416681358202455174729317151458165145222779412458213303e-242", "-1.15324117787550088381544291571894231177191848025434003446174e-241"], ["2.48265169207278229494401727679406390722076504071450843043511e-242", "-1.44397729613722940878991370381532190069086184795577100467488e-242"], ["-1.46955113006669530705150914725741696633755217041814961247054e-54", "2.0894175410219458412770013786602623566677408774668336141221e-54"]], [["5.02477654046473389643292042153229928471136769332201012436057e-54", "7.10157665077271312606836972455613230906747661985350350626403e-55"], ["-2.66997122595952511528468842418519382808346878020894442082311e-56", "-2.00060423521590829333226589187542931582421233474881953763328e-56"], ["4.82160544601514783597852881015318054138503236613574103276943e-55", "3.81967750295696507270281659099678431089527182124557174140763e-55"], ["-3.21640279648087253865469826740240043305940179549089409375961e-248", "-1.50960456900547965822439014921522074958327826716393474515403e-247"], ["-5.43170512064596389486615347096422110786386311508878885616559e-250", "-2.54959909653469841464113710003466146345229167830641782988787e-249"], ["-1.07822430385482937945376807896114759038681842701311350318776e-49", "-3.77004980648853568018835743548412918682497452694788291663589e-49"], ["0.999999999999999999999999999999999999999999999999889080264531", "4.60240716959540108772390617263662347390997997516158327249331e-50"], ["-3.16606873290639467109346244994219451343291835129000139567345e-241", "-2.39889498877230642427504133716602070169444576498549458517972e-241"], ["-3.95336496296795764191098335384790304716679459952198690532733e-242", "-8.54099442027835766851791295282585405692954929774404754198083e-242"], ["-3.54594560439800749258458007537703840503775507615218349349774e-54", "-5.81762293448619906803681715284424277122341360370950060611208e-55"]], [["6.26079738979701137045736628344651569183930250500502611567855e-52", "-1.44709541933823338111129605577661827505336352314927328761963e-51"], ["-3.83599099255655715210999550616905968099955932535434483454454e-54", "6.46556716876438036470423717038304308832117814887275138616782e-54"], ["7.30707202504829070770949957126776376764367706286978767305257e-53", "-1.23160726152771809251910152182584269688816228637499627487654e-52"], ["-6.54683923819892249533864128824669455547024191864779820754755e-252", "4.21393493467150772347418041010618946616861913774671469905416e-253"], ["-2.75959113306610609305359961263523416954981799304207280658081e-254", "1.68327434313476991254918248383256810710994353212295883955198e-255"], ["-5.16495952470587689841118768767171534242229176806281372452387e-242", "-1.64750923767241872055959863480760269432401277997227579624022e-240"], ["-2.36930877601510404484485733721034553950712702631635018831767e-241", "9.65235392604647543905588167341957669184959351200574514717154e-242"], ["1.00000000000000000000000000000000000000000000536005589638374", "4.15451312749991009937572370879799376325726038038980514175387e-45"], ["-1.44296871920245307746583342986685187534602163176825225689082e-45", "1.5736776114883398732014232489452750165418658083346795378279e-45"], ["-6.35327539934482475568900501379733783985248792608201232131876e-52", "8.64075916364813692876231673191785074712466406399354288756303e-52"]], [["1.44458068138689011820952496291105625827874267039693865653988e-52", "-1.60912273329060132250200403972395809001482866816398292402698e-50"], ["-9.34254887003703983551765542672871282706557582080434996354043e-54", "7.54929276092274192156289011173474010975685823062281058465714e-53"], ["1.77939626069207384632139674788411347006961539502263302059654e-52", "-1.43796801460094208506729607897365176978524053711106060080933e-51"], ["4.2048759687694528203133976678882122510899080691480619740529e-252", "8.15624125794310522260525682996570372194632497804392696047051e-252"], ["1.76875048528301512052795630982572353412960118830331388788452e-254", "3.35944569649238544583280959553281669604311109706215612178079e-254"], ["-1.60337320070604423412907290793142238013748782824652410541607e-241", "8.94182767211598786897412378055388837867174903509504698222747e-241"], ["1.63680075813460680633334062732045786694237882244740127562218e-241", "-3.35361354563821816898452844144697856234727959385221267281018e-241"], ["6.85777060046968254860709694641373875158560256175317886815289e-44", "1.75839157937718346109635811824584964606870621141623774457449e-44"], ["0.999999999999999999999999999999999999999999992457976504473582", "2.12005041523568615261380989417527494217129398681646124305869e-44"], ["-2.6011761656778248437791213343361399035365105216697764594956e-51", "1.06505793998391642493641323049300664117896466837188124623999e-50"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.859632843565761+0j)", "tags": ["lc p2"], "radius": 0.023920902726957818, "h": 3.0, "clearance": 0.058291817128772086, "info": {"n_segments_out": 31, "n_arcs": 20, "worst_rel_residual": 6.019901314434724e-224, "cond_like": "2350.1"}, "T": [[["0.999999999999999999999999999999999999999999999999665904411238", "3.18855605697607877164673886963400560969608817075718260007089e-49"], ["-2.61870073759863145888433975425435254041188876417532888935677e-52", "8.95993991804185026996056440119242429000834718570149063146829e-52"], ["-5.45853313706859689729292666180243826492572666880142918524149e-50", "1.27256844446118722083094332101885268058720204300596397912989e-50"], ["4.66572950446661766129912615343961697236716370503678821227078e-246", "5.5531131208498691484971356184104459744210567611492842791765e-246"], ["4.71957254462540866852106441066418972460853450720517302946024e-248", "3.96571977745951000708629888775644604504587712666769536679841e-248"], ["7.91216563801045137977185080155353887683297372330861557271019e-234", "-7.29407672361913173668299040783289738076938437678467036437825e-234"], ["3.12012110974433101196528184135559483722973908645261414376038e-234", "4.33630863801768153567010727506448033326255911995661565368891e-234"], ["7.20841272487971906025747854454749495576254489108867447116045e-236", "8.26474591645824377400272760686503136368360565029315332825876e-235"], ["-3.76451494326917987536379443550704115540141870914428683628347e-235", "-1.188197019821343918806622623429725584486931760044387075201e-235"], ["2.40144754694759438812754007429916182161533458305257135007809e-49", "-2.19937056529957500692116526616986514286586128337076679139556e-49"]], [["6.54891716546776346308727125379906758006605466661615684181487e-49", "8.70662467444849418728142316174725040796897777551173939635259e-50"], ["0.99999999999999999999999999999999999999999999999999732723529", "2.10149621850060504905485098945073482366251361252027117533897e-52"], ["6.3003248989093447598570163526067984538463988580900236192107e-50", "4.92478032458710503299726158706013833687477212708286558771547e-50"], ["3.669157076411086922614848270855148932632010552658058705254e-246", "-7.17256938010249957721015217590806841490911469142551826806235e-246"], ["1.35631079377971817807934959423899442426847722857313919437307e-248", "-9.55373680993256430066346515135093952347293656462486159930519e-248"], ["-2.36397961745496723181364087627863958138772102690092656218917e-233", "-1.97698839348178825828688757917650708689585365985678290413203e-234"], ["3.20010496164104354127027411134271632787160942755206306792435e-234", "-7.3973044280100719373098848782510769030858437880603962443582e-234"], ["3.83567555135926097198320271093691629106688641443031958166721e-234", "-6.70979964772881988152590132721273054509715790475223946066003e-235"], ["-4.33609952322953491818880887042615984229525697164635468306374e-236", "1.202546786951203401874254035531976262540461999043423034798e-234"], ["-4.61168961222686861012519683815758192230775158487061031743184e-49", "-7.06993914713645469900574485944487633301454874372318405867585e-50"]], [["1.12694466443872872277657977351438065413627895888428713060135e-48", "-3.52458176403004384721097347689301149064730416098350645508156e-48"], ["-1.07701385854994036256543983540537780168417655423515869628407e-50", "-6.0710502800452150653725897015654494742171664863594436212585e-51"], ["1.00000000000000000000000000000000000000000000000033409558876", "-2.9937968000076373312826002801394544297641730719086537056325e-49"], ["-6.35023761511968722502124659355398373248614292513007656290208e-245", "-1.59195055596940617444769727581562909655855089482836075874202e-245"], ["-5.14342313640386503793398355417727462725310953684638463084023e-247", "-7.33274544427830292112980246913630198572538108255315689646818e-248"], ["-3.3617143368882951030448933339202403250056454229462991981418e-233", "7.75770251930591415834205173020436140507472687139068561827806e-233"], ["-4.14843706038488110107093888675573205785084104409095932342572e-233", "-1.72559458366334099414226202466831141507490812294921696267668e-233"], ["-2.70076413975779126003736442562699012657254056256452991108691e-234", "-1.78408807881345095545915249531039992262410056170081281098627e-234"], ["2.18348844121414103798201726740197842493018466290427121965196e-234", "-6.53667418351970034999504047973071204762264535700435438421103e-235"], ["-8.44848867122605006808284449540326840145264487526195814496979e-49", "2.47637889693340502002591459550495100445954695690617628589516e-48"]], [["2.96162269773808965763099834545051043634537500082652874928314e-50", "3.08894846356171722763529611605768952509233294149374569811517e-50"], ["8.13233723232387123702221503943972977930897462558836970412409e-53", "1.30897012513714600170048298727043093606760395204334709029978e-52"], ["1.19024240797025845769916654362175822373589763167770399671108e-51", "5.07230981612066831980425150046479630302741391767432203873057e-51"], ["1.0", "-4.06674207619676255350660507190387783334165317150494771434174e-247"], ["4.69923604349328166966462626576023172123809597430972291392284e-249", "-4.48055829972998976312877893093507392501228808274489904782726e-249"], ["-5.35329791566660482324229809369098266308396986761465544013634e-235", "-6.40654591122172910847101174644038511797926738353397352439007e-235"], ["4.63788729229842102107757119165239345853236542807170431039455e-235", "-2.17891943580631541028612506143521470162260339661092182641815e-235"], ["1.26610487771917663581081516646258084120160805648085644938923e-235", "-5.90113907141581027982173740981171604507008866630384823115033e-236"], ["-4.09775474634280747082123923892979146918466166516682126389392e-237", "4.56269199564842484694885868123095735359008988078822838417533e-236"], ["-2.0507009807624145732030798786037955718277099490235889015382e-50", "-2.21675590187659727063526351764142975960331100079074462933782e-50"]], [["4.86831064759414574096190812607832661100078511574926801016068e-50", "-2.11457109294308399062346964481933107240230176388846970280642e-50"], ["2.1476781672694306495495399366950894121701488985283556124575e-52", "6.07024293581565837630843037839170585724755747127881971216645e-53"], ["6.37707623368654153097085642881486620665524000885555868893316e-51", "8.40258967920894051623915965005664174517276438475420541148166e-52"], ["6.25731126771482993861171941756228336497506719703098676854618e-241", "-1.05716664745880015065868764496766655641818971412130135427273e-239"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.07621560192563882602607882750606539481219070507155076292664e-55"], ["-1.05928968418696392090520223539661823356599485548564855626578e-234", "4.80277775344901371055937204565095435444940060744643031390596e-235"], ["-1.26890727414494696688708413351269262747631131284769637903614e-235", "-5.37139251191143625124087447319046615068555097395313030010379e-235"], ["3.26367299071166230842621371087437377075671272850274012117195e-236", "-1.03357412367742618617251582591664168775044968202669895566348e-235"], ["3.38924377549936553901215577821686350598987027344980558352492e-236", "2.06588275061833844318078832512736111310691799045340281210272e-236"], ["-3.52120457938442017399937883598739809957819235449628951040959e-50", "1.42082448098954953655322325610515620838737956172204028564693e-50"]], [["5.06636839635874223730989915468738104403337147179461377320298e-56", "-2.28416777903871484870685330779593781883056574873895678494737e-55"], ["2.90051362560989247022263936626344624408993697700145899614595e-57", "-6.56650225780708419005979338359907471295067627146732946222867e-58"], ["1.9526310259179402514580589563774190987766530343531488175706e-56", "-2.08033240840665917709688452380659024750048910263428846210308e-56"], ["2.6022276485636923577061355076641114712153920881705859402348e-241", "-4.95538160278537568098177612617058662022710596309512726039658e-242"], ["3.46339287259696497862102715869783675437330777788230911030816e-243", "-6.40022359862643278333118978335537483230837807409148420608083e-244"], ["1.00000000000000000000000000000000000000000000000009354676485", "6.25314202524840093889208851757886417860787913690055440117305e-50"], ["1.75969630734755569029600992156662087187371913978497268773338e-50", "-3.27522783865437770602404367111220451624219747328498492649463e-50"], ["4.17291689662624816351649579318578163022029447176577533291649e-237", "1.24455345848180537648958732824198604735909415285673181862058e-235"], ["-2.56514780946817028358324788545156846963641854785358856336629e-236", "-7.13561397811547556266049737148432602605538602181739702780449e-237"], ["-3.34217671244242016866175901506317640973121472873773055230625e-56", "1.62182872942127713266628468667909875470416212540779817674048e-55"]], [["-6.33442487643845391667910630749291892969409077272775467010951e-55", "-1.96525786869697038535708305711167728320708312614283133558595e-55"], ["-1.37388957906597131978826743226018954682209016747563459372678e-57", "-9.52491828012328037344601219565593905234598695509837021033731e-57"], ["-5.44024155294162055512257693675272103509921072162654412624646e-56", "-5.99361855200816754884113551460772825696122638289838698178787e-56"], ["-8.11900765119296359217414711872925675247719189643190706268576e-242", "-8.15704874521283893254486324039418101251501779032923441810779e-241"], ["-1.02155781314867825051887560375990807074231868618083218304038e-243", "-1.08474827060648876360418359891261570195799021694993342340551e-242"], ["7.07681419850422156672921359066085291764967100592195918301047e-50", "-2.57034460110250223035151541157197586036932779628982909069706e-49"], ["0.999999999999999999999999999999999999999999999999911798764567", "-1.61522364555528004320036647699813883675595728288829258617079e-50"], ["3.86135967616141265817354259175590103988066863120155605932298e-235", "2.22062592404948153933630098133356557418516691664780778909512e-236"], ["-2.93153519132068031207400108650213440489075380354985184710639e-236", "7.73760961341143140940556918677390913339689495313548768851136e-236"], ["4.45914864031915661223189878627270250708531225879506601072392e-55", "1.30708468044891974448857461707248509401827303799891259382592e-55"]], [["3.0262001617913580686262376453171590494165874982207661109282e-54", "-9.77057548580498923214207579865890003754376638451119523217261e-55"], ["-1.30537117172011771142903364586495851586557944237962215817711e-56", "1.05240396671380729404369667601104262275232020915336132825094e-57"], ["2.49924877080733325453301755142041486010695850908879223954873e-55", "-2.72223531403058873575418543956197039147060418237248422811076e-56"], ["2.41845044054503886050310564736691207660724292280089812804896e-240", "-2.04620504170719161423028055748122997056801307864557331663452e-241"], ["-8.82318508302808149109678486594324649581459539382429555659449e-242", "7.35858766353862450817528033424061504555477311968192373864725e-243"], ["-1.05060008023348407064436822593082774212905572167654190485622e-232", "-1.43240477817133561812981523741342458842433714874221362899989e-232"], ["-1.70952492393588019983936128302835357234844868418877751252215e-232", "3.66949429507454821849628088600616702698734582997308111008864e-233"], ["1.00000000000000000000000000000000000000000000000260327282763", "1.20901129836787605275832926252026819540880092032079132739506e-47"], ["-4.60431776960232990519474037121306538276970830774730271700504e-48", "1.7478948929450909814445509997054122540696863878725608794016e-48"], ["-2.21083625473404826744174727526855447793518802613269378026775e-54", "2.36017558256006653834219533768396263051323287993281220285591e-55"]], [["7.12929678047925515435931370506235923787727489694486412481532e-54", "-1.97727525314086016562101025825177247596669705500813885537188e-53"], ["-4.35378139541571321452641762471327766329167000344513970548175e-56", "6.87742853162907951913903549757910862885376463308478851499941e-56"], ["8.18403942749109742656431730273984618862332471433176518016204e-55", "-1.31209653314090339228010868576642925436964522738085077856628e-54"], ["-7.49260979924480630040185605849474808810060071538260261717039e-241", "-6.35444350748071594413792730312894974791960418463239328269214e-240"], ["2.70414537150984777548383697312232813543453836906105312096724e-242", "2.31848114563467006864913516836098038519314263398951991064969e-241"], ["-1.82069407234645263427967854062100819910920736892219119879118e-232", "2.92989790675478419945207803711405996297340570425435466878278e-232"], ["1.05374102751359246917591032880518198431122730165779446519644e-232", "3.62761996762367529527515715299123111677470116855906886921103e-232"], ["7.30453364459711675898499531986213891275837102531369070209888e-47", "2.63685429097248471987807604416271978818684714984008633132023e-47"], ["0.999999999999999999999999999999999999999999999991129093927204", "3.72336733366830355103116893294465290422207638787893103938916e-47"], ["-7.67088943161407062376132240826628689494491824124653517031816e-54", "1.28041049307188922026160248101279879530647878779140023562905e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.938281810854772+0j)", "tags": ["Res(Q,p2)"], "radius": 0.035392035280054926, "h": 1.0, "clearance": 0.08624532576837175, "info": {"n_segments_out": 28, "n_arcs": 20, "worst_rel_residual": 7.411086225062373e-231, "cond_like": "1506.3"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "2.27132395381131729913623037306344941229874210993505513745187e-52"], ["-3.14071987641838834870069818773618109221466619488549592584538e-52", "-3.55305123416242667690559628752992556206997989380651906425173e-52"], ["-2.11661189665994257499722279141295206515090489803634680874682e-52", "-2.16192363297052455531935681476799556609121105426517306511789e-52"], ["-4.98626486344889506743527573202544661763967195757634704576783e-251", "-5.3914817949707275725149832416618766101804476231653127814004e-252"], ["-2.72161627528870336934255902466919592619632488913407638933084e-252", "-4.7502776713062928815714048298507854386312198830102215013e-252"], ["-3.59100952295816294205285842176388745268851209705468911855648e-242", "-2.95858308504683858966318990914140536847552282264320379458657e-240"], ["-1.19405823872869287865271377962872510074009484461720795516034e-240", "-2.59862809239423889330730304656747618063174882456544355605243e-241"], ["6.63789034271048372666592951329520036606264426320504265101875e-242", "2.52019567070422270689658835248497946881221839436557054475829e-241"], ["-5.39976736858424956728322992450893430680070557812583998480615e-242", "5.09366968938032805332737597557459482813431521962682599365796e-243"], ["2.11592178762421040568997195976108702954874415685161835722201e-51", "2.12942904166963634840988022117246005616997582378744320676668e-52"]], [["-7.89024433810587614355072858670370150276722019200539003903741e-51", "1.22973001473151974239645313319487704381025065441565780051295e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.37905971834110181157830436021758962706309574039358465867418e-52"], ["-8.98849890290193918790796708876996784846141927461409147195131e-52", "-4.70002576501452068914275329339732608980866475604155102174015e-52"], ["-1.27280738557124615833841724298109578543599738376531535357936e-250", "-1.41553774283090952345606284748115313332827098055720615849017e-250"], ["-4.95934357148114933391841400277158032321590130140620107444655e-252", "9.258499176552133941503985593947775924667195107772236702238e-252"], ["-2.18549606239873697019104111470631080210768858430678446884477e-240", "-2.73840503646159994017569205842278534626747154323545214875236e-241"], ["-3.81288140772220082367693065747210486537374206889299974158037e-241", "1.01738944051376849541735048008319497012032072666726649694327e-240"], ["-7.68325857968292555344141049661972043147831807411584727708003e-241", "2.83568725261026213098716466732150738285431672422983000121626e-242"], ["1.83356459170986911643269246036550971168759390340299141360308e-242", "-2.6227526148371982112067887980709145875599782545995195418616e-241"], ["5.16761199482748791965465467256693603395916242951823772760489e-51", "-2.59543950326486479016472377791097164986055056420698959359759e-52"]], [["3.34895733372896504761954677948431698587759047714683086802985e-50", "-1.87168656322261837874787988219397682295996651958121047767778e-50"], ["8.4832693693634365055316857480630197544547982180207954143958e-51", "-4.04926262361804115969382510483369882393057442363614030414419e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "9.68754078160776730127163849712261788672553105320351931040866e-52"], ["5.54057906589064710240844254293248797250972337806453916115833e-250", "-4.48162869371244488073344634147922506310507943196920362089209e-250"], ["4.98666983101627812686642791090328043064218696823138870051338e-251", "1.84772214225420901449660745874313031505189569333573425987046e-251"], ["1.68477412044149483578316773993091706431821879405325270970589e-239", "1.95912748208104328596585405780952734065910960612687211795483e-239"], ["9.44839090137922814862063120688488059549718231613234562873015e-240", "-4.73279915709200463435565387932414353327129587546091835327362e-240"], ["-2.14838921096551290551135729961209289031365375666173451798103e-240", "-1.45924964689256044405691792051124939857600635890930864401278e-240"], ["3.86942649721171665989965331553692134279154030457867788533864e-241", "-4.20500984619441764068157324196112911424339750334056910584763e-241"], ["-2.29953688127430518811974742909110179928152211454693892329045e-50", "-7.75098605782287428928670011798255785172917538964381229870112e-52"]], [["-3.36850605382725335963250514168986564995295618138078845043966e-52", "5.00802305601505105167621417873048373396599147632736449410728e-52"], ["-1.30876680874426722893590126950851698573608543894111568841221e-52", "1.20882934866132321568274177653466934547548197488242597967887e-52"], ["-8.4376771873803733681195052838319559893054520529315201279517e-53", "1.55083727362582207918964469482371063549547764713270165865357e-53"], ["1.0", "-1.28663983321108873231455341720979169647407806325687243539644e-252"], ["-7.06481765457554576232130023898142944824159087086929677442432e-253", "3.22046164682083146022449047820123040461061799176199376964205e-253"], ["-3.56046380316998318684275035861967053984727750457814636276373e-241", "-1.58975511797539552523940275210185047825093679094050859823632e-241"], ["-1.02477692104263020782603027718971486351977098090186553744066e-241", "1.18447724516586766350401422346759279122531653596436381235537e-241"], ["-3.84621384862679737355054924726232977622711384948478061297482e-242", "3.21075386984715282122291257957929636200980684252483320084236e-242"], ["-7.34867016231401534126647013135882466552429805439738462066518e-243", "-1.66254625755088122569764148865763281336243324975215189902882e-242"], ["4.0349550524121768347925854095820460253532523453581918457522e-52", "-4.31986724052940908907156882094890176439881459143148916219828e-52"]], [["-6.50525463337891440026594563879439725985749510073215469523082e-52", "8.96284156796291666832870986592488771032929167579799765965244e-52"], ["-4.58716698617534733551890654949804612870087888289038375156211e-53", "6.45560993430135584934807438901475967412811170876162034853555e-53"], ["-1.22724581584077547140463905603111908470838416297980930407197e-52", "3.97475950753501228209852866970308413100338974685131168374436e-53"], ["8.11737917016840701242952451210421089673647396714198393833313e-249", "3.40648140651945638211204200634763541475169379412549768683904e-247"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.58787631216976228076725653059217382661247360948019909758938e-53"], ["-1.88402960256281992537045083088744110733588834183224345116471e-241", "2.21144786303447280381146981425181829453596774256011922788977e-241"], ["7.5754635369157223009646575778702533581146420034750702294382e-242", "5.81893130759814926362338530858128517423914207997945681617018e-242"], ["-7.54972785383486469679833453655826649834565231766012753400354e-242", "-2.5584293565302807513263747957587757042052004224073906377837e-243"], ["1.06615436174090416881836326432348663184706314060725155055881e-243", "-2.44111418666803043209976767604490364420442044808156106397773e-242"], ["6.67075238924125688822216747909680533095474269339026854889419e-52", "-6.43632241207367364546568050086068679538798696573778428663071e-52"]], [["-5.69584119718141947895250013247117275652363305516642275526899e-46", "4.45935782409757034758340563653916084452620111559164115995353e-46"], ["3.84020004164834429165887670814023062940720289782306936820072e-48", "-7.82813040076895336511228029037007294975986583009333924667159e-49"], ["-7.31466674519299726422300014088973283599390752726197695938105e-47", "1.49107245670977562155348991882065239447206995846448210325244e-47"], ["-5.74822682731833103632060939594390710381319048251726338747276e-248", "1.66831194328356296843914510762550430899077263456915944868885e-248"], ["-7.54066729936763427634899503302118073618541701552639432539053e-250", "2.18222215570757352764727266215701189048675667320590597220554e-250"], ["1.00000000000000000000000000000000000000724804863784203602945", "1.18846643644376839046329486749416072861003153584996677103045e-38"], ["3.60169750033176087022755836101068356919927644753226067689776e-39", "-2.67192344888117651026438307824103055387359326759624451397758e-39"], ["2.04197718854525694397660860777922393749008356353714267465939e-243", "-5.44687919175360301546007035921987237570727005323035781723267e-242"], ["2.05065455977746244325820930435115344333919294167858762195036e-242", "1.52393547008840903203044255687814060802614942341468137344275e-244"], ["6.61548746158357519880028778922132016352666689589394274469862e-46", "1.05115023837988398409981311558572234417969072630729763999154e-46"]], [["1.14890310621423833820596799844931547066142891497180688080125e-45", "1.51883918301023851252908817076159868618409813644151776155338e-45"], ["-1.89248847999428932393347435123841743961798675397882251666817e-48", "-1.01428359601562910184114482020710101491040004669183808332078e-47"], ["3.60473996057185304272450684578762099721092322225100326142402e-47", "1.93196875402672420316405535185104236392681276471508664142383e-46"], ["3.61442553192919624723023215144413421378775130722246004129308e-248", "1.79637367286250446608385230292783815827415207245944664914562e-247"], ["4.7224801373770714387549515211467371272516856337624064866414e-250", "2.35618679201742506415959480397257004669263560881523460229146e-249"], ["3.16013245751272280736511788506680551079512959334289569149779e-38", "-1.85587805393920390504483425174155058812606225147847056531141e-38"], ["0.999999999999999999999999999999999999993124361221542073141931", "-9.59772456405063213962477910644860671115072528159592614920484e-39"], ["-1.6816201424890008279111169077603656980629332801522750114515e-241", "-2.17817995828156344418055873272538796539326837391980723050267e-242"], ["6.29647853505594860411885878451361366825036098599398258069959e-243", "-6.3470011600202842891011943846828608484730452860017478554832e-242"], ["3.05655043307555166905271469127613046507714318749116511707748e-46", "-1.73679458293108779531566257794400862168421366601630634038879e-45"]], [["2.8350812463296684855726234844358724284104895154766509303281e-57", "2.75368842219581453338120673970337049277343819429526615117577e-58"], ["6.84297394266890468459397306842540119817203138744960902221813e-59", "-2.03342908664756929914666240473410496481258973847407827409357e-59"], ["1.82399614173853472769561649630799111392068584314166419245532e-58", "2.25117853378166351354366987452839930651645077107778099657381e-58"], ["2.91255352371778196028619247630793672842424086984102213524584e-249", "-5.61610546998907399966511350269629581110269201507419315569993e-250"], ["-5.92144538144497141158894613382273263241101202982182085636914e-253", "6.58762704066269356312885608288046704240577494701484125736515e-253"], ["5.24366874970629678145820134520814929799599695032904933226695e-239", "1.70993868932795808528498724230702157265855070108105698640803e-238"], ["4.90961162347457874176708260824632559491840994777431375077231e-239", "-2.1646469163155780713566741290257111040922191083193970882456e-239"], ["0.999999999999999999999999999999999999999999999999990645323515", "1.61972282690372502796390091608813014814064475361469225116257e-51"], ["5.56584165734181015469114900818467839689219642017417979115342e-52", "5.98073444209257619769089069676246075632667258057817617209098e-51"], ["-1.58885615249134997626264041459964542404105692710448804899194e-57", "-5.07005948864413348220062845867937011944200266189946805822896e-58"]], [["1.50896584248473207988532774252979991346706899942853950949735e-57", "-7.38624456870067364887255659696582561230559347454906345430536e-57"], ["9.69485373152364967288124104491992173105215896032931913134171e-59", "-2.85829801593191729614928412794885544128260491185050673112152e-59"], ["6.50616039309415599000408682117386125689582536257189286248245e-58", "-4.03007037907307948457893238240392402409800259875008492090718e-58"], ["-1.6579964170216602885733729218518923055834852245556886849512e-249", "-6.71391278204099770836753359491793392651913014557846186763271e-249"], ["1.27494855270274425347751103588779404545018639555687390814816e-252", "4.26575372438589442306071105532160375009321320696099271914367e-252"], ["1.6689309014592450174660891167684464931465171238781160560556e-238", "-1.60004632309206284857726529700712041665027061931806928052282e-238"], ["-5.21797235660295817848374789475933961440725457008920053072597e-239", "-4.79694946570596908440044780799907788830840105596369562564984e-239"], ["4.52967144678870249946997425209718031019469244326669785572471e-52", "2.46898471590111716496031480634472866046555727664217879938752e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "6.99534874983410144395368359973928356710691043057126094618719e-52"], ["-1.81654409549907662100806454441884800532935161817373865141021e-57", "4.26209635200601705302347573729011442363880327979151858028677e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "0j", "tags": ["Res(Q,p1)", "Res(p1,p2)", "Res(Q,p2)", "p2(+P)", "Yend"], "radius": 0.15873333976468043, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 20, "n_arcs": 20, "worst_rel_residual": 5.613919052521268e-223, "cond_like": "4224.3"}, "T": [[["1.0", "3.04240060541488648274455849808099070233048640590937704525846e-51"], ["-7.45460792495224233695521283324473844314887152457449323495439e-52", "2.08707444282856622840124359704092441484317684568063713090789e-51"], ["-7.95860851176030386756957460865259932954452858379662712001492e-52", "2.37491101941289704105241052601967046492046807660257246201404e-52"], ["-1.43798778834445169187537316417172914277540432011462836313172e-251", "-6.7607482964864733277067012694997063346263783285936934512994e-252"], ["-6.73391659846804282742413776655315926874406396599338108638024e-246", "4.9169979439392282437133287508074850826401277795174722948164e-246"], ["6.36385439907859287502061307185981620326012223533199865797124e-237", "3.24257603868333487249444707072579074299899288670327915510544e-239"], ["-3.78863317209891722202038313373874243370856468425240593488689e-238", "-2.70733157742338622716170240643292045149875138795965250656402e-237"], ["-3.82871941305215426855901038362018743311941047790695448822401e-239", "3.43469617333602247872511471713078470379192443904997243112904e-240"], ["3.89082266872291068881640734566627470243471664822390250688339e-241", "-9.25333549906125996292756964761966953915224249387338140457565e-240"], ["4.94721276500586478605716511662497492113298026309481150632581e-51", "1.03968109513118172529198137086811527473901443879253967563893e-52"]], [["-1.79201220623503543459024085795604111804047041116977329400108e-51", "5.86204578512482856341557154308885474417747737064466475291298e-51"], ["1.00000000000000000000000000000000000000000000000000801829413", "2.93287329756072186554184717445451407388594734624845779425192e-51"], ["-1.34960680807285369110821828748678303192864778635091512907049e-51", "1.18349642129309925504002991177086482019710365381354034090471e-51"], ["-3.05416634130392748093208381378507000721254442369324464918283e-251", "-3.96578337134401224852972397817470006102099102203365125602245e-251"], ["8.71157056617343006020354427843512434440737805599397229878981e-247", "3.64568103883663244916665655964163175026384338327911699393889e-246"], ["3.16623280396811658465312997859338369931475061350249078747372e-237", "2.70587494164185368650844051265021385294637807564663495660133e-238"], ["-3.62777074891282584923617618701984056463129189320854165529436e-238", "-2.92253707168619739658822779738751449627626204278007852877686e-237"], ["-6.55569925708254299413052903938892317120089257690920659589913e-239", "6.22335788394734515762241117977857276478230388807179549656118e-240"], ["-5.43813192888670495146714011608480737270921436901278013871079e-241", "-2.06194849251005891273067917954720468483765986800541186803581e-239"], ["1.07012638245043610508924923307122230440524398325158343793734e-51", "-2.54174477360793172356873111161374655476207070684978235544001e-51"]], [["-2.05367436249430135564887613347316343745381278193284208819857e-50", "-1.35760034255675405244085076525869789744584667014461812805551e-50"], ["-1.47584510077400190863097528699274797221135872189693677492548e-50", "-3.08369865605500314742678303556265484828211685567996941891484e-51"], ["1.0", "-4.8340808386258860097836100353463084028726032006670810381246e-51"], ["6.79311185033086257121461258654441027865912830315699402103583e-251", "-1.50317645749776137836031866292756903528350651461079484861706e-250"], ["5.31378402176768211810009407619589972925980488045573602233833e-246", "-3.62869299153318176040130579462578689252928029253303793234054e-245"], ["-2.4295789422618239623093552690584338996917744564218464099571e-236", "-9.36034229671680835809242048966551489429640337928685837156622e-238"], ["2.34063673791323925007205165107557401378269055671773221107789e-237", "5.53675572352342941248588654039382303115454653909254255159912e-237"], ["-2.31436548508755782149567775428065581932861837468470043758515e-239", "-6.27461941620230632731510624092907096571982610484649098764349e-239"], ["1.73375743181818317049677195227610523416000945842635533225918e-239", "-1.36764032008741611844302030627324226038528746276833762425138e-239"], ["-1.67816271175314695343554825444595454590764849984914233471286e-50", "8.10504118624607648054922148946473808080516887755484605706364e-51"]], [["-4.04064441477609723881574509669449830804993686841670688595983e-52", "3.85581610764096581124493297163040799803262588687619787880333e-52"], ["-1.21608627666465278389206403357272108304772686234550861495719e-52", "3.7045323561022969273640874728127217239770875969109722045938e-52"], ["-1.07240714539584155457611838326316253109234083472213026119118e-52", "-2.01578493763792764613161016677702593846109184078760514482169e-53"], ["1.0", "5.38042887297548988813479899762785589013687422215918386423547e-252"], ["6.58665572303739232719953585505006684314937625786362529563618e-247", "-1.79428780620962040293351631311008040002158939019469500174945e-246"], ["1.42191297123554512162357080815872762047765170091326270111206e-237", "-2.59106021370720012839226857180781364926730563841241809042468e-239"], ["-1.15011875722683036950359437593073213314393466705085773442411e-238", "-5.08680866943881573000057528608426699247617859246149855001771e-238"], ["-5.49231118102611858783406102588311987977202446440982516955858e-240", "6.85247437773311948829183807585667596271571514763188498441504e-241"], ["-1.62112541449035779234577340292511856612535814809088668071422e-241", "-9.92234822503391607698599486247723488381599651667214755278822e-241"], ["1.1835608979207411081056115562467398021530019612610378292406e-52", "3.15513307705672283610529748674450575442979527964812436966626e-52"]], [["-8.92042003019863662248007373722104161901473897141548954518738e-41", "4.20736127181544276753418139004360000889570587241153098898221e-40"], ["3.71195946432764216481826802034278019222175909208786870755586e-42", "-1.83931857385062153129197177823946164111291305707261925563629e-42"], ["-7.07039897895753798848886762908954928736664665116299161602474e-41", "3.50346395094279316186029187241480398898781726250110344227878e-41"], ["-6.75731251864184414950730647192767784715518811410185933895895e-245", "-6.16955569423302103569931738035048943761411193605958150012171e-245"], ["1.00000000000000000000000000000000000000037240985946028296562", "2.28693980035776111476353686896398267003731654802162451343138e-39"], ["-5.94229334358027079439249171356577731148212249844789219128838e-238", "2.31235546378937520337503440195513000775930290679157383614962e-238"], ["-1.32327336386975550265884940944297165773804891668234087170378e-239", "2.8830190053166220034805399493004848616615780603004769931688e-238"], ["3.04560011838574549662625088620595639292822385517851086194508e-240", "3.16757447030000806741730801006375941835841390582961627588623e-240"], ["-1.10728787841022219517238192271870502347126147361791114859339e-240", "1.09621696580996522195258002694270923085860186773211448365359e-240"], ["7.50307154430739925988123909875526997134450751236605009712984e-35", "-4.18879020478639098461685784437267088336297584691746356856403"]], [["-4.02488471436796317577143735317204380174735516992140381086112e-44", "4.56678650367080035026323650161388164556810307812062882897821e-44"], ["3.0562776729405540849698472801821062019621067595173535339541e-46", "-1.23933760788610229811199057120235299473614362355025405816822e-46"], ["-5.82148128179211930818337930624707816804674288798728382513045e-45", "2.36064306264536862073010720357377273214820164414835685048674e-45"], ["-2.81790094486332541683311239381469192715098294708360134159275e-248", "1.12548204572085923011894902283526666670532904851359591717788e-248"], ["2.21451210640468161096140383472359289965651965311682182226814e-243", "-1.89034665483060973287765125322313806671959781611788836407117e-243"], ["1.00000000000000000000000000000000000078274355985917929429419", "8.71503395186548525354192553212481221970972863568735740942008e-37"], ["2.56787768440622520883088462161983953652009963957161194391037e-37", "-2.76540047264418785113551103971257964304439301818179526721815e-37"], ["-1.47227887754643489974887936786512489536082468600577823208267e-238", "-7.58986281049781023139975621224102534571767104623425022926954e-238"], ["4.46038780689826349694911568226638931593976102807969300400505e-239", "5.70480634040427982002582993132214704631450460410025131581747e-239"], ["5.63479859779713029181461837646206313475942276426316514266065e-44", "-1.49789483916153705903998822364072069329788636339689270072641e-45"]], [["1.25017401667440824001419413164886758992024092550470828516732e-43", "1.23913726079588484090679101878936693310988206354449981484494e-43"], ["-3.06037154830622277872389141403048887839694492684168537348459e-46", "-9.03222446082862409341770280699853323883660820253443520516027e-46"], ["5.82927913964014289002256376685590458314859474135122304011961e-45", "1.72042370682504330983015732367938673020560458500320090200404e-44"], ["2.70450531999844785201471960810401876180200203486417424971799e-248", "8.95774863672584637891825680431906472449528628857437410366202e-248"], ["-5.22414089866701502588072029016424954194687994456592540835267e-243", "-7.35614525631093264566419987653498623825692868047019970371449e-243"], ["2.64821195597850790870870026828941812806334676602344682678238e-36", "-2.11204993225880008859573139997392584788896433112534283552901e-36"], ["0.999999999999999999999999999999999999245172291720662859860096", "-7.88061850010049481407326192813403612696620342102838975508274e-37"], ["-2.38772602122241178118968069785067127485600521563963591706364e-237", "2.41886292276808867719436933003712020750481758718228768313931e-238"], ["1.88894660617076180398515671335955759717123926381690165126542e-238", "-1.21866002915290546177712473998374967077966517954346060655924e-238"], ["5.21157155783189045241605349569895651834414533280391027746145e-45", "-1.62912110473842569812914500137766407260869593943590877939974e-43"]], [["1.14137058749151402014759170730928394276447769646059363894108e-58", "6.09152108605723369868033680789711602741082717598042066353095e-58"], ["2.74003863335581739223321491430805169777267614082637724383963e-60", "-1.64594806457149023067145249703814065942102490790902973561229e-58"], ["-6.20462735571489386098380428218319746296454695242400404245561e-59", "-9.80716519838245356967729208746726827668228477958954740032135e-60"], ["-1.70787993150130685833472423843513473876966641215646350401877e-239", "-5.61235043583955392273454235346029954265275622245204792772935e-240"], ["9.92056456738215031150264859387643343742687750856682865701212e-241", "-1.89523262842317582989523738071853361418943846976824332006733e-240"], ["-5.53545394302815824985875515817863828749538218127456509766335e-231", "-1.02846640016775781348780533601571805192140876679906274563482e-230"], ["-3.05913092920134428111879900395699699158507112539357058828201e-231", "2.10249788289890878677306124495641146015531059259718179396432e-231"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.44724281545964197441293492755873109224879645486293641903353e-51"], ["-6.11466586410666933148724694307355030778527944908158062726786e-52", "-4.76046112537618578107881086408972885304932533903661862804154e-52"], ["-4.01420894063116651960465212443866565017519992713034189368546e-58", "9.48968886393660592977486725699304890702070343548142526588003e-58"]], [["1.86620550850818490326883496527203132085857743275625478542627e-57", "-4.76871646399773411510317379961834134383767142260348097958022e-59"], ["3.48596263846363051589211736143627854218325950172350777469015e-59", "-1.74545550774207793979918088697745730251832255702176319422018e-58"], ["-2.66950134112929119365168894331048922458760270677899300466996e-59", "2.51285213440550110739128604211155387718472893059083030843594e-58"], ["-1.94539489550168380485049627376777613778393512052706460678169e-239", "2.68414749530840411174426796472935217834732748324729919560147e-239"], ["-5.34447912032833931260723582730133689521551953719460813564043e-240", "-4.85447674714428432860804867150269111245202119713015393765628e-240"], ["-3.58241786731445254495022613434340538118501394115114450985084e-230", "1.43226012995227848043381319849129080670131168740367558845499e-230"], ["5.77545844840980448108243414354399152549555788308538960289159e-231", "1.08125451736431280781359970130307709006387639835100790893137e-230"], ["-2.28578047164484954399472300321790406618831956679339280731432e-51", "-1.14242715999993992936358867952874669681826077070343954624713e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "7.13685394350903624393452683170197121811167895182877586832682e-52"], ["2.50341651747824405337935974019685221997340817518548917634653e-57", "3.15386907071982351457828255803744282703876481457691635824607e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(3.105666044625168+0j)", "tags": ["lc p3"], "radius": 0.07532290519667806, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 24, "n_arcs": 20, "worst_rel_residual": 2.154480089822227e-230, "cond_like": "2877.5"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "4.51074499257193094378492554151228206116359830711431799082822e-51"], ["1.01993308138791368764909564635023206371661629241255100603812e-51", "-1.89828078973320949973843767472204569839825973556182447226732e-52"], ["-1.12512460464720611191750807243631188093179144958635334240153e-52", "5.66860715586990090266816577237718494684036673280155299002857e-52"], ["-3.97451836628117189325382605327317619379713078015330246514542e-250", "-2.12501725153524721944288202854480462798382670635665154513957e-250"], ["1.84281138414143576407522424481991028978695437263669190792025e-252", "-5.22000115634044521143105685652167394541206022120832848270394e-253"], ["1.94707625406370712269472096137369136882321490864683615359346e-240", "3.06178271493025972577273194379070864217837087561505105889875e-241"], ["-2.88132621387510367686356073995387069041852562893332437177826e-242", "-7.85817478405841081276071559019515267347358780733413145824733e-241"], ["2.25684249045423489790027836941548261201888634752541739189037e-239", "-6.99317396495575484192161640976339807732378124042599790074004e-240"], ["1.50401855935218344321406823296287525957726466812616166497074e-240", "7.21795834493406851143034805318876326949941351096472504892903e-240"], ["3.19544651814479900070416439439072740023970596682761857540231e-53", "-4.95922172421075104046190792757715526630163349982264866224966e-51"]], [["-4.54824069701027771470677980984973147569714737772858943872177e-51", "3.67208400510124174808384891453555876320635744494039502387691e-51"], ["1.0", "-1.61582095711309340806305650659128031656119460267594701020174e-51"], ["-6.58006868844146738724810217294806102727624228204318895058853e-52", "-1.601540438557114112028806007220184529075920013954703286423e-52"], ["-8.33500519556560617252839348177989529303515130596908080604281e-251", "7.26314303439144642831336787231723121711819058701943534401688e-250"], ["-4.0328931521022732945321761261816913680348158421948532713137e-252", "-3.48504529093337098002355425758395878149811683226917853466358e-252"], ["-1.8648661400750127165870195241964058113774165447107623318162e-240", "6.80692435579728086835217537360303041418042358325094643412646e-241"], ["8.00666985523142292229661229766446470553246057368639171172438e-242", "6.59956788881640381975227096662837506315823708693921228293204e-241"], ["-7.10495693240151076639663682895959216047069375324649467139295e-239", "-1.16877024622025474328476759566880478055579219134390409557807e-239"], ["5.77159130824753000915886291347151634647606093602061552467164e-240", "-2.18563239269493740905456711643572204953873576225361724755393e-239"], ["5.78823557702033567175619323009096247596201589562984472139943e-51", "-3.56769559697312330430870405809113472930756939691402397548856e-51"]], [["-4.83004148358654565714659596426735410156832627572033171709708e-50", "-1.02678363940526993092233790288783729130409056551616626651364e-50"], ["-1.73240363755904447795435010319459916018144991326537879218373e-51", "6.67828422336822292915718072946781861011128678611214309564378e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-4.31347090241853280121793475939340182997934636692829586704104e-51"], ["3.51400186018908732567137546435182970566001014783987212563177e-249", "-4.67255563336245275321821827622071583505594300781397732555095e-250"], ["1.28125151719861374961942680789858242691821090722215705033162e-253", "5.63382294209149788056013995750683716219198304738464559175641e-252"], ["-1.9313176413011532539120381758009975322518843035676405549274e-239", "1.15828773614922395285962804633051449092620291207819085224819e-239"], ["5.76763659399803798237321724910871193142475506934897223534662e-240", "6.44285833264785357127178985674150821533647506891608411677453e-240"], ["-1.64692666636215274808271209872531126188856356346240163551134e-238", "1.52434543554927289303201505143085585362336374421208414119021e-238"], ["-4.232577193847103022180575115349959448184631067899626116465e-239", "-5.57099692040887277292137356720390743681395428106833087155732e-239"], ["2.7323102738042694302065082752013066920003889271591362029584e-50", "4.89638113018233266082676882882327418530962052538696279531229e-50"]], [["4.68449967578568971527516177118422213296613763986942320454209e-52", "1.05229105175528099579625592169293116132274591812153671887259e-51"], ["8.74376759109709913290762162999466299081284417472296068114404e-54", "-1.29241930223176227346315826194855438109834828967346997626192e-53"], ["-5.03761697246031164557321045078725660002373076664214289397343e-53", "1.14589773787457089115910884318648175090102343051459138458585e-52"], ["1.0", "1.22199278197575436629789789958439203772413664195103160274897e-250"], ["-1.02270570905755732304358079862523331639759185781414696193095e-253", "1.47944976555721211886851222370410155366455227457285559181242e-253"], ["-2.33883038767992172837700236852806998585548591490480813937352e-241", "-1.17217409945425421697971216125345422842288930212652114232426e-241"], ["-5.20342055943930443301620320772185982239742379194005025948665e-242", "8.20572437328846431570226755147517158876995131003679500403001e-242"], ["4.55504776138971417524450653128725483543170159820240597595543e-241", "-1.50101458566429254948048955504899944116133096810043082570513e-240"], ["4.50949697821891669924980169120386985658995843799160141165095e-241", "1.91747693444256265040915499413979435409816791067906627517605e-241"], ["7.62164872049737275792055265230661671237414665076577029577229e-53", "-1.07345190346073717918968016398172263370809096944597243814344e-51"]], [["-1.4492889024708661764359680355420242023039430741475787960664e-51", "2.36016983610572293301974489366803830172798344132183087156283e-51"], ["-7.37205222045131649399020564846575506756412768018353417962154e-53", "4.28482054658624449215793701360639710656394080101873835989667e-54"], ["-2.63390158545239297071808858225037421079470972533167350270805e-52", "8.59247224785941273856018720665318797628802655338149734113943e-53"], ["3.13021679742447851652123673147892782956695345946017562179118e-247", "9.0431024900480863520968752413820161272324970413967976110498e-247"], ["0.99999999999999999999999999999999999999999999999999465447058", "2.65342355903442249642368350177965188399819846175811955909324e-53"], ["-1.50220810795947774773806886386011952046566230626187701891712e-241", "-5.10720521356899645900441808826025627674162620142075033865967e-242"], ["-1.22070081099604807093331231432446164473190688132173192618465e-242", "6.64937952643057859530897543348485304173663880184580442849073e-242"], ["-1.37653499927988246090353194299167786124227157077713620520141e-240", "5.56761141160859766508869195182766377441206799076715450624271e-241"], ["-1.33516671297142313785360619522650443055374346521642823840727e-241", "-4.41892279243058068878798743744343239389855768368301757618219e-241"], ["2.1949462863411841769910397393214680497638632051743056310126e-51", "-1.51859722244901056307990897843296223987558776692421561048719e-51"]], [["-4.03908492425367533140199707448724046655711309034490051146952e-51", "1.81715751454209962185474534325091257564044854654206222256254e-51"], ["2.39761614900579851080062791749476830225043099971876116362782e-53", "9.68603463067236991582249338272933536449827525662080239961896e-55"], ["-4.56688776766634846365451803040491148775961512733711351494427e-52", "-1.84505916956491285265792346390112195150886751015390823541181e-53"], ["-1.89668534417456457889268227526839698530316245280759309822377e-248", "1.81701929184156446771585162334126577818088651090725369618408e-248"], ["-1.64093178995354666526453382006544355319315226887865152878085e-250", "1.73453772460452316603781504674012917077424762709737132640185e-250"], ["1.00000000000000000000000000000000000000000002568923257405107", "8.12664467816944049030406383506827031171096488389485832103124e-44"], ["2.53241375084467093134505009674751473843230449998332551306049e-44", "-1.06113196952797180679701705519431064324936014904975430557419e-44"], ["2.6316972221335737736281901443542299164707888664460195964789e-242", "2.63771511581782722510109590523337672738054662530176120831586e-241"], ["-8.33067936082771579337734820323700634828842670430399049976084e-242", "2.88601174071194895325712744935958499013506933261482983889311e-244"], ["3.77901452125103671655807381479938255497824326539098712941766e-51", "1.59349302574770796485221073413184210073973875858618000334881e-51"]], [["4.65593748784092399472178632772940020624769001132234223008163e-51", "9.51534201980790435952603567855716492478628360351011444670605e-51"], ["4.64161023216797661624334440488499862918353671230627559992758e-55", "-5.73911447687574797231104558043556476787106613636963049872597e-53"], ["-8.83977237593524668466299350797238584394075394841223310622495e-54", "1.09316631323398691117782771163479253929141825898212946939177e-51"], ["5.51246820514025136092344066332976361054803898328523884469816e-248", "5.18957799844573578326446717978570631249547743159250207570404e-248"], ["5.29176744395507640689807737108474281957317431961055000541859e-250", "4.53959255933477872073035395752404925136008456897838036210997e-250"], ["1.92288403271992723702189829301246037338990228049094842715344e-43", "-6.76873415046465687720947685203343198481424425186460028939446e-44"], ["0.99999999999999999999999999999999999999999997267738478355268", "-5.97193938173544570319559837742904347520290057458686648903524e-44"], ["7.87501644317194358319934281628666967304451924410399015731569e-241", "-2.43763962587933393984771940375258577130424061061359776943722e-242"], ["-1.60997838420122016101005962862412062869596619469463623047159e-242", "2.47066361596842864935498249270196860651982749498860057482189e-241"], ["3.51750760135686334462122324871680810731832548995185356724615e-51", "-9.15701269870033366721314105418119762037734563773972037294665e-51"]], [["1.65520612877845689581412506896027475642740322446064281041925e-57", "3.50063923155402689092206994468409711167732693529693812860378e-57"], ["7.20177357822734834069233510217835680001365613813690716261649e-60", "3.51119038852986237948224604163182727108699758480566981911234e-59"], ["-1.3675202202144651931534730664760588927765616011388242726338e-58", "4.46278605649692531184684665799183569608235305093528994964588e-58"], ["4.37425330884679815181673726965378154482841855550209626438046e-246", "-1.21113021606255203724636564968340376435275367521322329259769e-246"], ["2.39675502945043026756406036906444324850535012664654134758224e-248", "-6.67371942012386622495746274482019976186721355926470807084584e-249"], ["-2.49734490122772852871202188576515539044797810278123079183157e-236", "-5.13071257649316509896059802783996009462640512373968024129426e-236"], ["-1.65437706172702440517094717195326877497119657181496756037074e-236", "9.59739613899757795459528866725484780582892479730241001910834e-237"], ["0.99999999999999999999999999999999999999999999999998663617645", "-1.99398225873284885583004951009824125796009990769504626442293e-50"], ["-5.52298284924943439434402521318032185159271520823003579125449e-51", "5.78298658321914729247559355085336865356529722516255431508894e-51"], ["-1.0532985240559030871459667891730312253925865535115649685577e-57", "-2.06007487119773407388473034232565445557767219120927471836913e-57"]], [["1.15970317316885968030305158687578360933348098684354526731604e-56", "-4.73735466143580778304181317700996188563068239082765794601798e-57"], ["2.3926680409239212366932418911534136928960972541462263986499e-59", "-5.095967334919838232273982210961978275402284457297214619552e-59"], ["1.38948005564493179632052563760925490196220492127511057303524e-57", "5.838899099958400369612981452511143813222761236422712205353e-58"], ["-2.64998248619458226423163520234727089993116795307144638512915e-246", "-1.37990160429005734750821714491771422489442027703059156131732e-245"], ["-1.45966808449334635897115089742946973880529902388017856919096e-248", "-7.57692475559082210405910382484373181737975024952999675086618e-248"], ["-1.66575285236579338064109159272849271798076786990050124654408e-235", "6.41702630921611428618520199510208738014052477421426662765629e-236"], ["2.5502808031854050420431566935167000875104522516115046641401e-236", "5.4130737999303933327125842905747270166591597710818741722356e-236"], ["-6.6905331482967073924808143456245237843713453374249031848445e-50", "2.68918328017387362325187681700347162433130296115448716159234e-50"], ["1.00000000000000000000000000000000000000000000000001336382355", "1.92635070655085270637453540539853594276179643624493780603469e-50"], ["-7.84888531479447879528893523310205105365416916935670051320242e-57", "2.7599686536707896749950566314221508902498462424761021916159e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.35274075503262314+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.030855030131787666, "h": 0.15, "clearance": 0.07518929341734154, "info": {"n_segments_out": 36, "n_arcs": 20, "worst_rel_residual": 2.0365231201933365e-203, "cond_like": "2811.6"}, "T": [[["1.00000000000000000000000000000000000000000000000000801829413", "2.15823222509587048404368094369855502797777546987160094313711e-51"], ["7.8117754883522088245361308264585234792300911608681688638897e-52", "-1.41357135653650083666902010774535238900953447685432109850252e-51"], ["-1.41161110243217001112889251127138903413924635365942119630511e-52", "6.63470442375830649984058859595651465979115759910512942572161e-52"], ["3.71564945460377480166046916980718343102614120457274429963986e-233", "-1.72833420423988894523746807430120055893485272076550875098006e-232"], ["1.25431251621357357757854279565120333641040418234478449309685e-230", "8.7214968244175701520840623551120506410654029392582796617484e-231"], ["-9.78721246220489352282503249556659057662503701891063787020806e-222", "-7.77584847372526290931450825994290437573080414974484199488223e-222"], ["2.85925246155341657474532078243428831403455270818343914373328e-222", "-3.26289051343042397551491643997870308370770027881088164984254e-222"], ["2.15461095210816134664720777379806916796237284768815040940456e-224", "-2.48268968265327594360620780409789027854372883915480281977355e-224"], ["-7.48734310681268906970704361721756835185031273759016709084097e-225", "-4.6386959702249339401117941424410660069217083502280621354906e-224"], ["1.20045694559183959155747916627186674771151926777894327505066e-50", "1.47727939434022407869915935269848713875080603522468474109363e-51"]], [["-4.20181508941423447236533600256785357037104595347559400340608e-51", "-3.011776105243065426158933056191375755822078151580339327692e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.26499203299904213232093102659087976734670326518278870709382e-51"], ["1.09338125328912892956883487701051749990500146916952204669934e-51", "-1.7920177341794803319445320919249386900198830281495343814414e-51"], ["1.33060690892658097102088010128495337540374843309022606787349e-232", "-5.76954074092595361567666004700744823626981047247938892750398e-233"], ["1.79022048601754882895345100376335819804781564634660793009198e-230", "5.81182464796801788931056313828294550971423748719139796368323e-230"], ["-8.85861608851608289301347272535110767560166927390860305678826e-221", "-2.87828335352495558710277807461498317685497603209942958691189e-221"], ["1.22548564553012818295676633048119242449466563786643776398974e-221", "-2.63105632090816484076351857139196835833433652474384153037993e-221"], ["-1.316740612259076586717070484772244470607440053447032328796e-223", "-3.02870762765721590640198840936921500277324253906785002036398e-224"], ["6.62297907153588692826923985832999586132715018361465322308681e-225", "-6.1464375894943595612977518760486047081964636578194455884414e-224"], ["-1.33572379425580062704569133567662591782867589320573817840649e-50", "8.34229692311091613978099481754241299655629117971197821373216e-51"]], [["-1.27897707895278376282628248949448312509666216265134864355279e-50", "3.63859466508741287497621983120099876298658830287552006893212e-52"], ["1.27478915603798449924376846242411667919647302845643326541234e-50", "2.4293226683586426144442706846984888630686583119026506364165e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "8.51742142765338312654932772971951042848000081920112607028259e-52"], ["-3.67212680478754219677332221703768388684886108986944729611013e-234", "9.81272609857679841208228906342780264476542794006600835361369e-232"], ["-2.69951791672770352021583841094868494722036217006112038198214e-230", "1.08565836988163261882628022520346443506977790817771101194988e-229"], ["3.20341065084649632601541897032387286539084860545101117103328e-221", "6.10828516129356122876462465252761470863491247916437041872794e-221"], ["-2.04683302591283615403510445266656403052193094248373399479358e-221", "1.0518917941126879326867018350358454929092281371712501731847e-221"], ["-1.08419178298405967714084353013980948588380032493688145611993e-223", "6.71508262071238626117882717450459741389246987680897645397515e-224"], ["9.10487772837710888530665942663419736179749437216919610927424e-225", "2.38099166910325984269587277501820512412037090000298769621806e-224"], ["-5.02051505958054516769314771739517769485992775475633452241613e-50", "-5.33140258658113416997047637520969426833152299988926623193228e-51"]], [["-1.39083697124114707364536095103025660880258232151724139931557e-52", "7.10881725849561131062508109100378751177264259673919844443347e-53"], ["9.05028899955484814379035879681419996896944097825497678536734e-53", "-2.4507244342804877718104040154848419016218837076586465267038e-52"], ["4.97612382405744355177677768207760740916045641768322644300992e-53", "-4.42087110788016962295852972284066822319683520773160498775223e-53"], ["1.0", "-1.83730231973782853660565315856900917024810462082764642839718e-233"], ["2.50480650615464271801405433075818078123594609275081560785039e-231", "-1.5549916794767699399422065852076002275566053383716275320841e-231"], ["-1.23631908850891826548837343852278728517392732332355983713488e-222", "-9.73159510006742981712450298589416355604630901097714290896568e-223"], ["3.47301781308685918022064759834451538802676474324754498815671e-223", "-5.37294043386683178610100860817716517879412139284840205887244e-223"], ["9.83887213116456549421791770258547881731227003329841494558676e-225", "-4.52928913253199318770463967566381749623540861510431414505448e-225"], ["-2.20447148875282000952574604621010806902168989939583923149157e-225", "-8.14185750735973424854685140332808776796676299153647564246016e-225"], ["-1.61384925174650684456745476653666988723519974147904430875653e-53", "6.24962735011060400516562809233744218018892229928466706050474e-52"]], [["-4.11496243398037856919518149830346677935190634898875207529943e-52", "-1.41728373722797322210498133156842012573427334043627675139691e-52"], ["-3.55049739023430021290974946189695925532201331928198863683019e-52", "-2.4599772854616122435603601743090949171957034727485490053506e-52"], ["1.03575853793718585563673323098235801394513099456618216271025e-52", "-1.01930884400263639161318962550082528403270524127083392921857e-52"], ["-2.85872444548310065881468108479015192726661738724995938865668e-227", "3.84332310587677343855416739725042570666974169647517763843027e-226"], ["1.00000000000000000000000000000000000000000000000000267276471", "4.74773285358417467708836496572246519261292270992544264072531e-53"], ["-3.94829788664544771766739018368294413469477877311124636606597e-222", "-1.75509022938009146536982454062430955240295034956637245539519e-222"], ["8.30065047377853326317492849483583696542322108881362853503063e-223", "-3.30192550780212573092995098975368239269915199795825005274755e-223"], ["-2.44730817688535590582251429008242500855239932323515310053459e-224", "1.99644779947615314786414862262519524618963532526445111534795e-224"], ["1.42271728768907406186785964776089894786994622503722396933734e-225", "3.51849696488271777064754487684113969406098129864976111109751e-224"], ["-1.04375807214717610780602068239838359135966862138032086766007e-51", "-4.92312247165412107285999394552263440656496908964205025487552e-51"]], [["-9.5885609189504222133965257415190700201982129548486592544441e-56", "-1.66122477866200811878443272366204447023770989151645938629351e-55"], ["-5.67469959155769156157565239931375396836807736848531356148132e-59", "8.46432617408843351585961978237949843449275751509730778782071e-58"], ["-5.00127052657935666943537395058621008635297368587618196993965e-58", "-1.98642014867816915981526236800697735718276356529431064338484e-56"], ["-4.50406394409700030623571949106374850580886860286234346368427e-230", "8.86842614200246515260329261122976229589583728257327500609317e-231"], ["8.13577894645990624893568528068771065774935954554362341221328e-226", "-1.47460924292461543845744348342874471297016641305896316776662e-226"], ["0.999999999999999999999999999999999999999999999996786000436114", "1.41407331714826525379586890725317432716579463285149851780543e-48"], ["5.47503639978168165600413237936112005235174725861422819873896e-49", "9.91582216495264136012411638127175772730455419717406009601465e-49"], ["1.21349714127535142254378885322490895483189740819596075837748e-222", "1.593010184773110806612618812708065340433153952063130097895e-222"], ["6.92451740208423754954628579758738659555921209946758044306579e-223", "-5.00887910631968316999475277415318988573775576841425761663465e-223"], ["-3.58406021412725407535988780682928701628035279202297378769874e-56", "2.42365604113790051035300034445970721265048023909164516334032e-55"]], [["-4.92880309930533555707348103499934465952995377712130155085045e-55", "2.41249076691450447152466835407842401679668328329610256626535e-55"], ["2.62616090109965598958957426306159703132293338237614372377613e-57", "2.85048914210564819617189794402324004293718211704405748782636e-58"], ["-5.68723171743744895415564763967562758250568995721848899848454e-56", "-3.05337003375103153576778263665193535952468855514510498792297e-57"], ["1.47794261411853851058792982756609672727958466275165553382455e-230", "1.41663288620166635400334393902312054116621931820660858590205e-229"], ["-2.27689141091075257161388763549430854223252464529284665099335e-226", "-2.55508795519618896366708678192040996327597680527721447211632e-225"], ["3.34377691407017266797704784233550107205899207582145749532724e-48", "9.41933889533159053575009310463700223099934200211192616524799e-48"], ["1.00000000000000000000000000000000000000000000000292935012226", "-1.34704727476436226016309006775270007756271668933771488003599e-48"], ["5.26547913523844195653536274630753224308534341819437247486369e-222", "-3.30384117848650257419249902108659969428289273335001849327848e-222"], ["-1.35389669085207674233763251584606039698757501675532184902677e-222", "-2.28133714914136339922595732661886195693301547412057566257442e-222"], ["6.81871118558859961072109419609360796033517925631192550852894e-55", "1.63135750588365342707818095599297894653257981461315430133376e-55"]], [["-5.57277091330581631799815736113021796363834873517956404397192e-59", "9.28989366110794761525214823330141094151889919111978361881667e-58"], ["1.2904325086390752304969312386624776299241138357300954228006e-59", "1.1636393063515664801112826872040024291019452000166054859558e-58"], ["-1.73527772034192988169245413838047476155004641209450829346971e-58", "-5.76897275115285338180872647927266393341151638159358903898931e-59"], ["8.83571623923381945693708905921677222825205602111213721818176e-221", "-7.25038286890331472696223651979502327779085126629840576806685e-221"], ["2.13363871556754570730614676345399534651676175513472423920053e-220", "-9.21220520045052263920389999030595998199381075986179110585969e-219"], ["1.20813063687287105403217696208942960583761989734453902415197e-211", "9.83144566450911384949820357753087159444504038523320664730245e-212"], ["2.82110686105830176626773285163219193961641717402886889767892e-212", "-4.11642696856078148866092751243525695246231406097937267866492e-212"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.2668373407676878266531821260974261105915855915845826475123e-51"], ["-9.31282856814149883610896772581066212068364734588737554910956e-52", "-1.9584106941390039527503748075755385055430033311340605490127e-51"], ["0.000000338539309144937674577211715686749954433854635093631139274595", "0.0000000991956423567254202130691387334746383473547090818224631714906"]], [["2.43185253956838058474510412609744447546606481717604241466937e-57", "1.18381518632200211835466292886573669573073115540052446778465e-58"], ["-4.30547659842223035513679384803010900552562168228628919833078e-59", "7.66563203221409012061312850628241208667488849626696104808949e-59"], ["-2.03200198670280001770595635444029901470968549876922539362303e-58", "3.93275412941998704931432395411282752308587777786143272360911e-58"], ["-1.94254276592966702518316493793689988343718579646013230064807e-220", "-3.33260270431257686945174679291417471650742447960757242132046e-220"], ["-2.87505420480951940429166844214939950101822848979072140823246e-218", "-3.21795566321253040065758098958389694407517788588313538485262e-219"], ["3.71261593364748962879402089907646619479632963629783133789624e-211", "-3.21307558759724776966597033700648274397202522987807473368215e-211"], ["-1.12217037047538492807297847817931892036849290912440480077043e-211", "-1.10416619773884388557531107766714800152256495114836580204469e-211"], ["-3.96628185236876463516537556181285727913540654842088025115609e-51", "-1.03582171913079395492925611416691058402067755805516189953071e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.21613498322681390064569400528964206007393597490342938844326e-51"], ["-0.00000021188871812248512437848100176531603739833057522715563560691", "0.00000110068160629815847395293388267137688455648726518799813758682"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.42130748865881795+0j)", "tags": ["lc p2"], "radius": 0.030855030131787666, "h": 0.15, "clearance": 0.07518929341734154, "info": {"n_segments_out": 37, "n_arcs": 20, "worst_rel_residual": 7.436196109514356e-199, "cond_like": "4380.5"}, "T": [[["1.0", "8.94009922861694247028998406526601934327175706355599366455832e-53"], ["-2.64844282564625347204299475319416622241424792677542760291698e-52", "4.30958828918698333623458545975582949850350569136964482604559e-52"], ["-1.14858658417352733818728609814235424782160693044301259595285e-52", "9.80413771338572643178248333180902744819517701238801401349996e-55"], ["-2.36693990271008578040281704009800651890911007564553299628383e-233", "7.79710788586367698109723659319091581759767059926656568534933e-232"], ["3.63058631003690668374287318892355083447787886589535112621396e-228", "-7.16547238997354994490082488643797743112245161665464485722364e-227"], ["1.63845174708392327577893511796063331279749199136601934272454e-217", "1.88428429465681277401693736630204828280586523943919789986122e-217"], ["-6.50930643174796449102490273117409771953968425601029328215672e-218", "4.74275787751357851186486144801242818396264144333986887314888e-218"], ["4.72623318904246470197406466088558264619957195893307359642648e-220", "-5.3675453947921883533995242618514376703880685487020711272785e-221"], ["2.86673354707376137705367095964871343937068691961706557487614e-221", "4.76447939536662211807223274786208378690097240893290071329836e-220"], ["7.0460262652915932597994180055713137287973632346864291294076e-52", "8.39694952569887647884482407544073902960173313404027938016225e-53"]], [["-2.26579499469757848395995728448772629790420532026110312765262e-52", "1.08881466241585583630762961472626112962304453272731015025663e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "9.37518522857536917654274412406420741171715612956225201232691e-52"], ["-3.2409358631688306911495718280171242676727583223225904517428e-52", "2.89572685522475412464471966440510553704335339266273899436191e-52"], ["-1.03916604268006255492984004920367254040434916167440526286746e-232", "1.20852048107713289058325633857852450213023359183467748304708e-231"], ["6.50025971556508269696664708364773986746044008987462818824841e-228", "-1.26403245622325395694250834815974016816380537140906901028833e-226"], ["1.22990526047374451863234939420925313483691946021755302980747e-217", "3.01910087933596562117481373389831593318874148625257881858525e-217"], ["-1.00181624967838880507184227894844035398410903598428770235145e-217", "3.16595977292731575488539860411420414935778626780910680536981e-218"], ["1.02835401515106007896194750631028860764797243433824371980079e-219", "-1.35392621262832781853167733340638058883615469059172427826647e-220"], ["3.17238046149662605111530097063657654630096477043484006008149e-221", "7.99205465670007372413761447812247463277267004968430669718469e-220"], ["1.41339548491353878415690684411851341040556919435439510177002e-51", "-6.08244611082451786351040483472274839492868597068608348740827e-52"]], [["2.8268503709501382373865574878230197246141208462770723206624e-51", "3.28534752804343492905279521157869188642283455113235936115011e-52"], ["-2.070966421893906950595397048620347034877376349106762229634e-51", "-4.25005084853756823808663816087409782526609895957196159491762e-52"], ["1.0", "-4.3981720681028134014550608797923751696169319833593421245947e-53"], ["2.61453278073757916474688398035456571381967483988717513285461e-232", "-1.96589640794153026407156141213165116462576756920638065834393e-231"], ["-7.31246773307774029950266366110390757803575614789264519889437e-228", "1.88365505759072399802830563517442573677213060563226032739597e-226"], ["-2.13811558702841197540651780263363071682922984861381000930805e-216", "-3.49367897197739347864071121007821598437559717559297053732352e-217"], ["1.74225996191435619370624711415724928598673690999003771432669e-217", "-6.75729630917620008207855270548429111712725532230304214749878e-217"], ["2.34851150453911647008450545492799294020771674816269359076879e-219", "2.13219373593554547883066517102042463331643975021116369654413e-220"], ["-2.87771659359402198784833148797590964769815693941348986419462e-220", "-3.17139444390082846711802163988401496780080576578148456968895e-220"], ["-7.84933683596528297305103472542570470932443548710426478557365e-51", "-8.20295099221756270272679434869543547286242346380294498519955e-52"]], [["-4.22326524178995428418380368857403499964757262888962172681461e-53", "3.65108915110167196697802183069892246252866976198198621466232e-53"], ["-3.62554419944232298603478165613214203596289531002516235318407e-53", "1.39328216597849079963888996487111998066002645242810763397623e-52"], ["-2.15472651283630475448834853028961823943333055604142620454252e-53", "-9.16213945485689168620932370960296123847842482225320108692868e-54"], ["1.0", "7.19907462804205865193629050089755769547993119061966777183982e-233"], ["9.76122045526694679403493534761262755518931181812739528257412e-229", "-2.0566681950512143880463246801785887206208591896269447101628e-227"], ["6.46690719674885875490882951463040958025154781953206707665198e-218", "5.26260293515763360769244953139510349611192469342964589179556e-218"], ["-1.87482226831395751322885954374946997767675842157254735928811e-218", "1.92457902965198935993021107197339501843775581353491941560591e-218"], ["-1.99002756637269491921240347352404843862854945570847611541568e-221", "-3.38617665474509986212634044274309494131418542363881965169175e-221"], ["1.64377152170356291058276160979504070099262196954727903196446e-221", "6.55746126813473144449400239126044369868308402711457550539504e-221"], ["-1.93529348587245636413181186134778864184481010710702647699373e-52", "-5.14181476323035849654777160759459618875616771464911846200335e-53"]], [["-5.28879817680623260590148936809856434555231569300616658737069e-53", "5.43939413639289293877834681141658038834209547233845935958825e-53"], ["1.42494346312229010755850069783046058365883822308941248729476e-52", "6.45431583233396913937413405826509631577529489763067940614548e-53"], ["-2.16545678653186436616490280969609954742907490722825198832471e-53", "1.21847703238342673692543126302906666813620138979269365627849e-53"], ["-2.92085901602188222781796826291659316977331591112314061797474e-223", "5.67928508921283527971587297048628160682482606523133480653821e-222"], ["1.0", "-7.95026325787861596903529697858124338162995988504122951788294e-53"], ["5.4901969872943888748272674817002472646592287706496337090212e-218", "7.73620307675837330765421042707356264162113846550162274229077e-218"], ["-2.63412214507685358004219973689941064426458301800928731204328e-218", "1.58099776201517262085248816344732783800115473841374329633178e-218"], ["-2.73660923541324649469160463773303263901931699750115007723579e-220", "-6.53781083863250077961312245636831561900907070957370928086413e-221"], ["2.24795331687648427651145256632256677186615462452872447438082e-221", "1.21739378794515070864055967957414760418057205089817860521154e-221"], ["-1.10233903818452900501688952253850826517896417465300487245606e-53", "-8.93227055109928002291855416266252054315126114488937724697343e-52"]], [["-1.47258147009105895311889348356391244228843789808167089192204e-55", "1.8260926769852486304785846365216893167575028120269456497259e-55"], ["1.36769950407670064667630317186278232020844600707774025158198e-57", "-8.12837389613020711737979917180370303313708348749189117254714e-59"], ["-2.25940254026482538244395138993554135574453061800830526972796e-56", "9.77597287796995623414876571549314793495742866711629244632744e-57"], ["6.99402540287029782286251932310593889964820682303281040030109e-225", "-2.52341363831953084523248103093603049620977376105101990423714e-225"], ["-4.66939027098707976718565532003897505692900821237134066722788e-221", "1.87224261702937610436949891268362684463084873930299398580372e-221"], ["1.00000000000000000000000000000000000000000000000298815094588", "3.05490482032378905136811853401726568295400631704945481826382e-48"], ["8.93163679090836010036473740754207113161434035891054474601711e-49", "-1.04940874330064383727442916710621081766341717064125017082692e-48"], ["2.30026252689534575967621098254395399592197441936950140504393e-220", "-4.98361065100324532018301478060662618991809744817954942910533e-219"], ["9.86930012770783011231914815508991133918435755332300055448689e-220", "-2.42271915215761297054954060082666091126400023079511016312836e-220"], ["3.23366861590164747996097282298048355427983308471291209865382e-55", "-7.06045701259570057903637936337046299968704169198633675867041e-56"]], [["5.09273716435072007409153903471867513266481449166749292943648e-55", "2.83835894639687537687411830673447344237292359953089070827153e-55"], ["-3.9101873240346938221221093921922570905805161607014423610817e-58", "-3.02692241906999530444376594274324135821771349348992987341584e-57"], ["3.27312488445548107837732875082077058342381011158183328552219e-56", "4.9823613915985364089060863068212299789780117744685992606501e-56"], ["-5.83377971665071956847713637626842346005292944106812052652866e-225", "-2.23374172030417751702430873425252164508198417508674737464162e-224"], ["4.47651435965080971925449873642040834144042419856364183588152e-221", "1.49580387064962807646441293075142827125241763614306371923749e-220"], ["6.0431874558615937833296974184510264534933525569337310992472e-48", "-8.60990591017273989643003992902617245123348582945578588293635e-48"], ["0.999999999999999999999999999999999999999999999997054613289478", "-1.68903343473487530127360226533433191709635486151082697284519e-48"], ["-1.53413113405782261094391693382332734378989167108790678801471e-218", "-2.11105899035209187627180778563205105778767374834249290055635e-219"], ["-4.71724909479211799067041217144914618360367426847995751758657e-220", "-3.11899189129193099640133542237354541208280338568952055997035e-219"], ["-2.81874200977737808558337747665146339673088450032809611722088e-55", "-7.27367926953749151587099063673086469088801355171059388872867e-55"]], [["-8.24100984705205641701679942389104129004556545661608299996784e-59", "7.55885826226588461329689323695609712364086277443013777740386e-58"], ["9.00615143993792397970530411177927338049427342037128271214006e-60", "-4.10673631124824248039769123098935952305338536597563951088539e-59"], ["-1.02413485401968956692927348290407003899953330596773056683097e-58", "-3.04704781849177923917018447220904602221028341949791606375349e-59"], ["-9.17076558874663512089581200706408091871764438582966399920815e-219", "7.61695911026695717315703643353961734293503332086788125934523e-219"], ["-2.56973845648945022118656226056718289673323570671099566483105e-217", "1.23384068734364514244834573157040300296468395586555477289571e-218"], ["1.69376178675878814926351373005084358525261048429801940921378e-209", "-4.32352366614832008755239106107439135026328848277337879075004e-208"], ["2.03381739571422974330139475466541197499262291406906336903303e-208", "-1.5367876123944880241292382152283049523097155569935118495691e-209"], ["1.0", "-1.08711246989388304576882379504143015671645021214975509120542e-51"], ["-3.63217800363913653015334876943181914736874684694374596572718e-52", "-1.63232566030158200334961381588313174220048624799612514608562e-51"], ["-3.79421536124583784497659673338817008738444795890136675904014e-53", "-8.82194195899835687489254952554422143105123357281808698415463e-54"]], [["1.48868519072229414278413141307443806314967503590518260651569e-57", "2.19307683621913411479251693267288850323498399329056719733419e-58"], ["2.78411673226842853471778471097641611508817562802778797828625e-59", "-6.47691918962779143546555763781693700199863651558653302134903e-59"], ["-1.64798540278928935658292110611382898872926062672713826983268e-58", "2.86037962969349302049579032464981367657396482504019165434711e-58"], ["2.02906581898130845968061647348633284217448602028390182244284e-218", "3.29275079080347165381078882207956358551995771585021096307681e-218"], ["1.76056866580977457660292075502303879565636600883899592332882e-217", "4.35291758978689231953371298458750808059855515855171390154181e-217"], ["-1.36737431595449002819493587912267022496838317612801463044475e-207", "-2.01179688519763401729162073508774343244392204674133751349411e-208"], ["2.41748693320307672809688571361822918741916099743248434167314e-209", "-6.75353707022891421719338126585702927811906758877399251591457e-208"], ["-3.33739944909954249189924625553511645929234880460818407794279e-51", "-9.13480554547615015611915138617827154781879795063767970994868e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "1.42166059220659782348832656769286753043219456106333349246326e-51"], ["2.21562821499279512367352126717995203886868688980011863787047e-53", "-9.30744494117102792487447001562267531016947108496881697507302e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.8425190913339974+0j)", "tags": ["lc p3"], "radius": 0.019133591100298802, "h": 3.0, "clearance": 0.04662582370599203, "info": {"n_segments_out": 51, "n_arcs": 20, "worst_rel_residual": 6.916479452588771e-214, "cond_like": "3180.2"}, "T": [[["0.999999999999999999999999999999999999999999999998795919498103", "-4.04539109805812579378614901707197453882745374080885068640853e-47"], ["3.13455959221436463169495583066615732264047376531924522377748e-50", "1.02784522668419295282782734077712493940385362114294455999795e-48"], ["-5.82959075544890831162810883948381839164351592127243952685544e-49", "-1.95979142906479417630619200380771605223814682960049878786691e-47"], ["4.4527388943101909413634777059914360598724393051579897337023e-233", "-8.74651237981378765360565731200373658878308927577926759195102e-232"], ["-8.41530592174394478868272453369257673048478258935068739042848e-231", "1.47715180341060355695390650575773645426575274363391060293424e-230"], ["-5.62745597125078624249734442262451873673146936089169546485973e-223", "-4.11894046259000879331863737038017366732225819609006124333975e-223"], ["-1.02751392776939986227431988784068415009503239980258776987188e-223", "1.87721717069878022556736096951361201409754512398948453378748e-223"], ["9.80902315707164186152037197898700222480386131712377694968911e-225", "7.66524209490214149265833930155467719336435694367897246602845e-227"], ["-2.68250155562031701517524711030471658210099703480352548928186e-226", "-3.07582063657602922065192731990690366067243140761449359469627e-225"], ["1.97190632057765658651944200965309218286111948787988047996281e-47", "6.62519511943267194811616042472468037000229267240572999487854e-46"]], [["-2.04352898972146980119980283086230978606231301125379208082557e-48", "-7.10471233501268395737210151310797887376609346600067938234669e-47"], ["1.00000000000000000000000000000000000000000000000005078252949", "1.80536982684391941536566962069251061328406245358698268672326e-48"], ["-9.90842314617201352487179108045350509614580298951681499292282e-49", "-3.44192374794052483206903631091819379154248804521234528344224e-47"], ["8.09543608533567081599030489078832381691769208798423166139303e-233", "-8.57262851199779279698434725681975427077609057361038748914765e-232"], ["-1.02407692045836888886243890244436957068313032158345141538275e-230", "3.14223101258212515135330405525563881303281739502702922321153e-230"], ["-1.17079799055155832868240465307091592532368613964273369426804e-222", "-5.68022141074242959907977056986379796824747421432954894987163e-223"], ["-1.28125572755499146515349342613629260763598442956146457684052e-223", "3.78351033588553481487072818231058336494195981017670707532014e-223"], ["2.12413449970741559556333091329646565924004993645691085546968e-224", "-1.46481949360642671749781892732202131003960196985532315314846e-225"], ["-1.09264525000071285427863672996351128344072075098782056424072e-225", "-6.61143412401863620868040890140769371334860730790982045831036e-225"], ["3.35226517690147110130001409400848607663238190987764308365149e-47", "1.16356453371439114198702868234420678411566518433994776056448e-45"]], [["2.94618012614153427850179770469660873243668066340855775770052e-48", "7.3400917760841298785542722709726607293266671422344160976986e-47"], ["-7.11693512795511073599979373955316554635694200681843442309336e-50", "-1.86431107112200981821646754927445877044958451274866560692916e-48"], ["1.00000000000000000000000000000000000000000000000142458359048", "3.55591436209947050731137065785073312939048093176356211085899e-47"], ["-1.84986086755057491418964104886852466936305038360647244263903e-232", "2.23518922172063614945269820269705112184814747801781139850036e-231"], ["1.41865842931533617527399620626328358525655067120522053534855e-230", "-6.65818547211066189227736466747215080683142209379477745857791e-230"], ["3.45638545045361826527037892569396171889665686096204150784046e-222", "3.61848401673318800474440631031482507816716454688941538760758e-223"], ["-1.9574458039106377062080796607517602749944812914893670009461e-224", "-1.05373220029711081505315755175083286766376905965921750179723e-222"], ["-2.87537183131334942155127262558193128320987525206699598362305e-224", "2.5607935659711355055382167411676690589444678161525613986067e-225"], ["1.65955854412461423500849103527204744628894519726847995455284e-225", "8.93272677437982102391876340788367477155528433345760550385988e-225"], ["-4.8186760354599451754544898700140974005660617245481146474807e-47", "-1.20206880623393457873050352514260022623445882879525928174453e-45"]], [["-2.442151154102017836355910033991015090904939105251812714972e-49", "-8.39682102225365258855642815757019303261611159566123918656824e-48"], ["6.42682350909233296391383043247312518447003267850484688196162e-51", "2.13392350559165925804401664822812746425973624864195953284824e-49"], ["-1.18460432672014382092168460681554375764307336352794989918886e-49", "-4.06788102620769531918254451147525297019223577728911965273477e-48"], ["1.0", "-9.92062391870176302838347953438956518691339660150181207706248e-233"], ["-1.53884544978823277173472727648733622190808438723406165473951e-231", "4.56900617680043103642272603113557874774264118065298685678834e-231"], ["-1.37056611413877369088511606625749546083970990196128821028518e-223", "-7.77458623046803208106894595736896946836050837071541495548213e-224"], ["-1.83152430322689368963223365201537852190854372285299463136361e-224", "4.47150854293516824040650297876558444838770539932142964277049e-224"], ["2.28260881803520808564201190255293680000275676828802451586698e-225", "4.59966291555085934602519406490158531861190844046700298635778e-227"], ["-5.36299114638121552124912948266838758372461890029543208954649e-227", "-7.16569990223695186943700568020921391651557286112168433188864e-226"], ["4.00801321166384095403271055544338039612204832008118592743654e-48", "1.37518945565971263047280668490409755062142845054599195949959e-46"]], [["1.1943188068029638494209389591158693206386749235986063342716e-49", "2.02805968058017632728909124701168404493633670340889680519026e-47"], ["-3.54961793909406112642437977816871316341374660318386849149664e-51", "-5.15704020927821606620978677444767362242349423775958429555987e-49"], ["5.80957030709566889486194170176740252948150106548927355293848e-50", "9.82527765964475681416074370078130666376316612526523359501465e-48"], ["7.46922104220970644633114830405724383127552126349099276071367e-232", "-2.99091154077286123580567813256367934588468800842573600894949e-230"], ["1.0", "-1.40398913189425777793629027793649937963855444778871637988549e-52"], ["2.36017968149395661153713505207132058255402232968273384820609e-223", "4.42183143069032097289559890779472848385919439951587509419965e-224"], ["4.86912662266126349204007375340865936491583918447022231277111e-225", "-7.40148890628027236110710837729810653602698424047486905363829e-224"], ["-5.69289045748239748418855351383001540492416958693017627443995e-225", "7.81621159637006288381685650861571565463979620515653921897956e-226"], ["4.14539123661060056012363480747433686324535017694635956186333e-226", "1.76039179074542835162264596516906725238209557673245085028259e-225"], ["-1.96925838418831044221457149159551016232832719835503260278351e-48", "-3.32154804091846598064030288853741360245393432516434668145291e-46"]], [["-2.61897227073669249460462905112267035639455096256112942058205e-54", "-9.22775217581108829790725049508222478183349852148979531905702e-56"], ["6.65081502589819958227379779338548432737659729191050831614202e-56", "2.31405467812444677445969002387641696321652327861593389438084e-57"], ["-1.26896605127184989485893093367032403888698318306932270779216e-54", "-4.49037048993494857713424323943401894295902150142466425744784e-56"], ["8.68459811437101103232830888780263270226676992937853049845135e-237", "-1.59373198737062620442005491151014782719989836581423619906934e-237"], ["-2.02841066737946206143046333994637375778967620919640879945261e-234", "3.9433634974018644952613813145009812672930666655326889305787e-235"], ["1.00000000000000000000000000000000000000000000000001603658826", "-6.89431948177052419624264932509103011466904159212181992010474e-51"], ["-2.58169204884104636571996637906061354462803905330928762754424e-51", "-4.81354954127526618122621148841466064985526058526007910838264e-51"], ["-1.48607455499410728179886965266584828708956190643883583170824e-231", "2.74179145057969110679520973721266920517518705781147990218149e-229"], ["-1.2412004877986934541123001733766168078298946620236059939691e-229", "3.26054017067694157027917305499907438360188786005890642034367e-231"], ["4.28988380083946429042825960684893298445645377332496307587409e-53", "1.51853691753627861586912032788965666006123494165245155137629e-54"]], [["1.75197555924320794482161556827946537955531556574045616454159e-54", "-1.13414144877369348416859416820384278649496718209958962075912e-53"], ["-4.43582291711224250673820000431510790960702475127515595346173e-56", "2.88522233400188114335471082612962949757195982013486503471807e-55"], ["8.4742737528546346835910021615540732975520446374912704110231e-55", "-5.49394991081404847029065675007825127430159348280251921303921e-54"], ["-3.03603767637634187917306654825460301029518704918838572489103e-237", "-2.36055646054552078735500211356500408117206099248689719240502e-236"], ["8.02954165388745535016325256878357938619745993646789396233821e-235", "5.4410647310801039714322285042977782609660085430949977613126e-234"], ["-1.44206345499345908113139345865396871697731177541305583330001e-50", "-7.91746842299191297399202668208320644912239962700119129892853e-50"], ["0.999999999999999999999999999999999999999999999999975945117609", "6.58405728868728403946584992738156628952113006150255748919284e-51"], ["8.98142130745616140676046660505977160160662762877820577145669e-229", "7.41252330700592388977416493243314526745400584621954186237006e-230"], ["-2.31393998963660886843062398131241758222088016704509095913865e-230", "3.66670879679222906300339196229181616230792565812439569360563e-229"], ["-2.8641153608068566821979981466524816463771597138634723802253e-53", "1.85728715404900455771143622931226760592814778088013749759381e-52"]], [["-5.78055205077515026006743053527310891135507612182489248396742e-54", "-6.50324655027264751876956523719858908568334582043478769448681e-54"], ["1.4633706594963992841993577018095970274996281099209861309893e-55", "1.65741724487719038421840539182750856180755303356570840300203e-55"], ["-2.7876347438948851449266948596696045778260741571903828278963e-54", "-3.15154121396204133627481386732188294790228369112243714591031e-54"], ["-5.46456684578638489072578509368921330179787752895393331383199e-233", "-1.66282687650303965718028068254705359825453621370977790438304e-233"], ["-8.00836544629435004927094159072047272972792142235118331507093e-230", "-2.33879004202566422174230518790332097649451636556538060076012e-230"], ["-1.16596622463150988192503496255379821094664996779101674827901e-221", "4.07412365285099477156768439382201429603781691375871219331208e-221"], ["1.830759350586985307860154846682073148588380408686613473621e-222", "-3.1243443578756960686466383891847407710881326255100780393448e-222"], ["1.00000000000000000000000000000000000000000000000008820123543", "-9.64704995101595847404273323543696637034884131470021157126131e-50"], ["2.81537326459407539927734853909462944835616917235716587826616e-50", "3.13583777020984337601086875844192458723186285560259070407177e-50"], ["9.41161090994674055093174108522659469465746459226960052188902e-53", "1.06492280941492890142882423732272612925712910341665024176623e-52"]], [["1.36751138032758421307570169029123991629198184105976364247537e-53", "-2.86452916309596785143223206083173550482836305019824686010513e-53"], ["-3.48196932151489255199540629336286912002966067240857369216563e-55", "7.27180861101374043149353762601079076941070608791042465268391e-55"], ["6.62612284031856547355276770284553858056431183668479077770408e-54", "-1.38539653576625677743763062448047874813395956903509334866442e-53"], ["3.61521908644294089080720761427021150044820432106585140886409e-233", "-1.77830371234999387823333954089418961248657454892200046268763e-232"], ["4.98801784299617080863110481870999860261712279064766774623363e-230", "-2.60315030117743707571266690408138830822138488723005410817267e-229"], ["-1.32358659591191495147408679153330445231796237778270991511291e-220", "-2.46214849022451084557295454429024637467547246141980234698786e-221"], ["1.0431963339527900851774435466141574654235341433264647898715e-221", "4.85034046110765435691502378671583405394566312069907220320715e-222"], ["1.61659400496060208239311469758512513376130368623218392057829e-49", "2.65440219211119886892946577559813364571064028392834248309334e-49"], ["0.999999999999999999999999999999999999999999999999911798764567", "4.41870339519109947976031122662575727685034318687249043100384e-50"], ["-2.23866885574275811080615959294526419153817685045256942321337e-52", "4.68059054775875543469826643623779371037658176921871129888723e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.9306368453973876+0j)", "tags": ["disc p2"], "radius": 0.03965298932852558, "h": 0.3, "clearance": 0.09662866108905928, "info": {"n_segments_out": 32, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "653.27"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "7.78816350395179338743332864417287487386998615471506364020681e-52"], ["5.40904150189190624039633392442939335986448936423887589102559e-53", "-1.66250191411867723850301357297501276289785133144369282499415e-52"], ["-1.07241356946842381411069128178701576088648463489067016903169e-52", "2.23913509519843101945052721085463516005536087519683886834183e-52"], ["6.31062263810615268417850067585274783540388385051762458748055e-252", "-1.23673570145737950203552941810493379947742967726100293791034e-251"], ["-2.63328398985836883271958936268955009941380873198772218856059e-250", "2.10784058896616054360690873621803631519384272580024697397074e-250"], ["6.22528544459913283004751964067529251608312988431692001293747e-241", "2.8669229454414455551608847870106429313221058072459332570081e-241"], ["-2.66367548943176518604669748071226755003840991485034778569217e-242", "-8.89993802404021288653258188716917527933493962827024383836412e-242"], ["-4.00390463137123689178050068952719011311917397555968424627952e-240", "-1.77014249373905757377769343156530897918580814798709547962712e-240"], ["6.7268242459429770199891332509312967131445810039039913933059e-241", "-1.22875728874997292878991615939083874782203990147222823344104e-240"], ["5.30702124522025482963241350017482414299936318523147478019945e-51", "-5.6389310155353606710653385194195844208875196228638895506931e-51"]], [["-2.02525667160284584669148243129730819723194895916565137052533e-51", "1.04111833795268675306127297539273655694151440444245452805163e-51"], ["1.0", "7.57167107019740522291885344450632076212611717674831574830853e-53"], ["-1.65262862185624824167798636815884150335536812812842090556082e-52", "1.64280560991469940809687688261804935340424627936843819854425e-53"], ["8.09343848744524567810345714390455221637842702829013872135493e-252", "-1.8123920904111207270094739940506336592393255164584941688764e-251"], ["-4.63267336654124797096372339165900625455926260930726479290905e-250", "6.31827038782381040598442833530969887013692739882506730584729e-251"], ["-1.08932733695542501647993666440538700405596572019572591831072e-240", "5.14576704588902682970443878254047355339709318538400498355977e-241"], ["1.11140287883177509099750696701933561589548367169320686580864e-241", "-8.73597044705841661436410438353541030377128733236198434883684e-242"], ["-1.27025615382996423431208039161105222498106559689098340706381e-240", "-6.32769601192128050859898953126728590618009220588035773662538e-242"], ["4.9580411542298787878637229416005028260663355581087959440688e-242", "-4.67455231755204540071606090513000865252463847792919966958734e-241"], ["4.79320820193076665382960670004721467423619919975650266852538e-52", "2.43914483451615255048755889637607090331039605020848248357436e-51"]], [["-6.07861093120100085857609689004988213524236394212959265008544e-51", "-2.58796820325719635408974576620020460369371100288384271540935e-51"], ["1.06199408339945688159072178689004189474234446779259593322916e-51", "1.54263316901857603643568784143608186044364631678778159725545e-52"], ["1.0", "-9.39812577442839052775970186577882404153475763391813494378067e-52"], ["-1.49222593787427075813992903337517472996990415594100850977181e-251", "5.71454857498868043204287362182658403197682953343065052920774e-251"], ["5.42335724830670827348927012525621105090915400782092510128046e-250", "-1.92187018262221003002161469706646614093782967215400999960272e-249"], ["-4.36557613093841686650998867364608472754232353782308280467954e-240", "-1.40196175539093005362431064539603900022746060321169947886883e-241"], ["3.63676272911311738862152572730567809550945300730028461180089e-241", "2.46641361048392450483026375531750488261700995101607454432888e-241"], ["1.14804521102111075630945367531347403967048780564463487821794e-239", "1.62888310038289552841112766089393276640174940414464829602054e-240"], ["-8.53322539728729625803120225261007007281791360250233348444241e-241", "3.62055387502062500280176391767556498838827968584157907686453e-240"], ["-2.31646874512343878757192161064293813414576692196040886334545e-50", "2.04283033578570363418204154067538337822040850342437008544626e-50"]], [["-1.79717406794529865070505038769534335406534334096755520065609e-52", "1.19030989973611820071844251814646079421122821672028528172845e-52"], ["1.40814733341769412620644130284372787213851971370283942839292e-53", "5.0222938503763013290403245356841037584419201151525015890817e-53"], ["-3.50744563893893675394699933611078781498109902569071638467745e-53", "-9.61387896940302420045263587753313963279626009349502302576843e-54"], ["1.0", "-2.01654239568010933520539808531967096112209555007718831741462e-252"], ["-7.07549189040639931359114899580525845136511143146340226600134e-251", "2.4786398963029909644477232649752317324601678272968043059439e-251"], ["3.20275184709225912369215488938391507133244998456799848161646e-241", "5.94739290800563345076625002130768499899148957378055494747378e-242"], ["-2.1958917217209785790733206311785165852133420182130990911568e-242", "-1.77713397524690322969519451269007915696940529670513417506963e-242"], ["-3.40747615425337768807763623528098996466979629907628288930379e-241", "-2.61873659461148604406538989968299768815726869500261054952537e-241"], ["9.44799748087326115861991752598257803604614919767985994524186e-242", "-9.55095439704463046161465593320356901762339346397611629238366e-242"], ["1.13127405717446890926216383801296206288509088766755546596848e-51", "5.06850457509552413527738512570142855751485782731338658581425e-52"]], [["-1.69830948894232866745342096418688644095162004666087352745065e-51", "-2.96891385246862622075630209472902777359901433190380203124042e-52"], ["3.87703505611840590792554759898589191696128578616520465495775e-53", "1.29212804697399727053102244189054777175029153180544542994976e-53"], ["-8.64581095168507644736394777383837159826433916315003527424392e-53", "-1.27534274286906188534641279259333170519678951010234307668444e-52"], ["-4.82994819194445510284837123278856401678398220478803601515787e-247", "-3.94062155948462025907848587874444756987631727741985442582151e-246"], ["0.99999999999999999999999999999999999999999999999999465447058", "-1.36810026653797446766766213495450261286507111550891523421068e-52"], ["4.40956340058771867215308764821579778220516113196629319736356e-242", "-9.28995134062315425986261962905866242781351136276125766500726e-242"], ["-7.98207655987600119031538917570791361345450711035590310996048e-243", "3.40584853203769397187884451499102942410578014126812639348911e-242"], ["1.77836451393269325879436670859053094962793025113351335626354e-240", "5.31931919544855960580517416275550567817739656537326689746158e-241"], ["-2.17314097334630616362360274304856753111220519450583487336471e-241", "5.55558655415971384292959474475288931357380466506883765409633e-241"], ["2.19488879997803987449153335326700068183968023562127055119807e-51", "8.19643194536274027529146683424181778029540127420546845555422e-51"]], [["-0.0000000701134534145170406476012520753475008418586524040671411450083", "-1.24092128293983775926828408080700778127243053180464361046345e-42"], ["0.000000000964905625378879166589806309487907909299413223884308905746633", "2.30889480513431040156397348047287540460500679659960194949617e-44"], ["-0.0000000183791547691215079350439297045315792247507280739778523994799", "-4.39789486692260917851163331569987023604171754297545537912714e-43"], ["1.89623649245277485891913911388685905575674490522420867918357e-252", "3.06494722439599005917155984341379899690889793143252586671103e-253"], ["-5.09498931793271804878322425967783032484907580666073162161668e-250", "-1.68849476629215493091636399331917726009556771468039311863254e-249"], ["-0.91370261770064651744987439868468271975431431097188838504047", "2.01374351901326525170913149095525072850580475698132481381061e-39"], ["0.160240883877000957253989153674190421740428604132722755490904", "2.59425936193311270970789596308389941556754876107865807476108e-36"], ["4.85792613978194073259426957438716401069054695958317792804438e-246", "5.42049090253670915655293922531932546158226435997312444713727e-245"], ["-8.17366837986081157843198933198109487947919666742819204442809e-246", "-2.18031924087112843094911294249098395060063282452474065632653e-246"], ["0.000000635888027047951644128581229600634742314102530088721657219351", "1.37702292820453019315613684132573871188599312902478476072462e-41"]], [["0.0000000377594490697197098945080576503466771924551954115203264713135", "5.79540998489481156781707581787825465300939524111960408403118e-44"], ["-0.000000000519647842806671465258932270899505019012427996072811054795275", "-4.03494783705742027517464753098703316464677424426440726071041e-45"], ["0.00000000989805414869850410017013849332390512404624754422544539826997", "7.68561492772914261914481144906934455304338465585896261565409e-44"], ["1.39623959328048673893898293253817573327597299711352223879616e-252", "-2.8260669042467722479435750969403421032006949301811048739228e-252"], ["-3.88883797870665219610529327715525223552640177355397494685904e-251", "1.18788655202485221868496482533881487107100469014920667850183e-249"], ["1.03062041603409727784584027945372535688918422713370246818196", "-1.66599686260154997523500636042616044589989955657698914159378e-35"], ["0.913702617700646517449874398684682719754297038465949192597828", "-2.22727693159320545497551350238007494553225867380027905414913e-39"], ["1.09673850535520110731970321122727410502759014094628661913335e-244", "4.45137558331746383678321718976588146127687994279722665351489e-246"], ["-9.51147113573998936697712480742995699361856405772395597913439e-246", "3.50743589137118889020209165341177987662118325985743692908967e-245"], ["-0.000000342456125066437391379499563658699129956607831466491063959927", "-1.88048782333533969202132078829487429170987511390985899327503e-42"]], [["1.66887940997779615397639834018340688033986884743440646090964e-57", "-1.34455188499317509060796532622968911369981464191383142334114e-57"], ["-6.366181306014659200842165915900366641850548127243071668847e-59", "8.70978730751518514972918979948615545986744921257498026201238e-59"], ["2.74195299621185643705236165217115232863822610147797054425029e-58", "-4.073762096752140540733304389834491954311467084405777228238e-58"], ["-1.02803843111809698325498414862278676839577175371658999083619e-251", "2.9070385577882656606796366036352172996157165219241247492857e-252"], ["5.50106925807449445123075972406510780272479820163627361657849e-249", "-1.52941250605016772145430310769166559402668636282458176951919e-249"], ["-3.73985789179720102003429309773144632907581917280099760219376e-239", "-8.65033814856715234853941614734953156340763075952466720299559e-239"], ["3.0811285018820692228317688584266582925399194744907238601566e-240", "7.25347573071260869884224728026580828970317902610030480305494e-240"], ["0.99999999999999999999999999999999999999999999999999198170587", "4.87596697071413165097148424387223199739657380430460096315443e-50"], ["7.58512313963128409657454930366446323582512380472263115729104e-51", "-3.85979273939509982550770972595989842620065004162921086265338e-52"], ["-9.38500292983676009484740914963500079746742734467377424692225e-57", "1.40016366533775234729968789798420001623963198980637995419143e-56"]], [["-3.08387475752906014784172490999751042242874684943115325232306e-57", "-7.49561927812376268872251354018306450960184539509175239559508e-57"], ["2.29350997230659599293429838064173107111195674476387757778384e-58", "2.70773470175920745662985285064395492318887888015890820847193e-58"], ["-6.84668503631884078718593595128591176849383622684856940883242e-58", "-1.80750012308033285038553031954990754002940602097032244279593e-57"], ["6.31363207187585651002952990657605279260927475726483650420226e-252", "3.18460021399035270448314267166134442438702077339856667407546e-251"], ["-3.27313201556065633075936507622242090807848201205699356299691e-249", "-1.71974120775889183735684443977542077948251042222191875405888e-248"], ["-2.63651404200614125688971564338562185697801920106158291011999e-238", "1.02582395326855912296447603825121631485474512533278227114616e-238"], ["2.20900706751314934628691874981522923351431484327407320263383e-239", "-8.40246102166226081334902829519236140298701594445274630562229e-240"], ["1.45210169566853326674055014179721196735516768917345684751996e-49", "7.86208666732289342936918145465931872461119534432775770462462e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "-2.74715788975650777481440663570621201948728982820047067057121e-50"], ["2.20567069787338669990762801738230640772489521682286561536275e-56", "5.5010073421566324826668696021164595637892560450933627846737e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(4+0j)", "tags": ["Res(p1,p2)", "p2(+P)"], "radius": 0.2, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 28, "n_arcs": 20, "worst_rel_residual": 8.871033118524374e-244, "cond_like": "4702.7"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "-5.03893940556850786383727505610530671713565230350355842448742e-51"], ["2.14901976049399228547126392119768406804280464513315682224047e-52", "5.55827007031275079070173986164935798196497322385601402744126e-52"], ["1.28452493274065452878399444727519002608612890104000750072353e-52", "-5.95239818676459508723775328856944308800347950458655230820552e-52"], ["-2.05249302205135247067263666262319867351759132822234763179245e-261", "-3.57338758541371733582688428822443328071175371556787269778907e-261"], ["-1.07717014896136320667461407923750801271139893805615760520819e-263", "-7.01507951794914206586350366508015011837996302869045827625658e-263"], ["-1.49570459235055393855363924259606169659178416932707219400885e-252", "6.98501818758944353574440239660301510193999354164166835822855e-253"], ["2.67677543557995073549004167840344976319823661511153787651161e-253", "4.59522823410840222752631552595328722155333191860609854471792e-253"], ["-9.86616415162393251525803385292171246035160135913121566339801e-254", "3.42440603167224936414532788146789747282388532998095322110174e-254"], ["8.22144610947192396200296388084407270206727621649133229569842e-255", "-4.86141285991488064071194438807860216580316865341293919339599e-255"], ["5.54838233437213308838408003538066179810332553743143454813389e-52", "8.45354555985904636902664868145237826199615904958571931564046e-51"]], [["-2.93046260934986560724750222885246404848262000307219642979894e-52", "-6.28035239042631036298238880879322021478474975321176142244438e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.81209613282493369130223476150327651750482602067657058145094e-52"], ["3.8855352435262168482214190024058274478811546403212778966469e-52", "-2.51948853525865736186712303595086493569879894842692410699207e-52"], ["-8.75555788718064815595503068406828151984757859707167114204393e-261", "6.00532678789250907148528543801991859277179802753033882137996e-261"], ["-1.20606647832591297745393496708870154293186989636149724322457e-262", "7.51503724660444643069116861442935300687227474752275104647372e-264"], ["2.52209875564780753194999079617098926722336056209905554017204e-252", "3.05781986647534784210826525501556688661637782132702384432218e-252"], ["9.07592895344814087342109267107186951342966629136253478307485e-253", "-8.98270551098879689754262792852180048887435123070687940938369e-253"], ["9.36092160193367447293039753481833269441802460277706237390484e-254", "1.80025684682998001857770120631490537985370965512892796619613e-253"], ["-4.12872693702163773316132476324020502663696005013225982432031e-255", "-2.21388548566559535560989897162725293081850365276880807917223e-254"], ["-4.48398163875514053539300100059882007500092232739674626305348e-51", "4.1298537980735212205663933353574834505125705749652218579527e-51"]], [["3.91586523681467609894615786362538222419032515356588407981202e-50", "1.90213809179034810203825259815042694059439250694111738799573e-51"], ["-4.19230899492053058171831189365923788690012551275746008464808e-51", "-7.14946781687381883460459165384347134559398300771058889976348e-51"], ["1.0", "1.72948276905645105022192805976217583749381059899182783651632e-51"], ["4.55902275921847424989228594089435390329046748840663691752422e-260", "-3.04744319409022138488523838225858813956028129637852913279722e-261"], ["6.88144605451888860404311127797471395480848789609794413600812e-262", "2.82088650437261648499037254396893111523479668190479071503964e-262"], ["5.21540631220332613494663058583858230645083163729082980984211e-253", "-1.7402495329373526557237825795542476026628024431601464087327e-251"], ["-5.59858810246534346839726149617579574721753729359242015299105e-252", "3.39869647235395152601406925544930887464348961302835239874079e-253"], ["2.43527841918932961252223726153911210243067680985515042174619e-253", "-1.0478149189212222287946136616203776837297606788190369693893e-252"], ["-1.20355099495248857883336985100054597811071082907363682319951e-254", "1.21119920250167340441681611220792975643536344430177911947858e-253"], ["-1.98571948315433121953244849309841633098258452325886102598266e-50", "-4.95059951329533344122797004630036701791277000535175782147234e-50"]], [["-3.62621088025146499939208322754159069453781225507260998170627e-52", "-1.92958925412803868593036401432672188237003252130627687832521e-52"], ["3.95827962729515949398224407029418113665714495599774638535367e-54", "1.653086343383715664921472192796020836395518724201954274758e-52"], ["-1.01424091945727510984952023073334715423986013301408649165244e-53", "-6.12921473969513717263116119206278904554702828444584214471366e-54"], ["1.0", "-2.21296360748370730459446440747379640965097832691196569863865e-261"], ["-1.1146417766128842870818084211131941507257412039270164712591e-263", "-2.02847320677800521552132239067252366513354448327900196794256e-263"], ["-4.13022392843401420948593534936212294720218749779005786854483e-253", "3.94688441830640535137169235595738037495460236202339843642918e-253"], ["1.38666298995643249962419975219767264433496510944864456338264e-253", "1.21057071617936835716809134094640474383371113245669345376949e-253"], ["-1.89568131595010283474822687757593683391936768734834958155269e-254", "2.12086274814700424002922516366357792377475820676815102250785e-254"], ["1.85379591191626505041595715257276368048441198576097246520282e-255", "3.51461154540773659341606145141036327052719392551476864387829e-255"], ["-3.60863668627822900380546677546403434247187236320444454658136e-52", "4.54189972447465287906490165324683881762177985695899087135542e-52"]], [["-1.31385564451869344896704045258459122951331396642149301480625e-52", "1.04068936355830302798795452024947270850136251523008034958501e-51"], ["1.31718896938714063603626975052324280971637838083810709792976e-52", "-5.69370996602806533669693657576427967662403158569889680114172e-54"], ["-7.54436616010019115322416889006089267331553086854479786628608e-53", "1.00270456740349448934854222357213885727174855866047084638126e-52"], ["2.79179012837308233990753121761434268469751049703467960284809e-260", "3.439129776310182571452056285082412350970420024422287012924e-259"], ["0.99999999999999999999999999999999999999999999999999465447058", "3.12691603964606281009888034517881497913384146273223828350061e-52"], ["3.11732440015605037206526186602451058343558274422765891186659e-254", "9.51452694188237275331833112361346972932420044881892832063829e-254"], ["2.96192260551920272442067989615706162050374625708111347327555e-254", "-1.27610601895967944001285864687540702913854263439882787140355e-254"], ["5.81807563438565796574220688490459608769292034715439650247124e-255", "5.51412424849424863528934159678348121504996256344319415417574e-255"], ["-3.17003098281139840679729188806804894217293195700185262129438e-256", "1.27667827634317611597763152716759511286601639079971122759162e-255"], ["1.31724601092961141702747454296660128746762430210603754838757e-51", "-1.22875208775845850335838112291924390213849759471610207657268e-51"]], [["-1.23170748091727798521097296716380849901738009659999151645095e-57", "-7.50532394329626407188433973379235055338231660035519976678917e-58"], ["4.73974099149519395418501634740731634903338520021773557445783e-59", "3.49667868326392006809900527628651823702758413103487460294677e-59"], ["-1.0683069442115777801474736209181225738861211769657864003804e-58", "-1.09590575797755133042829379680155960877498331678299463735269e-58"], ["1.98067955720678510053463119795607891803903945688094924540912e-260", "-3.92091794368110033330435688588853993323230062562692981354769e-261"], ["1.13994339897309046256514872690798316085297207487693642272443e-260", "-2.84035230300573112750368474088913433423530917768958293691763e-261"], ["0.999999999999999999999999999999999999999999999999973272352899", "2.44362655189603767994418412734277232977992862367462020001567e-50"], ["8.6331360385737352896988548785075473212522079145689396731916e-51", "8.75340776425521556778101415094119199443692751342110093586521e-51"], ["-1.20219378572532395505811603680040981691648464030640291877083e-256", "-4.10504611017577292085619116320812808936126475216023825311537e-256"], ["-6.49905115169488969274816749235255215605533101297228800517163e-257", "4.83244859346801927141298021884948899241861803067955017690919e-257"], ["-0.000000325325018936597313292013364149433981886585269652661329005083", "0.0000000862384369705285857062490137734901116126897678730966061209617"]], [["-3.27687174020905388589246253898000176687899977178077494625824e-57", "3.51168239051242159513859533260222495404724461933274316270916e-57"], ["4.7174470167811607991465824136605710933980907940600776707381e-59", "-2.73011685986393288911295454540693586880628412903735070242833e-59"], ["-4.27411807731496267856258747461999445326292948993441629916331e-58", "2.71724410953690408569929484162097150146585993954173251773221e-58"], ["-1.04033473046311533384907256434947850261951256821366809779947e-260", "-4.803179942148144523854310697390513407692788683440533140795e-260"], ["-6.83866770190583275486520601621449225067981435106472384792684e-261", "-3.61834359941197492055075398649309137987888226913878212640451e-260"], ["6.69878771353719938797303445811298517159155430716914113740512e-50", "9.6243253027204290939017234078024502286237689691513246805035e-50"], ["1.00000000000000000000000000000000000000000000000003207317652", "-2.40553081071898434021546990835511680631058615525944207442273e-50"], ["-1.31083840197737816180452287300652155472878486721990552124314e-255", "2.61538251716104861696263104005935917843197966240763821907304e-256"], ["1.31970336754225782230245082463877924268255379127553262195029e-256", "2.16565260450962822222197676766073335575968852959552802408719e-256"], ["0.000000175203087073993934662378421543021054019814471220921147089274", "0.0000010299164519311532540533078016807121069887413702161092216964"]], [["-4.92073727978172735867710647844244095262283273557030789734151e-58", "-4.9106076475611540655634975955325319408354230324658473449283e-58"], ["-4.97284672519813447963268347316018679296543586735424455925619e-59", "-3.83344249576361599847561494619179348151642156855831531102358e-59"], ["2.32425691497290732371731032453882573391962132548645519291047e-61", "-9.38411611897191163242379161573494757190466058312463133355958e-59"], ["1.34664890881178420067720680917402925916951723095900132611481e-257", "-3.63211104769044457801131475118508158410697842364485953488342e-257"], ["-2.16552474175768344691111318872599852528141111879898560461755e-258", "9.08093130241985683652992042168399798161297232506340184059825e-259"], ["1.18404293397691189289420472919415540884091203528172408815343e-249", "3.1130751225955634166778002235929476616338553487077659748451e-249"], ["9.66828726665113571560731055090074736364170272211504816827995e-250", "-4.71181200531496587413995813496936999407142643128107261649814e-250"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.26128340749533186619378620852202911480686516627337194667308e-51"], ["6.69853406944040792499174806151080405597213513854772324384599e-52", "5.41211785626344554527679021205042113130811110702478039405814e-52"], ["2.47067212138256869081642940237889823360919125868136355687587e-54", "8.04866662426968937255144349575138633309496054286242337275419e-55"]], [["-8.5147285830644956926951382024096516494017318375031435072555e-58", "1.51720212428239630575785558826034363716397872601184596607447e-57"], ["2.20276675839966871739362434793879920956356620409698426977787e-59", "-2.81086764076317390018290029961085418825564794735649762228969e-60"], ["-2.10004708221551242034618941660436201453555420758895646463492e-58", "-5.31964385366517577866038805588705259218364305641264856793472e-59"], ["2.66553100629406409462023956927487689894554973033108960159772e-257", "-4.39026727409965150936209871845864772550407182070654831150836e-256"], ["2.22644540950758779193216351008284955719211502163476743146129e-258", "8.55299825730746285784856427963976221130550716709781729003122e-258"], ["6.06454752993997017851573477107969811687176227932099671102489e-249", "-3.47635914529178328353162517756348287888717259904172041988333e-249"], ["-1.29242373666076323012636834239750434558002456327325141100139e-249", "-1.85404009376342831398956398148644502762525884980133066215708e-249"], ["4.01435251128429775826513711712484577616646491977797215537292e-51", "1.25974885376614673165260463968884261194856011163697129810961e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-1.53601075062213681642424127031847868144411209341060591122008e-51"], ["-1.27715099251732576784759511561855814619806368112481748277393e-54", "1.04807325527641651863396863570346247103292620854019024132087e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.0385568998993058+0j)", "tags": ["disc p3"], "radius": 0.0485640245258632, "h": 3.0, "clearance": 0.11834357879431254, "info": {"n_segments_out": 49, "n_arcs": 20, "worst_rel_residual": 9.585557326645452e-248, "cond_like": "625.81"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-1.21874016249991982978430689241954641981739697999034265095148e-51"], ["4.3901869748421141764088920213488900455346765361790146366959e-52", "-1.21445818964400347241158426495966214329552006635651253321087e-51"], ["6.15195089306448570582004694720700460043490074621870545398206e-52", "-2.43546243216738848843883409541127107556703232263122408455124e-52"], ["3.10847288267391947408021399068060177612435521156833296169749e-269", "-7.69408204413881906807144456558925171060789100759261161694718e-269"], ["4.29420073756968386133849257987796726972537901400105092182768e-268", "1.44625062139723944180214449071835991893671954457139763041575e-267"], ["4.09048580294073553533502898714926948909959559899086416351098e-257", "-1.36920095010920569539843605324726861558713092842581708687733e-256"], ["1.9334611956348274016140579792905083701522838245612006022608e-257", "9.41835049459549507071816775444603216679391635305783535439095e-258"], ["-1.58241093586568004382735698783084191391367181205158782308199e-256", "-3.85287254357745316745414020842291106595792198365710124514504e-256"], ["1.16020997612693357991718183307922092089281081515648448321168e-256", "-3.78909300562107314013601925889663104647991254747875292437811e-257"], ["-7.55575845657757443526541684816695720198642244984083302057454e-51", "-2.40102545329009071814896369161500825624696789706971669942862e-51"]], [["2.34767963437824084434349893301880706293696575694463198296691e-51", "-4.96560640180024483445981619668896521222875952679697479833818e-51"], ["1.0", "-2.02114948980417963004644824585516957679561230852380208969428e-51"], ["1.3269433473234512099277153085325038250085162755438218110169e-51", "-1.77366001170328823539816283675602500529976798173495925596e-51"], ["4.69037529401042093146520441905328852930691096483313253090677e-269", "-1.86059811573882194396531789441459537065377257773258712304643e-268"], ["1.54042232134879986293464328170439313032220265018671194442655e-267", "5.1610852943211799819349141633648359874451142845746759858982e-267"], ["6.40631914197353863870000599017113455876690558375624128970186e-257", "-2.8691094180962501866297187810352632364070318874356065312632e-256"], ["5.07007817741771212246922348808553186458107675097579926470219e-257", "6.63430913074228792417154242633158379390481010951760428772065e-257"], ["-3.86582103833016974460544209589314300028315508319526730394895e-257", "-7.57457033375337888725590262093486218003577854370275407163814e-256"], ["2.14478676612932561044388743542332092232856111229529061369941e-256", "-9.11182265851990887758123003882788397408840540982898672677786e-258"], ["-1.93626804477777212213223474929831018216437245722351073786558e-50", "2.20781883721291490707103964324940357296713732782133761491343e-50"]], [["6.09579601882263438309681455195928893635201800996618752050716e-51", "7.71499877236335672704692371972096103380859988786358505041557e-51"], ["6.22925150244679934388765544450400963258542554334888084880081e-51", "2.54633785394213389091245470704575156357685526975754914033945e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.1273037125728421747284348534083576790887517921102075296318e-51"], ["-6.11262978130698737863903743585044307072030212118931092175101e-269", "3.17342730211272903270499696404124652071205109770345255663659e-268"], ["-7.96094689056431152056102981791254648687102311923346183241994e-268", "9.67831914837065051057807477189793693680689238564187981781493e-268"], ["-7.66273735089736065685963886008980467677555959204446380794084e-257", "4.90889343532870773277298956108302906220096928251926928287926e-256"], ["-5.03977267354164205493158468215547035963521344351009322117927e-257", "1.05458919950848442335668895714185811539343904705806489706294e-256"], ["2.30009876242403710945028218025966965683787777476611319304168e-255", "1.26238970124034965226091139818140901431341125919494053495483e-255"], ["-4.4903320063800502213521362648696529251895105754007474311402e-256", "6.38208274502812270409811125702024383283660134380977827922295e-256"], ["-3.486210939279681984929854180095490449853056372052953223999e-50", "-4.49806983355133051904435323597481909317642072848818423446227e-50"]], [["2.63205530744718318237299809894033145045316829712632678969595e-52", "-4.48880971987852336475140023989971640119547375742082649556504e-52"], ["4.85483824517433888134963168535718288974091432739148901140471e-53", "-2.08652244837640617239343337704281359219090374969114380500037e-52"], ["1.28275161849139784723657544033481431175028747955275547677112e-52", "-1.55261309545384858888844827567003508709451671611534060154065e-52"], ["1.0", "-1.02406636952711149997085606061749107311033212607754628680806e-269"], ["1.23859754100341854960523755675648327987217647856965932236154e-268", "-6.19717904422524123177568108253818211071951541968078763967306e-270"], ["9.54689910456966522285017187696975136400745095794745956073351e-258", "-2.35241208562397566238110640971126916700255516095157119661706e-257"], ["4.38352141087768660697309496459616887148890744226716938641042e-258", "-1.70525264006208402497405126077235822895119514898238851173148e-258"], ["-3.9293293463300343649718587005102500498851910292830494737077e-257", "-8.77213172738302203686082083614247600751580130244406170295274e-257"], ["2.6624523485511614089629898474448875191286674518387340879196e-257", "-7.56515527393392918731935289302857616639337499367241385686657e-258"], ["-2.17541422033459061324946652281772091776224701524985447690926e-51", "1.94257572175140743385213897407571597594920952569171283656163e-51"]], [["-3.37318924579114017363593893749591337499992231566112545146002e-51", "-3.85378290920537585100047838684401399752427408431932848421921e-52"], ["-2.1547962748981107631266735160760746555203101180864132640687e-52", "2.03986593371027921219341592641410902054883946418318324689123e-52"], ["-3.90473611221313686980705635801868968225749821898628142227499e-52", "-2.36374703006386714729008721319858986096939018789850617450933e-52"], ["4.13180861090087298888048675725028135937819224823892904221629e-264", "-1.89466651451281604646488899920370863178069773757977092076885e-263"], ["0.999999999999999999999999999999999999999999999999993318088225", "-1.77585166288438719306045136679729723043611818497538010817715e-52"], ["-5.23366217878704351718074057130514356255899402966904899886483e-258", "5.09056683132570980841549185727903702264817363533799008767105e-257"], ["-8.62412883107843074707599824803416663496604391545794181053926e-259", "9.45362306541522632811925492071201181670017814763640571494462e-258"], ["1.53559601504644305715928596193976171321555357055428214076029e-256", "4.42676617389714194314859583139050275362476759523280200215295e-257"], ["-1.78400453244427827964557781330398792242359358488829562943499e-257", "4.03655476619695166347696034745418336132939767445442620629235e-257"], ["6.70187312052007141378972679799796917458395287110586100852472e-51", "1.27570230648276267502808050233404760536642409096570933881797e-50"]], [["-6.82339833578388253175864883586533705844430995077036685974593e-55", "6.17032785671407958272886727084147250076997821589139861777668e-53"], ["9.37091574049913150228486522598220856402850661849614201780433e-57", "-8.49165707465688475093477265057932777377395701112028714495073e-55"], ["-1.78812889690935507025430398165819909641799981137648207197536e-55", "1.61745473898243355172616638215992410718996385333994246719451e-53"], ["5.27640252257314541763869076354463927912312037259027488763819e-271", "-2.11936294719787051291399364668071166902286719174962483343208e-270"], ["-2.30050447218112720078658311194799065496809973597220530532298e-269", "8.12122987101308230564618157275225795360276314594276791984064e-269"], ["0.999999999999999999999999999999999999999999999981378848264788", "1.68415460022642440284896834144233399849313086157229830069522e-45"], ["1.55896478040952142220486596338568083786264337217293556698535e-48", "-1.41020215672764204523099520137692594743028841949714344702007e-46"], ["-3.71763358309356422002409689034375504492401214313297749368213e-262", "-1.53034048850985132141775930127133908523265726996652170171313e-263"], ["2.25878216444373320002668446716199975272038630420776210752417e-263", "-1.04359882214351501787934554208897542514564337023943479587881e-262"], ["6.1864557733953476368220746936733378173620074149494531350785e-54", "-5.59612910278397201822283885201798557813568742118287710584186e-52"]], [["-1.15918378159888339281747951037781385885308012252336019888142e-53", "1.50745143165826347066963456851853573916876821951640681880757e-52"], ["1.59593118391573164726802192996479922323729984049498163794697e-55", "-2.07469444717658797548719268353621895163621484324661211150435e-54"], ["-3.03882655736235351575082758396858336758954236054203423633333e-54", "3.95155496390194375829709835519777539064452875007646642972263e-53"], ["-5.25442619134771558109701474214197530421264020320191605273184e-270", "-1.0282624511847761475360315141030125192426445895508669039851e-269"], ["2.20024802645043192912811555149001207403348566044112460378813e-268", "2.09338623018849878205940381320178125199782788447380954073681e-268"], ["-3.16417446833305266684969776708709756478941472449148158473402e-46", "4.11448945358735563287435123301563967718398555740866201036927e-45"], ["1.00000000000000000000000000000000000000000000002649244380643", "-3.44521787707159126772609667696279118791930128855427805961885e-46"], ["3.13379789266586231635928744056949821639177432964018355268603e-261", "-2.30049882344047496262435855881328115477427370324634591363913e-262"], ["-5.98074854374618421059446505719209225434011035983481602021382e-263", "6.69524282274166327248704130372117216152730184647757127615737e-262"], ["1.05140367808844711996121073852493413280132645039988828044218e-52", "-1.36717155505898247897540701029986026061711333687386689178284e-51"]], [["-0.0000000944626156414710171697537433986225375956846151175313792681917", "0.000000538800643828570294244627047905961687407223736203744953966384"], ["0.00000000338099197475203640575205991099541004968189580525328657032005", "-0.0000000026811986951952116065880744298997424633635346883815340094451"], ["-0.0000000643998471381340267762297125903887628510837296238933398229032", "0.0000000510704513370516496492966558076141421593054226358495570966654"], ["-4.73391944933246124868310653297814673474379171023528605943109e-270", "4.22783104145403290688872791447046979202683755055814040286203e-269"], ["-8.11897065755937065415188404745335142393617659144222954119838e-268", "-3.51712789241103882186553527088066407135690194508169021416033e-268"], ["1.4438343111968744059493259752220066653132265578662479496825e-258", "7.63258963154909635734785826435920514681328871562497472730096e-259"], ["-5.35865148345853701228833798110035465683415453387851958492745e-260", "-3.53923935651244407638736314483510792596419425520613982826331e-260"], ["-0.893210507797921991769076317635895088861853197129262836457322", "5.97039760571778626676854163229055698219562576843978094390776e-37"], ["0.170619942554618660982185640047956832762402545841062854008534", "1.0059045094569572856023321065484447792284356747703400503801e-38"], ["0.00000150101797244395438969027218509337478216534152210335571415783", "-0.000000379152458484517884259724840152582873397978555724821096187239"]], [["0.000000059123304142500959829400532215983262724284022520517070193216", "-0.00000033723049188219389909899775236031983936250506345129534054648"], ["-0.00000000211613256174606078568468142897379303923854311963457858998123", "0.00000000167813822268234041651086493902336122501706247768476203171811"], ["0.0000000403072868904011578225653605518817721759722498978093713777555", "-0.0000000319645375749017222192545702671116423812773805273339686701758"], ["5.58837040555970805308383791505205765880088827261270334788807e-271", "-1.39703031786686962189692399308598216316719623685548457897572e-269"], ["9.837078777415316587539491936555856007781058748463298474346e-268", "-2.25509889643262081912648694423509545746125223768534923827241e-267"], ["-2.19601707646652848238487925634392160666035689746181039548359e-258", "4.06210491190273919177386168870322688769371082561324768551306e-258"], ["1.08259545679665684793828230793456480727444539081614454679195e-259", "-2.51039261797328409531146466265674747751335972361158159023101e-260"], ["1.1849434815901330551103972929698594685697996166415483568303", "6.18362205155858256478888477999037314969810784254431931828939e-36"], ["0.893210507797921991769076317635895088861835924623278207014608", "-5.97253293984387638187829215492074256462188436176504370064656e-37"], ["-0.000000939473690258510167687904064675901132324046241592896088973523", "0.000000237308124141289500027985600569596950686672861344329704832646"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.913666698560898-0.9565827309137713j)", "tags": ["Res(p2,p3)"], "radius": 0.17334600255657168, "h": -1.5, "clearance": 0.14240677056568418, "info": {"n_segments_out": 26, "n_arcs": 20, "worst_rel_residual": 2.933147504266945e-251, "cond_like": "239.52"}, "T": [[["1.0", "-4.71931861474574263467023302765038574635670974699296205825854e-51"], ["-5.39067084784193472602549695720347870603540573697842818519744e-52", "-1.19522189751115270019496480399575796357089092918621250945417e-51"], ["-8.06807046502268919325801266520969639606938865587385618480822e-52", "-5.33451191508744085794621555921213836903543582647207085482799e-52"], ["-1.34163274213881666186303576478986212132975901481033493499449e-270", "2.94252087057007566076557701414400234726268101612296640440505e-270"], ["3.18344790631669561273324512920537190092906764795571069989679e-270", "-3.07744515146173994097412868313544645193503084696105334129629e-269"], ["-3.45253534161920496812255810996745720005895727120627531765518e-262", "7.40795109763347841981615185030917929665943578326233518057451e-262"], ["2.42389582909474309011348057975885534606974757234458622477534e-262", "-3.66943766388655869298215943844408097022499201282268729007748e-262"], ["5.39596661962446845467312939372960450586839928977987825699394e-263", "2.97360565978468610198245970860939930197954824251002952276113e-263"], ["1.57277617458892873278734548084608584576544579016899911280485e-262", "-6.98661874891279250405461627747355666790657092132745038628996e-263"], ["9.175769392415572841457610395898300248203428486662798524357e-51", "7.0001585107420034953189597931645143848595061703888125294784e-51"]], [["-7.03701929748502356338203251837234965971791737063690887149234e-51", "-6.49651167946046581144890448817275085550433545226322896190006e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.96447297379708336735875804606229910224884158512956635282187e-51"], ["-9.74792275730688448407872317661650155391412223213735201603161e-52", "-2.00289967807938343836076737379363941402024573855343765908196e-52"], ["1.13037620144507913855098823818441424415875067284700886543158e-271", "1.95702097512614031815685322719988163421275703806914980126247e-270"], ["4.55834571499863559864522598094654345216566671466805118877066e-269", "-2.67302185512951025047902064267884966574686536763316575656147e-269"], ["9.53903705798318051465696593640766869351339558426181060975014e-262", "-1.02192657782547985718261435586219788759973190496911427813889e-261"], ["2.23056446682544857547449050352899325463020529762308640484727e-262", "2.15500485064194486193273801108127946362721271621675936508569e-262"], ["1.61698876384778021224607318068466183688851538174463807207235e-262", "5.16677845796277101424491832742935684008432158997017856944546e-262"], ["-1.77271838940461464989225542175742451863820110642089976240521e-262", "1.71255135593821470645485032219617276162383493710256234766405e-263"], ["1.36395190848643107678836646818330580644164432889813763852063e-51", "-5.1254822325375147090109354918563497451841567690230442237763e-51"]], [["-3.75517431008731248313770944437985682599795340630690097291304e-50", "3.73818136915844955866087482743964841467934164850602428787851e-50"], ["-1.08782513845415787490955665579751273733159124196757410440941e-50", "6.19639145790351337238611974131870357602286661104659314912427e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "7.6884981581822928721096449559196800386216725119266919028267e-51"], ["1.37097331915073483580299376776689356291195163219615402898956e-269", "-1.0997565349820232845922825913186558027536311766550441275738e-269"], ["-9.90534541045023155210801763328797471497440925482726481751792e-269", "4.27220519719608808067223873747759498648408065707661481746033e-269"], ["1.85826584318762238573603040924063275660825798204351241040932e-261", "-9.88538832371657110154005163896708501151830036765967532656132e-261"], ["-1.06662722413166170322620397162604962938424627873418132499053e-261", "9.30074730831925335251443056121856651139986592608218800704508e-262"], ["1.35072174175147472745831855862576215065990304883193368603496e-261", "2.56366933358443254380835912464033098139032206457591246117516e-262"], ["-1.4961808853181575566444015578790781867732035639470651475628e-261", "5.51097992987721577059196274017203603054934716204571438700915e-262"], ["-2.13758401093878383335634980805233109725480557537829480324024e-50", "-5.68558838674110118255461168743195597014988589947082108372738e-50"]], [["-9.9651840038667564622194770104112305023819263589786010563898e-52", "-7.92463363734579463240423726962847649630813722102892671899195e-52"], ["-1.23400684493259302761889059029194615480885493125686277621346e-52", "-3.53117902163418041690060772051246681605076498507534303837415e-52"], ["-1.79721895521266927433523120779749382717210046771510290460849e-52", "1.96314152759637573289852042752403057892551504760791839729133e-53"], ["1.0", "1.82275732537683771138328676628195661663840673372307919469696e-270"], ["6.13675264694479748729328169079905493792884816754878266854036e-270", "-8.47226532388270587600720734725362452067708605210712346615262e-270"], ["-1.41501297475359776832464077393056132693021085733411323117656e-262", "5.35418074423212593534535224441887416781697712701669726966951e-262"], ["-2.11859879975716152029519534747696709737310134622139882601968e-263", "-1.47854519536200741140334395278269572389033613135085997452723e-262"], ["-5.57960265788807333876300347216468616100039782923492731310638e-263", "5.84287127045207904302620044502714752895087794826402108156869e-264"], ["3.93829982452783373916421476774484299337464634988285474479225e-263", "-6.16441311382567754085340959869224374260087097325956164859312e-263"], ["8.933506362101806195578824168734907749122663391043104930107e-52", "-2.13246429989460283871957383608342641095621234786618263231752e-52"]], [["-1.6896099719696406249194599437364500708905411445376360999702e-51", "-7.21545599858461341830261947034509927370222564333723211748707e-52"], ["1.87833339686072319868462025590400197949274914688842909685507e-52", "-2.25672300049415994854075238242126270179424927801339932647047e-53"], ["-1.30053613832256061379212494031723113720757673569447041396098e-52", "1.25651081265109190605077457353185529929530939680365007471231e-52"], ["-2.5960387302190066124829851305575987675313807166363824475606e-268", "9.2123161358687253228486537922741740047069504413416775289919e-268"], ["0.999999999999999999999999999999999999999999999999995990852935", "-1.01396383880306472853667426238577597508264617827505835378511e-52"], ["2.78723906997429928654985971666423265552881771481340896075128e-262", "-8.41385266710649442289436739230583600805545043207466003636006e-262"], ["2.31382286792038510165280043793929557476915357061072315136389e-262", "3.16190355836595295378798584367009613826648428293431864969045e-262"], ["2.3915764357454890032800749915060715802949982207581299092516e-263", "4.37656835046137368192663366491691846748539362185309968859918e-263"], ["-2.08521019689686775773335031038415879362696268011208431443026e-263", "8.55579609294093307528935372865280253906950494778730655694073e-263"], ["2.00917990139021771382310939126965030122599451325843043931321e-51", "-5.47279727389536767931022152808839049267733541164078610777542e-51"]], [["-9.58881086544123346186857228075848109714157795117311067526177e-58", "-5.37237426170618322318964259756874493334222358401989147061453e-58"], ["-2.61857556015123405257694716344815517889890472591432345354431e-59", "-3.22825002500720054447501411841285497910021990573856649316198e-59"], ["-1.11610415309679833856755667204690770840968528473476458215929e-59", "-8.43415030220407010094675295641309329731246476068612579713517e-60"], ["8.30773822948397121419744793688227832026521203560415737363639e-274", "2.64096021722424834488555624454726282791294974389099145647597e-274"], ["2.14130077818904527006973651508008373082355486347004453129749e-272", "5.14182903900644348383071440019544148961389967545651920586414e-273"], ["1.00000000000000000000000000000000000000000000000002138211768", "-1.4673538682934142409799114423988479506782584940638230197974e-50"], ["4.25279739812819750906063051701055193916145183601660272461267e-51", "8.54585107268723012000027374860236623934628501569377625204196e-51"], ["8.45750966882116952444021121814735874834811133364430863763664e-267", "-2.36111077622524360170895632608390752591885066003241785527285e-267"], ["2.68665986134754974915791574764238191941556784744504022571634e-267", "3.67377280342740117653979957067682659470313512322198140474042e-267"], ["-1.74749061704297593483588647025755689061943410985671583701542e-57", "2.71487443512089985457049622336448394814501926749883650891669e-58"]], [["2.38112953742998490845466636968745757265785329165108211474837e-58", "-3.59041224659476600146629385620556639650604395990950703781809e-57"], ["-7.26394404342809960698604697448962006398665528851844996012631e-59", "-1.7083329205203970318754413079685230818356543111072903782525e-58"], ["-1.77614516033027574688978429335381195734825140215942546987454e-58", "1.91297973205525389038237692037761607787555965039545439017269e-59"], ["-1.81602946293498496997150447317659433634467528504170412606841e-273", "-1.42162381830480437973455819773284754729118708331413437226095e-274"], ["-5.89598431285282239761229869964047597525475496532310056647698e-272", "1.83424511995998375037836066834062980632213700369720280634578e-272"], ["4.91582010518763346296489990874593321427224302976513411603451e-50", "4.15085558941406312346276965798995868501014775653441605920101e-50"], ["0.999999999999999999999999999999999999999999999999979954264674", "1.48620658238801122171174753439937899397729382470184847967595e-50"], ["1.35197969238457696884169350110995825746200180627750008142109e-266", "2.01403588226300069019113417663542131877424153192164164754516e-266"], ["-8.37287510199014141494420370979087895582707134504076577319287e-267", "1.04967861047513829247678824463317802391069680627811699847419e-266"], ["2.28801200464414395769738325038280064912981949367479402409513e-58", "-4.74576259235330528077652329156503380138284305814002515740324e-57"]], [["-1.66897041065467581694892571857836129745134123549102349858159e-51", "-9.95651792762238961397259858759077612743229308808393640500537e-52"], ["1.03146426551705479815222535238879553957232290247307390657506e-53", "7.6765293043484101146382670187435374132178693829636675695708e-55"], ["-1.96468364967294714436397110740919527285541897750483483702433e-52", "-1.46207082778181431951336142610628580532055683811099515713708e-53"], ["-4.5909598011921096176178280868212380553301761031369236917712e-275", "-2.30133493440626300247639233192827753957428617239051021715095e-274"], ["-8.28263609664801285459366945759642885321008557555999948877638e-273", "1.17160451593044585487405608845147861807800735977808472698892e-273"], ["-1.64819380400859536084246316156958090974998105776945380301143e-263", "-3.09163649137942054888590207059327798805410103870801589542485e-264"], ["1.95674631643073424207724830234491397379500421169300837206715e-264", "7.77918949378770828734471750031346451289832055079799648382397e-264"], ["0.999999999999999999999999999999999999999999986787851837689689", "3.28176662772049057394151678147729730628079027583256106614282e-44"], ["-9.88830011471797736732998590829373830082245198202364558770763e-45", "-5.11772252029990748261410957751700662993120289808242005928908e-45"], ["1.66817732572468614687547430348007472533804429056102275740581e-51", "-4.94336759456910358113246252016035748353790540731651374505053e-52"]], [["-1.12447847100002518840621602548214754179987856332664816156797e-51", "-1.52595985337551195712166725190083979983022451424140732529217e-51"], ["8.98474053278088273455796919558029505352278828855738369920072e-54", "4.58809206396041286791102977731487323235588372590518983443025e-54"], ["-1.71137358825389063505332294907133491733904065464195169209337e-52", "-8.73894298648542048456634588036806277632031662119822511923699e-53"], ["2.59612326046415493519878479918010738820277808086042490871466e-274", "1.28672932227170231370992290186724604100409684548751817765999e-273"], ["1.99399799527813307245815650863977904861820840379535165913618e-272", "-2.85117856793312323826599640587145992953238232860748875117614e-272"], ["1.23731943966354612911514331543051780028556874796545421023282e-263", "-1.14425618018085062185230067062905923686537092530475942481068e-262"], ["-2.18322307133032106762608120409392342662985334530864736640674e-263", "1.3336141794128122232447888616059008970575685476297902597366e-263"], ["-2.4281575243241778401215727880512921371389444180475889671095e-44", "2.45166334503869339528093711844769314134619379302696762744614e-44"], ["0.999999999999999999999999999999999999999999993042456691276543", "-8.33845759635914965097481473295993861390895897773487124095843e-45"], ["1.68681061095182141627132586019391348034363424312516620119573e-51", "1.85877468067400029389882321078250767241170229620004027106491e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.913666698560898+0.9565827309137713j)", "tags": ["Res(p2,p3)"], "radius": 0.17334600255657168, "h": 1.5, "clearance": 0.14240677056568418, "info": {"n_segments_out": 26, "n_arcs": 20, "worst_rel_residual": 2.933147504266945e-251, "cond_like": "239.52"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "1.32073885978853265759476194457222534281399258600569053245961e-51"], ["-1.09616777400254755530398196404724109861770225055056712375641e-51", "1.53161844350222802458117082225038207081965971950472034377812e-51"], ["-5.33652535332949776551716926254059597662702220144424132257379e-52", "-2.3667803504594600529915532753985117526299496352870767163918e-52"], ["1.68840716818792705589689964299789041345070937481832454028417e-270", "3.40783560604016609570976553532290725746919884389935806443188e-270"], ["-1.58344439191672602055110027491138096579269648174483682915421e-270", "-3.28909596713114416961736851865675458789566513098383383872108e-269"], ["2.42222886173699064942170513634046002832155228210130277660624e-262", "6.34605519347089015301450946336909450146261483851780945326613e-262"], ["-2.29470517005850919635154937219875467898809937355845492456515e-262", "-3.35342245682924746729362380035909012291174924344554639338274e-262"], ["-5.33082770758920647766183785338819893809123597873095098128755e-263", "9.91363268065959302867161630412785075230948153323774119386818e-264"], ["-1.49051491258814350766925094725661247029787510943620867537243e-262", "-6.50001048735325584856973572965249931660087067394359620400985e-263"], ["4.93301047587219371903513790878137940575240961477828942835849e-51", "2.34715474709035904819299512935166234030081504362637218818113e-53"]], [["-1.87421525504212217471277316783154407393265790700524164311651e-51", "6.71900501638506431138653675775464580707851609413428855760946e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.89410350131054491436535775425321083759459192742370491549108e-51"], ["-1.17585427706202076353426589366090115433548940830011805222808e-51", "1.37817199505439137157527798746239084507570439711779102648965e-51"], ["-1.78582905143097200575110968973435229583761755258342193183861e-271", "2.44559809067161899704548087970074212235639731960327073767413e-270"], ["-4.75239800144124791441633847636605713085994227808689729523833e-269", "-2.87937763816977356992270523449984699446552430982864974361346e-269"], ["-1.09843727081093067605952990781104357945368580210324637071552e-261", "-1.1600718753486151839981261389465103671202110839248011020492e-261"], ["-1.36074814655404763620547781457578955908503124312895422050532e-262", "9.9662918034312937524459561097543681543564130918515559416883e-263"], ["-2.33317281703255511781357113366624856317464292094432121404016e-262", "4.9511740393510252621863617550646309924932007630421785060492e-262"], ["2.00816857091382204192966705319039709988164409936441130144797e-262", "3.45209287448498464798184537855922294408710116733294572838046e-264"], ["-4.5480786202051117476407110652251888549185085718817060546989e-53", "-9.66075923541377537816976754873138263732915029783009667306856e-51"]], [["-4.55783078469922449004157010301734239795973479300547945113851e-51", "-1.45230456638582814497694688257911002499942337630216767648722e-50"], ["-9.90691319191690044784452804997234307411162473603602036617481e-51", "-9.00355773775226372660947007485176841501643852426280527449148e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-3.48009761566916908542086253165561500404991233472761132092172e-51"], ["-1.59337403097617368549662068441776175052066538358987697780284e-269", "-1.366087260987320945924460150618563595936169183067971085658e-269"], ["1.04563877669992490934751345512954721086655340795949660086901e-268", "5.14927694145476582260005103817932846082284001568501412032948e-269"], ["-8.7906986912999001388406896270277477689591150557262862235174e-262", "-9.70877463931176095814404270229722700422327865281333112655971e-261"], ["1.09290546036929646668342192217049486486582894623020905978908e-261", "1.04419027057695881997092343505612085523182165330521409130443e-261"], ["-1.19514757953893467413796658987071467695711069655203410510353e-261", "1.81679455512752131826447177711137453495851393486702712804431e-262"], ["1.42715101497474675546522510906340479071677867589621781118968e-261", "5.93573140720684613573354639541375769649298735480628997639645e-262"], ["5.40024617565843609093173409956012111569034031382819362929073e-51", "2.3940605269803597402898864491838336116567865174862038641027e-50"]], [["-4.40191188612085128012807071636568750193401178521740026429871e-52", "2.28482656474002702243298664746803813185968679435382619304186e-52"], ["-2.08070204610184333834319061918472817438506338313161618040397e-52", "3.23253773311954069113209832686920806693202179894819377335117e-52"], ["-1.06388923869606428090921432566832098214047819339397015376633e-52", "-4.297697258198206153479798523991227721364465370119805999489e-53"], ["1.0", "1.887940813848606246280362829487136064803819995259723668754e-270"], ["-6.58356269193488799149884539091835327011216907350417260500814e-270", "-9.83996299621157660489266261099929711724565772192826531518068e-270"], ["1.43819537421858258286968340366439393225323675147423102500209e-262", "5.21089588853061340956053750543088918817211301490997992296134e-262"], ["3.46225110542230227983417445899971024263551095954695466384407e-263", "-1.50454086040095345534743604169182755966372621914659079912871e-262"], ["5.01013271754521127325110731391072364113349193744563203399677e-263", "-4.2901917594795758779803420142716795901219121112266425036745e-264"], ["-3.74534615049098120087510811184604801751694398687183408408548e-263", "-5.99504729397325724897193893233212687668673438962406014834079e-263"], ["6.60639619255611423291221776752518127971695965220811599030831e-52", "-2.10967039615564307041427198629727341191335656413187058219429e-52"]], [["1.68025879730335030789970889408879180568447016892000306067094e-51", "-3.0453380578508922523458238294226228118197128506674936167838e-52"], ["2.6011922019644861168078100982777453946319844329562396153807e-52", "-2.7770846263454083152642708045049457660058319484549532453561e-53"], ["1.72765741430469063763274720123494060060674653903060627618115e-52", "1.59994466984957085805288294857692309661745551139731266563677e-52"], ["2.72573225489551249739545604547906791113679886662452692091052e-268", "9.82592072323104835218084605793400871270668643537087656154753e-268"], ["1.00000000000000000000000000000000000000000000000000534552942", "-8.12147545972871389477606008167504677460912157099568447880305e-52"], ["-2.90777171380137296324286123657417968603058167020227082303255e-262", "-8.3973950264088924131343598312416424698311327654011589221933e-262"], ["-2.29788711924520360999969626071170349193881842266353536944137e-262", "3.07781783764039681554332164913796698621743943457658215917196e-262"], ["-2.42635189166673941213124647543447130275730279673551985420191e-263", "4.95602441574269170073096197553707015165727028688360240620932e-263"], ["2.11283890165587894417996801218327356049242259152930391666554e-263", "8.14167455498636606014850259663972788845795629849176599459932e-263"], ["-5.20090443232930754768198214940098649560283748990412776826023e-51", "-5.69201873425192882058960013876316586059909347120635471185942e-51"]], [["-4.9328227540685635373263965768989230267037856692916589543159e-59", "-3.89113916794513415556952871743128351144497622644876307703128e-58"], ["-5.58502085855866505912263200395303583184259453614782495388232e-59", "6.11401191885449531069104372147395369841609050114541088733156e-59"], ["2.26470114389396324522583180758579060992081938059327933649907e-59", "-3.95998123468683337444764210117658525211045803315921932809119e-59"], ["-9.41780542449725003931532707444371250048373925268267899532419e-274", "3.84681557819732099124224075022628448001331289654526420071465e-274"], ["-2.59402517257190030516439953106324911175264363966707026802911e-272", "3.27546882134781623291679938712176218680392131389424158168799e-273"], ["0.99999999999999999999999999999999999999999999999999465447058", "-2.94800012366721060836000851480912281116796340712890663198319e-51"], ["-5.99931675676934216188951156291188758029183316542156161392476e-52", "1.06761317049314259475541669196535477931501372790135393285253e-51"], ["-7.38153719673534957379291252227097532044201822208516535740875e-267", "-1.15998406126914450367796403970916758537728568118975282416162e-267"], ["-2.42202244976150441757711164808898705049832059828705792492506e-267", "3.29929421018254967823553427913773457567711364060062274631155e-267"], ["-1.51417368450500884305464151875339153075804054693928671987872e-58", "2.16223051397044984334762359415014052813064449400310933476821e-58"]], [["-6.09661609747559627328876407113376330712312130480521911467506e-58", "-4.78938315621177086982809760617712206569991582801638839601903e-59"], ["-7.69054859105145487208967638307706874446953268042755402805944e-59", "1.75284334121901652274886934291662970627581917252906855876969e-58"], ["-9.63565069619122860978109229377719232618961131856457187799582e-59", "-1.03911551032208711996067645295407826379069618259702470302622e-58"], ["2.06573835072589885952616569247812501685103207320743294512962e-273", "2.27397787860070640983132733586354498298586113388180154116761e-274"], ["5.17147932494799381739733534316084431696579109134164623429953e-272", "2.67688323077721534834632306966822936987568837944885247211663e-272"], ["-8.50932387009772599289868818263389401204684356719109559881089e-51", "5.31859108674010958698133165016451367836180873728472165718467e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "2.20525653901867979703266377503903361542008430197876959031979e-51"], ["-9.93133441958165750196393683213586178134778950693085980028391e-267", "1.7667406415535772630720216984788338083563153942826523100424e-266"], ["7.55025208864046032456941631842910088442985971131174129879434e-267", "9.66802346155409352550184674256167988142992013100795695738439e-267"], ["1.03461887370680544681041451459005182111324838972455441484234e-57", "6.73713169397918629303544410162186474976771546706809704670699e-58"]], [["1.81825750203611175771156695223973299875434856137533327369366e-51", "-5.50993588867382012550243712748209785349582883238645301648089e-52"], ["-9.96691030152003425957594581979076330186580489807403169644258e-54", "-1.70450753023496217395133290397563977684030817017217506258027e-54"], ["1.89847276594033158624491224295128128087468075339483805458076e-52", "3.24659301250667661180086527407881548708100247103479851440045e-53"], ["8.58224113879901503845830722868021234154310934124913317310658e-275", "-2.54461425333353541817139130762062697779329166504027326701434e-274"], ["8.44044278974271348629522078379508695662754875162171544013872e-273", "1.41917239313988351643102353017401523499941192598693923243758e-273"], ["1.81963835503472132101677082998745508747970934591294510755217e-263", "-3.14472342039664791679443831492827479539975030381773711517099e-264"], ["-1.49501051499846473970560359014821723820968802427745865814979e-264", "8.33121676406014555037326545122629540278650104074488377622179e-264"], ["1.00000000000000000000000000000000000000000000479490781672888", "3.42517805508777714811108903007433857757250676897724138658281e-44"], ["1.05885214472756446036921433773668918231638652280692461111918e-44", "-2.52325658461479642686173068338494921359807988630963180726497e-45"], ["-1.46609019419901138373350463236054151550592429784430529157091e-51", "-8.62442336203281709147712862895546725242715797425769453021867e-52"]], [["1.63674139549931607206809048839162444699267218372938064184234e-51", "-1.01124968022348039354446224788772122353604024966204882822082e-51"], ["-1.01981744562943544923361364635681930280599143618341910313677e-53", "9.18329868011160126031862426632997361935542402446259990905771e-55"], ["1.94253110856163474198435125338372476773386391890227717575864e-52", "-1.74961975520256697798966781011111131261960347738723322447587e-53"], ["-3.68114712571232637963446808815485495850180989876292759156089e-274", "1.18282106202462280201875910180802466802094753239029451644358e-273"], ["-1.90774029520971054265878161939372292183306181624079051102766e-272", "-2.93182525724146609976522548309510616414471204572735096250054e-272"], ["-1.14649810783750503648066796028204418813813844043141236547801e-263", "-1.19148264533134160573627396955967336305558388890445621246425e-262"], ["2.35294415080597900655946243756695803129299353448107637956457e-263", "1.15606189122605141855783509611741880240608625138426471494765e-263"], ["1.35833498212735698388458890201371787535787990252064719145284e-44", "3.22818966579625627311782407297811297039551627500372989538041e-44"], ["1.00000000000000000000000000000000000000000000970937641723431", "-5.21805430400362164734893956316545053271293386245477242491367e-45"], ["-1.65888535220419004851122049460210291195304101297404046604664e-51", "-4.63656540032790434665311661993325569960242454606858663588153e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "-2.302715787933891j", "tags": ["disc p3"], "radius": 0.0004886687866996198, "h": -3.0, "clearance": 0.001574599423809886, "info": {"n_segments_out": 38, "n_arcs": 20, "worst_rel_residual": 2.13974683825717e-251, "cond_like": "590.82"}, "T": [[["0.999999999999999999999999999999999999999999999999995990852935", "3.18567131529712242730496773901333696115281635743708376890688e-51"], ["2.76914101459619765099897170987232192822286688107200297409561e-53", "-1.26833542246393616256901479208710111601186912696259412397238e-51"], ["-2.42850615701517175918211486614130759083888665046981506216074e-53", "5.29166737206548046457320139294600954287509503872079120262718e-52"], ["2.38637664567216015449213952151553161935948209270992096142226e-269", "4.02602138719605930468562532487608921849065070972856415809685e-268"], ["-3.24937851326187869131722806954944992867631086551746751020832e-274", "1.50931478448944598163181009090152120471045826718187592693787e-274"], ["-2.7004036556826428933026264858088876710034458279661863314268e-263", "4.31665807854547483455974523780845698732957272450050721110483e-263"], ["-3.11115669049841123346868181108375426103722625513039443442813e-264", "-1.39866103896900091850402142570826978355060433913649632628317e-263"], ["-1.34154070774597591827066020343229762594609529955505527427149e-259", "1.73026951906392933134447120889294186178286877205737092700402e-259"], ["1.21121385838174408032900065273165268384279636089250130438958e-260", "-1.52295023288716804309670075713648779122956769420352190545844e-260"], ["-3.12816607457511895600782410826275351954917060376054341567845e-51", "-4.05354671647311516211752360866449011397110538209570795318566e-51"]], [["9.11184350588620148884423788746912090409447254451685336327871e-51", "1.40670483900908437359558465609244488926073665877342588191621e-51"], ["1.00000000000000000000000000000000000000000000000000801829413", "-1.14402000753730438235887496461599317694709473957851556395867e-51"], ["6.02169679724835717820958910761596262728394751243286342690168e-52", "-1.48841886506520894051854736897410675089930217704866601289981e-51"], ["6.895486779208881693332197836617459226770881798445890159707e-269", "-1.53934680316806153727665156395333589806950136176261602203609e-268"], ["2.49934928916824270326515311448278104761898022425995348180347e-274", "2.70828577403464529644076631486202041448500273701443291500624e-274"], ["5.70908427957111246878586030436971535158101780602108450135624e-263", "9.02937955203945625689364420731047184608862950425777193580233e-263"], ["-1.39889917634473758258880211032633355871183856363953640753204e-263", "1.71828992073329249283140628462041306325149015058298805417723e-264"], ["4.23696118932214397984295210534865533337334599614260068395186e-259", "4.53064509439546397137039184248660851618832318916807134517045e-259"], ["-3.81213039999441306859606164931605171543903511750074252289857e-260", "-4.09706572705710574134256495864014138222634188537516359530765e-260"], ["-9.5538190515999678015279714337240294035984613550407931423987e-51", "5.44601655695611983575164417568479230529625442642829799050382e-51"]], [["3.22701663035104474790531239034841838867199889213273150683774e-50", "-5.80208464286930052644448085058757718250343804664848864097148e-51"], ["-1.53198415060069847873754832718418728530471523743046240575764e-50", "1.78990307436378533364828878218164637047838214923749665425593e-51"], ["1.0", "-7.15929206357291077078888728672830294453017914511492994879292e-52"], ["-4.43520352871585693792636059978012164864209070569428556347171e-269", "-1.16244665821806832855378945785425061483435080479421930649044e-267"], ["2.30176689664664663078514300427831579848016805979919701978242e-273", "-2.19587996261153152421928658470538526624639690588059532503563e-274"], ["5.62709990122184860209999255667066706461757396663727975858738e-262", "-5.59224310122908033817943051276233291151013690177719201965038e-263"], ["-3.71813197005269946366502084183684152243808636220001289057331e-263", "8.26178736818614880325871511266158002653106752241041636063327e-263"], ["1.39198448335885238300633532165640135240724501634992254458452e-258", "-6.82447389756181987270632121298259380085343860416125557312844e-259"], ["-1.25488817223060258547568588265945844093838260858179555244058e-259", "6.04484744064290240829732077699811196115499916636324422051951e-260"], ["1.90573302647150059267967897810714422573253916853236422248718e-50", "3.70592778152597714083010012994326408007833322116442271661549e-50"]], [["9.61065637593246333736737805515669697075852975630695445121778e-53", "8.22732326968848916082313226804886795589575047834571451956372e-52"], ["5.06338087806999458673411532275516383410822682179467433393249e-53", "-1.21723743939729769892376253772603236279097587628761858821613e-52"], ["3.67536867563915832470648693363160251530357142709457674518445e-53", "4.77798651959185555769140495476103367864291299716759583137238e-53"], ["1.0", "1.69012291572661348549848243201048200690761213656092793089269e-268"], ["-1.48371984901957049257163934612313064159670698148200151627665e-274", "2.2569358688773837889453834839292267381103647337229882960154e-275"], ["-2.54574949718290629926109235601191547293879420187508831586018e-263", "6.91356847422573608017539323463224369083674889697524651530916e-264"], ["9.16356658749384160842940703665205871735458251447532476294949e-265", "-6.37062171495889913561629095203970782070884484524172361246759e-264"], ["-1.26517063003675028383071903464228058530390438030495013071273e-259", "-6.00655666092893104336301130061026085138515405113050673867873e-261"], ["1.1415277086773036881649076955351271646036805919858126547717e-260", "6.94167136549407373422268295450674289837209946907982460115676e-262"], ["-6.48967383516299481070407318884379656000367175919516097480843e-52", "3.71705640745407752624959402985876805680709003398006532383328e-52"]], [["1.56584149661920667297011589506362072873613703566078358580512e-51", "6.51991468053332057305593410074475370193036210067406762684357e-52"], ["1.27986647452973689089554025670104063465745939800453409363537e-52", "3.49587568814735676460446517826560720838045371833922918005055e-53"], ["1.36596826332983778243973308617256990768689779219206016360115e-52", "-1.3370342230483942151670979711924501649331796169451436860053e-52"], ["4.03451376628190392429000327845337382894159378858752270095891e-268", "-2.99347350519030539904662961448043467081779922664949520351755e-269"], ["1.00000000000000000000000000000000000000000000000000534552942", "-4.14124720445339521901938801652444231296859387631551927005269e-55"], ["1.55755376174656665129246506679930424514509231830757109222353e-264", "-1.83074860020136071477374915589921044534684145578801412105657e-263"], ["3.88286928183483969133263089999713860838014978195097322681847e-264", "2.51016667910475594262901535411427811641177735580214014410022e-264"], ["-3.68560741382594226326440503009210523445246707598212246316625e-260", "-7.14656983783181820958550265659242246660952629099673295941987e-260"], ["3.22120260339291618984499403340785806860847909844258290497621e-261", "6.39602408707015866348190721306412876414742258553298784966709e-261"], ["-2.67204067645755399932679482380719031575219586963429557649892e-51", "2.89983287880285723297954633373995739435105619443588828382561e-51"]], [["3.69579902958122828258290862953602137855284824851001890883318e-58", "-2.40820389015856032534312499808650715813936452180947359791903e-58"], ["-1.09539305862570534471819440740077556170784820002885801145083e-59", "-9.11933047644018980259862556453922687198616445277852873409794e-59"], ["3.47406842236338086960010499946299876673137926627909409174838e-59", "-3.31667164971511172650249996388900724509177452507276860810409e-59"], ["6.39217990995820980524994451532744430110567484437418253390042e-272", "2.61202044132724236354345914010159858350860174581368727001959e-272"], ["5.90179996702914302325318307828165041237198529023522398646959e-276", "-1.04781817684740897669482990492636300216583802856743193470632e-275"], ["1.00000000000000000000000000000000000000000000000001069105884", "5.04003832458693292651528892035585886321704048378401229062276e-51"], ["-2.19341295191792331028582078988041715405499702052909951944212e-51", "6.26512481709394468703399933652644362802571502876429323366923e-51"], ["-2.63518457671843721535129394317687231421901185392740372760506e-265", "-9.58786487647833374088658127941634905080067849878688785822981e-266"], ["2.69252119232888853243785155844133213769928480291636484929515e-266", "9.53011680865504121576777172857057406727173303014340204605646e-267"], ["-5.27412027829566209960102490347467893171620880353250117847002e-58", "3.18057136305892511451383660995838338859907334475367374975402e-58"]], [["-3.40613202708182729973684531681316400338984640947771055738701e-58", "1.09571665894976857755885343038208045502358124807098207826787e-57"], ["6.16840278811428756255910884257275521502452601410522847104767e-59", "-9.39110874479228493346404459384785719714937343253624490429281e-59"], ["1.55075137448805090889259134234455853895214871269112547222168e-59", "2.05253139720861402982595665041226765550728649779007391146097e-58"], ["-8.06979465093106438507852210617788577096262689123811352266658e-272", "1.49617562646023683318779724499748727521780344425527373088493e-271"], ["2.14226135010103287995315417790029413076054829820270315614904e-275", "1.95407673267161482175556763583249304317861663916094315416003e-275"], ["-1.30702328717922251656330042860905015319299522481417525279277e-50", "1.72921983232004148243867210762722822114883986557517149493228e-50"], ["0.99999999999999999999999999999999999999999999999998663617645", "-4.858206640287374730669882583120503454395443718706368741101e-51"], ["8.58522944529516871946518385777321626150851716993665138856988e-265", "-1.85488308781206016524922502898279594877381509385015049349186e-265"], ["-7.93060115220218868259535549820171620903753279528528571856205e-266", "2.63662533044321861969737651542093307566524308069483779667199e-266"], ["-4.62458342571422242346820275028378597592515279548883162453434e-58", "-1.92750867007851047374905408440896157767779192053759115710882e-57"]], [["-0.00000000758660828475804458941562919091771793012827609706638676721691", "-0.000000269400321914285147122313523952980844341026373423278435078964"], ["0.00000000117134054004339265999432828344077838584596706297468202129991", "0.00000000134059934759760580329403721494987123418779728734797227063093"], ["-0.0000000223112483817789078094157768274433978256374678661879356347641", "-0.000000025535225668525824824648327903807071127386614997100525994534"], ["-1.5768178339001821150775199641912041445135200500085525378617e-269", "2.09898707972625669117195212127344740120001847707610543893788e-269"], ["6.35237569651672708231115455181470204322770649192353982441299e-271", "1.14993449972602561294150271515152296702635936269405656617715e-271"], ["-4.08505364163122979806152119045622201797316515350639866275907e-260", "-1.49176089116624862838075976644855588132426184580554903210046e-261"], ["-2.79495989823870142821458438697420970593654527690628959884281e-261", "7.63962607323647575118544206959110384429433125335359735832207e-261"], ["-0.893210507797921991769076317635895092882151983389725178622102", "-1.75428241524239173691131193454576446494828192917758463466893e-37"], ["0.170619942554618660982185640047956833113169759662261113205311", "-8.65227626799719543217054317668353568640783927534676596533571e-38"], ["0.000000755258782912663913233122208762713131307262215012352062228177", "0.000000189576229242258942129862420076291436915019833117190266887234"]], [["0.00000000474839010103428505662294264400308821650699570379521268659281", "0.000000168615245941096949549498876180159913543915655654068771633152"], ["-0.000000000733131541331395421716893541599300693036953684677844387834981", "-0.000000000839069111341170208255432469511680585787724192337447549785684"], ["0.0000000139644103110741985088932103161771560578467368510011062732967", "0.000000015982268787450861109627285133555820681670936996906212231874"], ["-3.36355702873349947465904584941725375441262182173957411244254e-268", "5.22886995268688131225725038403593290781664150610192632446057e-268"], ["-3.57419849351194072436567123314198958484858995929546188952972e-271", "-5.89315439262860699558591884233989801911298349928378623471694e-272"], ["2.66913350698681968201316281635508736113836402777788413374915e-260", "9.6486125137613457684489686070113834055160205218568336999396e-262"], ["1.84502634770057728490688617348874797328708434139343575147476e-261", "-5.34846194830635777396788690067118739245502885937149043092008e-261"], ["1.18494348159013305511039729296985942404050573359529001398008", "-1.23350088441883050511086085272363007049297742651972576345285e-36"], ["0.893210507797921991769076317635895092882134710883756585767649", "1.75214708111635521014917449343492392994891631421765367401506e-37"], ["-0.000000472709700289484503534503089437049356678868995743731178315506", "-0.000000118654062070644750013992800284798472831222798123150098918203"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "2.302715787933891j", "tags": ["disc p3"], "radius": 0.0004886687866996198, "h": 3.0, "clearance": 0.001574599423809886, "info": {"n_segments_out": 38, "n_arcs": 20, "worst_rel_residual": 2.13974683825717e-251, "cond_like": "590.82"}, "T": [[["0.999999999999999999999999999999999999999999999999995990852935", "-3.18567131529712242730496773901333696115281635743708376890688e-51"], ["2.76914101459619765099897170987232192822286688107200297409561e-53", "1.26833542246393616256901479208710111601186912696259412397238e-51"], ["-2.42850615701517175918211486614130759083888665046981506216074e-53", "-5.29166737206548046457320139294600954287509503872079120262718e-52"], ["-3.89401734490796567410467236210495450830554498510697637504354e-269", "4.02352441517430446706955844788424962994092224922440099027333e-268"], ["3.09839329496068245810734129205871464343919614978542566581087e-274", "1.63322922339883017176555687986600553921589796751934186326027e-274"], ["2.71614403953458742575462251652022480402269714987424167885726e-263", "4.41653363983026189240195815103841996922931534411608329137327e-263"], ["3.23791001592937676598779626516250101782341005607354696275395e-264", "-1.39402383728967818880767974793801829142456797696925425284984e-263"], ["-1.34215651244184513360043384689759005401886588864971333131781e-259", "-1.72621368964268382702677220414008104631062339772531286633203e-259"], ["1.20601338747817389780896994081492775651647436629399586858253e-260", "1.59207232796063036151000537637980180931138648608767517591033e-260"], ["-3.12816607457511895600782410826275351954917060376054341567845e-51", "4.05354671647311516211752360866449011397110538209570795318566e-51"]], [["9.11184350588620148884423788746912090409447254451685336327871e-51", "-1.40670483900908437359558465609244488926073665877342588191621e-51"], ["1.00000000000000000000000000000000000000000000000000801829413", "1.14402000753730438235887496461599317694709473957851556395867e-51"], ["6.02169679724835717820958910761596262728394751243286342690168e-52", "1.48841886506520894051854736897410675089930217704866601289981e-51"], ["-4.04555915064475579561418485307255606621264860580878536925736e-269", "-1.54369676681947501304082133470003374134771242097510458493496e-268"], ["-2.76237995422525692146028421948639553127177261642254428637957e-274", "2.76632591091093523246144154720762059793539389292464226929149e-274"], ["-5.66615475731078415998298679777907209879960551854951435530727e-263", "9.00322833235889437502207950365749594725756464641912587282367e-263"], ["1.44977727470347524325047241737857120802591766842433146078502e-263", "1.96666182252872742195050669400633118618884717059796601441527e-264"], ["4.23588839875017824207638962400167990476226451229729775407249e-259", "-4.53151542655096270355776125049943070926243878247958920322016e-259"], ["-3.8211901168048823172344747657296780803821094204588628051488e-260", "4.06988404911377413792486001376282630360870417363997240422529e-260"], ["-9.5538190515999678015279714337240294035984613550407931423987e-51", "-5.44601655695611983575164417568479230529625442642829799050382e-51"]], [["3.22701663035104474790531239034841838867199889213273150683774e-50", "5.80208464286930052644448085058757718250343804664848864097148e-51"], ["-1.53198415060069847873754832718418728530471523743046240575764e-50", "-1.78990307436378533364828878218164637047838214923749665425593e-51"], ["1.0", "7.15929206357291077078888728672830294453017914511492994879292e-52"], ["7.95389166808839694037379496367441908619989703173851747621062e-269", "-1.16195409001091959280642671186392613298598696938053629607554e-267"], ["-2.27198261486990724393260386894120411591547138843988563831408e-273", "-4.00329749859075977367921979209754860620649911391705075268942e-274"], ["-5.63702156818117954538742987129362933574092288981971476630571e-262", "-5.71194361774759190221106867190364446234748845936050777456199e-263"], ["3.56655371738289313169057689597770262707891040880114596665873e-263", "8.24616544914178563313771400646736771966969990807265942643021e-263"], ["1.39210596081729218509093326925436409282198105795602577877267e-258", "6.80971555607944375083238515213064209105907864466055308774699e-259"], ["-1.25386229504536264724245283897940654263799832906231495481784e-259", "-6.2425000111985117507003409691838743566113010441893917525439e-260"], ["1.90573302647150059267967897810714422573253916853236422248718e-50", "-3.70592778152597714083010012994326408007833322116442271661549e-50"]], [["7.33443000807628490753425585162917055170437964601516004682305e-53", "-8.27271401318285773779052648064860782915723869956170901132615e-52"], ["5.06368324532139003742267130604845772251473197361147375745078e-53", "1.21839193215699602414005214191439856232327072414698786714854e-52"], ["3.66960929942210212111494439471171892660823520201275153037077e-53", "-4.99788990239153655127037718111650025622288401799977778086041e-53"], ["1.0", "1.68960737587244095423706472734905431531727498431854032839811e-268"], ["1.45254653320063616704935764390701261293813941717513841447794e-274", "4.23134940401444105461630789309723856391935607010923005903722e-275"], ["2.53806550810651884595980550662995413465378263245467920458393e-263", "7.35549873587555972365995553639449171052188589789782221175218e-264"], ["-1.09321095541169083101614883391234519168312910839830519838661e-264", "-6.3807852119744055816828924100035171796276361069673884706024e-264"], ["-1.26529777277617275456125729154734216886059748773450699384837e-259", "6.27019705414415082893052033600445004120435151250638434281034e-261"], ["1.14045398819189317936667571855434040954363290848397286822517e-260", "-4.12299937241211656894393881552707388751923638588235927462472e-262"], ["-6.52197024559437590122325801748133916477464265860181483590036e-52", "-3.43208535548790162854646870132865943723127117196103947905581e-52"]], [["1.5657519233056392604669810322500862989383521827173118586303e-51", "-6.52155927890509944425272554070465474961514762529677599008561e-52"], ["1.27986242778729149637921534322047840490627343554901642236597e-52", "-3.49577833948113360994070253232755564704289738244159530778815e-53"], ["1.36604534413832148751258858104042190294758279134475241108754e-52", "1.33684879701749296818850245511997100048069135809250423078602e-52"], ["-4.01180213341887515644746075879651958404930525188483709009354e-268", "-8.62225216944820519897812807294313469375133470940982549898436e-269"], ["1.00000000000000000000000000000000000000000000000000534552942", "-4.14124720445339521901938801652444231296859387639032201848424e-55"], ["1.25390617610637874931195921348738546866965809619776730345747e-265", "-1.84256462809276095536208412229893408431385902380334153609439e-263"], ["-4.03169515925085746709591345503059067632857594124021421442251e-264", "2.58331541334458780424052884578908514903398784444589858644919e-264"], ["-3.66701933530570904480192551391856445779919305145637327020076e-260", "7.14102600537649977638346746505287368318348557054144280559371e-260"], ["3.4071964321809489421483934518041862587941955980981405784684e-261", "-6.49596790852926682495485205437249444985573771456466426333353e-261"], ["-2.6723616949490852752693417350980861366057745042011508417969e-51", "-2.89942762162945457992291083202329869183075320307126418000304e-51"]], [["3.69579902958122828258290862953602137855284824851001890883318e-58", "2.40820389015856032534312499808650715813936452180947359791903e-58"], ["-1.09539305862570534471819440740077556170784820002885801145083e-59", "9.11933047644018980259862556453922687198616445277852873409794e-59"], ["3.47406842236338086960010499946299876673137926627909409174838e-59", "3.31667164971511172650249996388900724509177452507276860810409e-59"], ["-7.13370102857320821325103191509417491277163939402541310244038e-272", "9.52023095408471993757749760133028891553520793852221650435028e-275"], ["1.95969820975294299593729613023014451378637185422556030975316e-276", "-1.27051691301461062270792219143437075617887263072840809207304e-275"], ["1.00000000000000000000000000000000000000000000000001069105884", "-5.04003832458693292651528892035585886321704048378401229062276e-51"], ["-2.19341295191792331028582078988041715405499702052909951944212e-51", "-6.26512481709394468703399933652644362802571502876429323366923e-51"], ["-2.66272273237559176889787834840730235929760944889476321102817e-265", "9.65976310386428916853589591526532180274450340256838879495804e-266"], ["2.07844198960712889771279866683489418056449700278137986189942e-266", "-7.98415096828537355423554742789606582824159620297833574748615e-267"], ["-5.27412027829566209960102490347467893171620880353250117847002e-58", "-3.18057136305892511451383660995838338859907334475367374975402e-58"]], [["-3.40613202708182729973684531681316400338984640947771055738701e-58", "-1.09571665894976857755885343038208045502358124807098207826787e-57"], ["6.16840278811428756255910884257275521502452601410522847104767e-59", "9.39110874479228493346404459384785719714937343253624490429281e-59"], ["1.55075137448805090889259134234455853895214871269112547222168e-59", "-2.05253139720861402982595665041226765550728649779007391146097e-58"], ["-7.86246680619447842453420606189909140818248829104429306064072e-273", "1.6363324013015008429981220283573636927250947804835262865665e-271"], ["-2.56564082729497778987094885551563408709024242527535753063452e-275", "-7.05538438655985148082863397239706265978713441419279091589452e-276"], ["-1.30702328717922251656330042860905015319299522481417525279277e-50", "-1.72921983232004148243867210762722822114883986557517149493228e-50"], ["0.99999999999999999999999999999999999999999999999998663617645", "4.858206640287374730669882583120503454395443718706368741101e-51"], ["8.59998298809129244575548605724361570944071077308704537022552e-265", "1.94163608157517171414744502377052540297221178147484833102608e-265"], ["-7.60054099144815507367989033206168884733216758795565177054615e-266", "-7.75834712920970404781415993033942279977310605861397926720048e-267"], ["-4.62458342571422242346820275028378597592515279548883162453434e-58", "1.92750867007851047374905408440896157767779192053759115710882e-57"]], [["-0.00000000758660828475804458941562919091771793018578474780833025604646", "0.000000269400321914285147122313523952980844341024753916653157518771"], ["0.00000000117134054004339265999432828344077838584625323954313588451039", "-0.00000000134059934759760580329403721494987123418754724230886730264473"], ["-0.0000000223112483817789078094157768274433978256429188484441826270741", "0.0000000255352256685258248246483279038070711273818522344516889303533"], ["-1.57682577895759292266734397943021714409592775684977334909086e-269", "6.66540727357242575563021179213154240403618342270796187606442e-269"], ["6.28620251681732550347672276459403065566807706020801437634279e-271", "-1.14993449942672022714630812167427598056316620593395630058432e-271"], ["-4.1019442110951571085529243844162439137994081738612071083248e-260", "1.44386596073497592073220489361583020455866301973606848112892e-261"], ["-2.78081684421873733244222234570295027937903681539571594982054e-261", "-7.72855953372330417758387956840635550762137168662179572883288e-261"], ["-0.893210507797921991769076317635895092882151983389725178622102", "1.75024099535468514848932670259266660553437779616543464151001e-37"], ["0.170619942554618660982185640047956833113169759662261113205311", "8.65591847696573400975854357057437671348915614857121781217246e-38"], ["0.000000755258782912663913233122208762713131307302683683956976330012", "-0.000000189576229242258942129862420076291436914858608709099379441592"]], [["0.00000000474839010103428505662294264400308821654319286940166047700043", "-0.000000168615245941096949549498876180159913543914636302218549336851"], ["-0.0000000007331315413313954217168935415993006930371338102851620457019", "0.000000000839069111341170208255432469511680585787566808681953462072307"], ["0.0000000139644103110741985088932103161771560578501678149500358523773", "-0.000000015982268787450861109627285133555820681667939212988011834151"], ["-3.36355644770962097332152765638140478003237845965793281863096e-268", "4.94306180751186950390645631727318375818574890561522517751821e-268"], ["-4.33617428792713736398261481108267768662244227683825881532127e-271", "5.89315438656465870148266222152723404803490250880295089870377e-272"], ["2.47459085827626025020698090570847840041869164382172767728177e-260", "-1.51644022659228244120360180932845096259813881822217273938215e-261"], ["2.00792357796342519451824477693872964668572263830688937234374e-261", "4.3242651686149201993652982428285292113112908019265044401956e-261"], ["1.18494348159013305511039729296985942404050573359529001398008", "1.23375525996594262816041850835275929468070542362670498255717e-36"], ["0.893210507797921991769076317635895092882134710883756585767649", "-1.75237632948072167525146414370350714053374341112552646333856e-37"], ["-0.000000472709700289484503534503089437049356678894467584674369676589", "0.000000118654062070644750013992800284798472831121319829462421368417"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.1976430554843145-0.6963006814687811j)", "tags": ["Res(Q,p3)"], "radius": 0.17334600255657168, "h": -1.5, "clearance": 0.14240677056568418, "info": {"n_segments_out": 30, "n_arcs": 20, "worst_rel_residual": 2.933147504266945e-251, "cond_like": "260.98"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-2.3566002821875220444614671218795762660549753531423364797909e-51"], ["-2.60221222869530035163374562453081882313105650786578035066784e-52", "3.15791503256531996629054222120268620764862261501839660064427e-53"], ["-2.29763913287493239683358012892755138136796310825514969182409e-52", "-4.51725516951171330282590617565008056258289056179109947915974e-52"], ["-8.43991158897301437849763935120959821241934450563435809092535e-271", "1.28003006240731243234764049472577884735087154567795837518978e-270"], ["-9.9182972259129127665044962392114957030239750589498852459773e-270", "1.15835644505035936899251647598792197857413739562760004108124e-269"], ["-1.46753504364619671513046140927346962894882963067308215751829e-261", "-1.34450470086263389586046055556015354727245651678813419832416e-261"], ["-1.58413294719694133889916661384442538181183126822633751708311e-262", "8.118483151016561370731596462045455693288575821227180657908e-262"], ["-1.85658575405453229957862432807148524820360964468487855648668e-261", "1.0581402031259657361976434428680694649766670646638207281164e-261"], ["-3.668773164407897220360591885190552331130134560626698912538e-262", "3.85574069384808408408464009668934247840060499664812362004564e-262"], ["5.28470425034461948126673575496109625264558314505981668172682e-51", "5.70603603311417449875159846941259496480792141245205223675819e-51"]], [["-5.92374435482983174490630305467830135189830881212671400072693e-51", "-1.59980588098254537407892910249898819500923104418098238777871e-51"], ["1.0", "-7.23900013337885301332872959834506525684334192317050482011764e-52"], ["-4.55073051138517555646691264143672323139319573667452910780289e-52", "3.92701128444622637755572578953101529388286297850783815762194e-52"], ["1.58149277484866005943538853887164126990381397970130152468864e-270", "-1.58488370435117049284823710275152123818685049191182989115674e-272"], ["2.94996982547657667742821332387691382094570165019997865354973e-269", "-1.71316248078452732873827828188143200432032528770644811395112e-269"], ["-1.92344656053595124648874280762751269803020694768292784611794e-261", "-2.73382870441250252011000716777339849480855828491554182627287e-261"], ["-1.09630520833554422205937538215280518861161336740101990232636e-261", "1.70199747137163655994424416868680975505967910455860433080689e-261"], ["-4.91249147681826638697954596944031522536722603469056474509787e-261", "-4.01464851757436306018007446650960983821736912406500371059713e-261"], ["3.25405169349050383836608538751516602359670747966036504331305e-262", "2.81449282146730265492385684936897464503965903051714136862935e-262"], ["8.03475045872002081035996602338254028705870956863944506223997e-52", "-6.4042776374398483564594254419942792149771859798701725737466e-51"]], [["-1.46182642149287902831620563291068412415561140498983937097776e-50", "2.90462891263521543504158901492092424155499782025796342279505e-50"], ["-2.39573591375363290764759614593384443469516426156642637569249e-51", "3.61325543370342379067707253493405089676160479815475974722432e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.5128209971580253714508812016742588022314536830744689041601e-51"], ["6.95895278726839602130698073139987086005955041624006250099584e-270", "-4.80074766370661386279462081127874401522235157441321958413741e-270"], ["6.61836122343778400376769583618938872992070038161291716926669e-269", "-5.02588520762092615018675716896529268727992884532776716337748e-270"], ["-1.52431183171266585963109086048375733734639125966667052269908e-261", "2.69546645300515838686328307746195126519434093960388116524642e-261"], ["1.89675715476019286389069105047084743345790634506353377960475e-261", "1.88150800971661354249609858486649454850701063296420986763594e-262"], ["-2.24546742675653152935760817048324109216461217373039682649907e-261", "-6.21925710811777203717867478922287529244194889911881223103405e-261"], ["3.22911967535033397246661740495510357541905921897470294172613e-261", "-1.15936766528139081657119083568884551128341061183541894064368e-261"], ["-4.03239591533729044840914066854004022788549152748529093381138e-50", "-3.26455857914559443497298727051206262513562177827825397277063e-50"]], [["-4.15584662109739888889863163887620438157672921504067849360809e-52", "-1.49758936153810651151512033833716668634308917761809040489377e-52"], ["-5.2100947150973958031321531859755656772949212604929061415684e-53", "-2.78608879144591711426940685632743844286185181051516326520902e-53"], ["-2.96764651403239462494099201259600338938428455343875389732883e-53", "4.36330484895640844222147504676430611860146286110457509313324e-53"], ["1.0", "1.93636040448677561077965098612499886773793994772243851785898e-271"], ["1.19026965630223850552336621277576265907204359999626067630751e-270", "1.78984126202565548266356103790593450439442365307528327366074e-270"], ["-1.9620650347380047210089121684027792735308031922456881749896e-262", "-2.02642696551848886717939391242285774658574440764188764580761e-262"], ["-8.08321009563251578319270074550453854912478642509035954476402e-263", "7.46734932960864136349173535707159540750244131003021813988265e-263"], ["1.80451367301807369530046837809074495649652767175153555377326e-262", "3.83820056204615697084510044795079867167663654703382207730197e-263"], ["-5.93496172551552704724334399381030580373931787903075734645867e-263", "1.57075946077432889576356928417934800289999508100063023025064e-262"], ["3.97962237080770369948319190860894874154007594446390652783714e-52", "-5.75378490069042248338866725713823561674673839606588351248589e-52"]], [["-1.20892694466253276191916837089345520973309541792942865174964e-51", "-1.61336910844821674679411562295793438518832840917024725509074e-52"], ["3.21019828747877425371094590308805477294980192998783628088498e-53", "1.48739076075345917878752654597099019674523109342903416478056e-54"], ["-5.74192216429993197121216017338422812392935488097677877998386e-53", "1.41239384560913121362390430757147818217146957426303406235359e-52"], ["-3.93311847379143350794871719342155455036876465409208818487395e-269", "1.63627506664704971790232236165840477702379722490094473551497e-268"], ["1.0", "-1.2579615543367458749549490232886708481721718065840633821354e-52"], ["5.88661264325329673381169487831124710438838377430047435681169e-262", "3.84648185563482057087260309640794013096588599908462358497028e-262"], ["-3.96566563915849646377418724441797479743435790986581858908809e-264", "-1.70774581609924049266384783314333124952572298194801256372231e-262"], ["4.75880879408357816693207776859161633515006316504615746817625e-262", "-2.90805822858080297283937675620009460633748453969637644803324e-262"], ["8.86876627142405787049580207345361677993396628572681399999482e-263", "-1.05511896331476322508162222357527176527709806383684448775004e-262"], ["5.89857498965431853021204539258203129966072016403651194494003e-52", "-3.74969201488616741956665293206106458560533970832726457148235e-51"]], [["-5.1584084242095812226570993317215459896133315862061553389043e-58", "-2.43605350104896653544619302747201100453772504737550528987216e-58"], ["-8.02063116985514078136377699588636237112219902352591247668162e-60", "-1.14502769421899275016777689095377717991353648097270224996729e-59"], ["2.23506890335263810837899746394918316142291369289121446354291e-59", "3.04719999107986897884185308814882016835940602949319037093803e-59"], ["-2.18122629132282149321014873293904777660925911500120217273754e-274", "-6.5158112216166838999462072063723359142549818652200814412588e-274"], ["-1.51992276843636648253342909683867241533872624909694823127729e-272", "-5.64259362252785823756894703702056500316182568720625795763427e-273"], ["1.00000000000000000000000000000000000000000000000001069105884", "-1.3518316176046366964228039931330833681523271577761156027709e-51"], ["3.16233571656744686744550189071720541647662245534454948096584e-52", "4.76704698071271577896493508598740192439283488218099439557023e-51"], ["-5.81027030880750238140281387913766969056161674769272896311028e-266", "-8.32702401930501013146521276196647317869223627282494538718077e-267"], ["-9.48917567190917554602490506921540259664123295691882669976397e-267", "-1.48623320794741783381989646841210639461787114945842035461737e-266"], ["-1.25997481293756425876163395797377376625663468525316391921177e-57", "-8.01615575481290237645006171718254492344693399632408414488591e-58"]], [["2.35673568810351841437525247283792070735300879076550729819142e-58", "-1.51701629512850805428546238323440427054887358732597778685056e-57"], ["1.07641900434198276650473183185044475242427006441960683434217e-60", "-3.69487940567883652611347713987087179182713423340740913825894e-59"], ["-1.44752651204125803162322561925248276514136272539648175706439e-58", "9.00193549847062243788523049656062175979378083520175300473702e-59"], ["2.08991479697826657871580850158098785507490889414030261090549e-273", "-1.4897618142785653984007523505651205991627058599391100136221e-273"], ["2.06601918716995635026775366427686284214041519503475415659307e-273", "-6.20146247250785667343825260534035945155953566762874774011644e-272"], ["2.52642871296893979372201966931823234832474502904140656220638e-51", "2.48641055722731332325008172280775850192579814146696794052184e-50"], ["0.999999999999999999999999999999999999999999999999987972558805", "4.82587911725779303527642962360870140006269640743254286852076e-52"], ["-5.05679884709424737354494728876584711809422042089246616667366e-266", "-1.02319493656323062149156664702670361085516484169972188805792e-265"], ["2.091072032406636868807781445528947587311856533018822626512e-266", "-4.14827053622738520090409050024785503159915894326744342770674e-266"], ["2.38057664185044925996068967716634332207161795322926390856445e-57", "-3.08651752286749344772973960091374485145271725718043901905405e-57"]], [["-1.21929704677550509266509776456693493350969067058570554517775e-46", "1.66407012988254404032186011692413847468005946492674141869472e-47"], ["5.40829306090124084251838216796314305084131733667293469758367e-49", "-3.69406118448915835255616925634709475810939250391991784116136e-49"], ["-1.03015105918068191359191229602007303366507867149120528670188e-47", "7.03630701783015890592350552431312801614393656305826557891727e-48"], ["1.12547310707642574499427030035035806105759420562616776724866e-274", "-1.5023296354958774847483206172191966936595461729930646577523e-274"], ["-2.3504290958175563110788402025462257595871244837815786682815e-273", "-1.32788761628902564295766205439380185580235334903205943802499e-273"], ["2.44961818344364967543462976723018862403116924608535317837605e-264", "7.23842518970623903862571526533826689777854627126203382920904e-264"], ["-1.68346772891369482005864505408616996513068099780541474653758e-264", "2.50834995667048356296861859851173908660308979351209239087335e-264"], ["1.00000000000000000000000000000000000000064228102027989198625", "2.14612474101632857952183702232276454925759454577716369472826e-39"], ["-6.91548451329423727558827326838220738679937493313073811016291e-40", "1.37262642191579543491739969637181937258265282587798324166724e-40"], ["6.30401051764364135768772307415479303506674780650125842475706e-47", "-9.03550771435933793292924113788075859640441051543774080777161e-47"]], [["-4.8499809630151490166510834115498296826793917044713508648033e-47", "2.16950409365097562878807624816020106027610768690835137106155e-47"], ["1.79244661045166107730617787161401026285237100910298584835901e-49", "-2.18705388977677123187597716247984677861930672589446037742542e-49"], ["-3.41418401827147184387787199669636539955126317881852524571759e-48", "4.16581693319393704481528087682973398204701032236313780419724e-48"], ["1.70321368453328958456983639369827251331210348039369357276006e-274", "4.47910566118708846180926114586407777721552964521786882144152e-274"], ["5.23004961870027570265565912665805334743206110893026693541452e-273", "-3.56983495399219968943165164319976282167154220486256364202168e-273"], ["-2.13391696234934373655167375405477254439164865116915885168313e-263", "-2.12524767877092278192039481778487988637549828140495829327705e-264"], ["-3.98969301811895245423722509084332098735118823087803426789519e-264", "-5.78603512275367759828976947884019086964562315380582468782172e-264"], ["5.26622870650505627901614063168353917950709933919700671281967e-40", "8.11251880803019835957023062955127080446110186285996293446027e-40"], ["0.999999999999999999999999999999999999999730128839175045449953", "1.40815059342492783140737770072772860944015706645944860390625e-40"], ["1.51521147218679088205520890416354533546296659094983373859086e-47", "-4.50892577984043869859039171212387153731573864331037477587243e-47"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.1976430554843145+0.6963006814687811j)", "tags": ["Res(Q,p3)"], "radius": 0.17334600255657168, "h": 1.5, "clearance": 0.14240677056568418, "info": {"n_segments_out": 30, "n_arcs": 20, "worst_rel_residual": 2.933147504266945e-251, "cond_like": "260.98"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "1.68325333215291503278552213775280534596433023777363964644351e-51"], ["3.98595910736843379764745568586804431719699498237615396150989e-52", "-3.6175341698759631995429858267056018720786680236571157390503e-52"], ["-5.12106958270075900259487605501997920226235298337208999259893e-53", "3.77033667435336368831659228319257394915069364796194908594131e-52"], ["8.47475347854095540845714244350414054085445930806419039345406e-271", "1.18782518886194857526840189113633231719627481407475442204217e-270"], ["9.02499367480326932500096859711906003551422205320642846589656e-270", "1.16992851899268900257385663483715733696829664788347155485158e-269"], ["1.4805896604759747912659722937226952492624002397449007502661e-261", "-1.39430784954486342502136346649489516233260739694373907268526e-261"], ["1.70236854828203010662803431980037729502920111020640391321918e-262", "8.4188536321158473190766620403898703422836356756678286503882e-262"], ["1.89664164663176210629021829988111286649646116957473880595183e-261", "1.04027567057224663778777879949765673120760244331141202877793e-261"], ["3.68673252589332404451054538105216521814673608134332824340676e-262", "3.99871763738291883238466861540062859923941605100922011194741e-262"], ["6.79292331078264765445807991366687527707287120646669086436269e-52", "-2.22351857853225325972591307033817816066749882787381120305486e-51"]], [["-1.42740123787354737052156289888170623874917563672047652769258e-51", "-1.12057301584382735715710494871381097722399724440396318738591e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-6.49902342103313561967766602352805805297348515329718527447543e-52"], ["1.48660622308067607143018493384885522394555784401586995682328e-52", "-6.0394975718535234146172910882355915722876706210412000811276e-52"], ["-1.76774207982877069276347344707410970579504213890685573110704e-270", "-2.31282069686468488779560853745897034901546811132004512238719e-271"], ["-2.97717283620767574643620572317029195198285271923580586460947e-269", "-1.70175704207158062478002821647655019432373181825912867235673e-269"], ["1.92157191270756437868209252287975765232386231821919124861959e-261", "-2.71895096646806821535925461409107425588204558372256238339109e-261"], ["1.0970377467884616291869551580049249119590524346900461194992e-261", "1.70606641680916266272414982980800964793886795935396060519863e-261"], ["4.87829267649199712825627030297319544240340803250062685051687e-261", "-4.06806523539372318086398601947287064461392913557363222183053e-261"], ["-3.40524384604735931008908147401125618303410159380408865917178e-262", "2.88804123308957243371722834446417342248424178901748724984421e-262"], ["1.76057003535874193589348859920683793042478513672690702496955e-51", "9.29119490091948842111457963955888128649673404789472160744076e-51"]], [["-1.1386512512754496259965446233623967090699273783090720883916e-50", "-6.76715468416692758813371733250498211624259428837621535480215e-51"], ["-2.15760867725856159816734561930618066876745767279451260130188e-52", "7.19914583816483553950301415154319113968202758953386344323792e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.12564206794335154955710201978458401560587433192573066361266e-51"], ["-6.98076923348070252297130950227634121780585903595449698763212e-270", "-4.17333782094423257557698078034532666421008680264052231488244e-270"], ["-6.01740931324417255634154097472215585127146025436382507618999e-269", "-8.72181662001299848608984969531611681388923529049187581573979e-270"], ["1.67562008197318178230147773421327798262152571758936980684306e-261", "3.04189397699510854863459920218767886249801396826924067249425e-261"], ["-2.03765733169311111980230916428190750168032413862385179334168e-261", "1.2412185234594439986455364098916837776587611907080278891648e-262"], ["2.39524585071384436469471446281534440698829645840308988009158e-261", "-5.88989640196209056645186170197085041698547241949635621408323e-261"], ["-3.27493248498208928658203561907133641422048440094624830068445e-261", "-1.26690076303418737138969514800097046282761302617368809549639e-261"], ["-9.39630200494418028001476874216798988416696870472118915579386e-51", "-1.16794286348950271907035376137486506367740183681119306693901e-50"]], [["-3.81810336131472421715156231587859189193565859512916804930518e-52", "2.34245053347841293828998810779817207395103337996033284449811e-52"], ["9.82860783143196914929110285555235919721620196253600746294927e-53", "3.9467920115193848000425613873182689780171827367645290407984e-54"], ["-3.5374353502417896315157072561308183795339984663214965468428e-53", "-2.37568172815367216692996166902228383684444341921965044573828e-54"], ["1.0", "1.37588113734817031837463575827258076786554243480275361742224e-271"], ["-1.1897510702491454704429618123173539138989016530019626946999e-270", "1.83305261077056403662981370062816261527274338695786654443652e-270"], ["2.13507301801436753973578064727211177106126801473904958434629e-262", "-1.99966651344672720631351898314715015776855446360655053890242e-262"], ["7.82007373470827875535192175372423222704511862280378249373371e-263", "7.54612953708643024344212090859979185140533110579144828777675e-263"], ["-1.73603741892535534179102979538871153488942642540029983721847e-262", "2.925665306670910499573953879181194222179207445367530943752e-263"], ["5.38500709631109208290808846181595506218786130503081981932639e-263", "1.58242235939048959463797142637309098154285197999115399295113e-262"], ["1.69955073751941896513726117012333113682339380909964172610921e-52", "1.01601813436509269300719901404413336635152147130683067053804e-51"]], [["9.58556888440493860111928626428135150076234013614892206052763e-52", "1.70119637100997572174009227568260450735799448355218306728986e-52"], ["-1.03175621305770410145377612575336516131796550023343689199031e-52", "-4.03233519400964302286979332859080198533065907917709269259735e-53"], ["9.98672296759637153754440264504664019755610326817830745667634e-53", "5.13864134488803466280280808649943955574154803253219977717236e-53"], ["3.86261680695165589615456427451619503997907802189678182053962e-269", "1.57353806049708576378657265122213130996821578305348636029765e-268"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.11708704185758944796939263400253477165562706586694250189647e-51"], ["-5.91473690258780423471760842984206677063832078126250841191226e-262", "3.90733680044252073418549149519416171372988916143822948584863e-262"], ["-3.07982167001523695761477210880257485033207500352245330869971e-267", "-1.75726939121520909369840084322073786341875644288890451054938e-262"], ["-4.94900449529653816273667597464608577719766434073806837846837e-262", "-2.92187888795087907614245152018672715413930149246242527917151e-262"], ["-9.25708725971408067419656122939818275879956671733116128188816e-263", "-1.05019855750238777616975770757386725738532602786663442698044e-262"], ["-2.76791204861337410601349553155691592765151186417641799231864e-51", "-5.19931110717857806457900883350254132814910762842655832980194e-51"]], [["-6.00246631209600383368212003104236821886730724066559897479526e-60", "5.05190278042685460197235726116366379449061302570588988967126e-58"], ["1.42884764358785288181430927921744902837729640707802300261863e-60", "3.45481932363441925929701426839648135642126583128800354123228e-60"], ["-1.51657320480672126965384777775150185779840046652356652640147e-60", "5.07956226684340066139485498599736918584158001816828897473143e-59"], ["1.76411871199280316572083572458719356101508711887820284876054e-274", "-7.00485672068726009063459812022437811048259456161199690451761e-274"], ["1.55863504223071682862584885521316938208336365625103925496178e-272", "-6.44536883932838800312692680217860734079362235874198317246054e-273"], ["1.00000000000000000000000000000000000000000000000001603658826", "1.36063784692851992674570707266135106319555583585331698486742e-51"], ["2.33441893916748214825864665255388600308360540544576893412122e-52", "-5.09492430013545284638847272269749882796891642461058590712962e-51"], ["5.72757556505941341956446662268802132655941636781530961526595e-266", "-8.51630102307452081769919559883291959473686327102745530622015e-267"], ["9.83467501959808180017116366026966774631996984410168319679015e-267", "-1.45158632989235935079157111564078844140686314651495913630456e-266"], ["-1.04511399314092519064273217940162614680574045601478952826556e-57", "1.05788828022349941544016536885308829649140720823560333616846e-58"]], [["1.50789260943744381902565042926347784657147427749529369637715e-58", "4.56490805638227038389222359369770428193884845383033173400635e-58"], ["3.88135367359100018031063075747499778275042409289729955703317e-59", "-1.43758807778041377484825122947636145663344818352052191134518e-59"], ["6.01191255048276728188645359210005647865634331346728168388003e-60", "-4.49782896379856007744166547676091884717227491273361472686187e-59"], ["-2.26997352978601613519384995990843942895155843779854286041145e-273", "-1.37861679273139891310330686938226362831966412796021672945336e-273"], ["-4.38439407336559833557391263628672193604937101911350837233443e-273", "-6.38450230379592983868319632201256946441989209456932159505108e-272"], ["2.58928230815126535338705161978795221636659299917056732815194e-51", "-2.31317387077297972381370023969686359358752302705734229914402e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "-1.07070259137437782328007284916004689587690100923462204126081e-51"], ["5.06072468794226542805254169460671133783625787200783421588698e-266", "-9.84560725154653809437743411746307092793892783538759264754508e-266"], ["-1.94830692855739446743807809306604883963035369062771821135227e-266", "-4.24766658397412251991627385396499367090015799906473530779468e-266"], ["7.63358721116326914505812934977030415926187000499266105325805e-58", "2.48512418168334098439513164506157442562493326219118728914775e-57"]], [["1.20909813624542402555906446378611558551296003220603049860603e-46", "-2.29037724411562657856698325490458955370061062760721364171234e-47"], ["-6.30089120472202093001966349632445275321311478362528626320739e-49", "-1.78731415737574729797681670131352804951834661530039114016109e-49"], ["1.20016975320911071832469462058175635262274197396583846636278e-47", "3.40440791785495903369170770360468199078490126275278644193151e-48"], ["-1.32126591199534095085026156342027877294202486161006426475589e-274", "-1.58244567737614515575048921612311566064269740366975643574337e-274"], ["2.45386818705891794734584776716593926815293872943985278034439e-273", "-1.55710233666365940979196676462863942462226710176955594352539e-273"], ["-2.47930090331993510532380760708223884941501867694931148161467e-264", "7.98639396286225848154272006246653573927660042741810612509837e-264"], ["1.92414544887992805343188396284851253988544862010439751200719e-264", "2.57134773862886374794176500034877619531257257710010761230952e-264"], ["1.00000000000000000000000000000000000000007180509161021947979", "2.23902218431831144747827789829479956669695495303318554178318e-39"], ["6.99369019403966207762834252710162343079142558172598946306554e-40", "-8.92371457402146568392745507962823544031221907879723158410352e-41"], ["-8.84501628544450697722708310314146810748959947350998455460219e-47", "-6.56860983563973020106565285771270986554389943734768602803919e-47"]], [["5.2877268981632448701149119700103404385839214817101719987277e-47", "5.18659432109813397030821401733910974696612951513443488908866e-48"], ["-2.39372812248735038394871196318978663244316301438392095664577e-49", "-1.50536880761318931511979505717680686158933615503914904922132e-49"], ["4.55948213461570002600533721301076963255997043572988753840215e-48", "2.86736915994870436532707970521260951932449429575785828241425e-48"], ["-1.88806751366795707409636292910839356681773354628004482954731e-274", "5.15131708256350367133427321404151568038760816999014240383071e-274"], ["-6.03248366640299317533505699894224306281774288002814839329029e-273", "-3.81450024956144418339397786023269910815827075944063814676191e-273"], ["2.37857906782366355135593832750836221635821951457043128809844e-263", "-2.3203851854638406783129470315924767572476224188165593474654e-264"], ["4.08276620188433973464072711034150254985708492449591499455169e-264", "-6.58628741457573813642917283184518611838739513537624831558646e-264"], ["-2.42028383439227727512931088749542383774060135451417565304524e-40", "9.36420591207783400298274926491881374132797212751729474152904e-40"], ["1.00000000000000000000000000000000000000030060476785540901525", "4.7917616031540366464809158361987459791347912669336843039474e-41"], ["-2.86747843087555152883890955458070080044015513793538195315939e-47", "-3.79523977487959283675211803429911911682093433878632827829014e-47"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(4.461221805738872+0j)", "tags": ["Res(p0,p3)", "p3(-P)"], "radius": 0.2, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 32, "n_arcs": 20, "worst_rel_residual": 5.094307994995118e-241, "cond_like": "8792.5"}, "T": [[["0.999999999999999999999999999999999999999999999999965254058769", "-5.77056885173898282940556628708332958167433515997123796022174e-51"], ["-8.93144931596743957614537008036898058404499012734861532649277e-51", "2.3718772509076537170347868840617624238616835736968497966724e-51"], ["-3.14888299988150081440513853854828744640119153443509346872612e-51", "-3.38767604749793612366470992433828351473180944006329789374985e-51"], ["-1.3390277338569499798222315120955874913223505124029829171027e-259", "-3.21879337833884368773314623460703249167451759083508658844436e-259"], ["-9.54344429875064960552202682635282557461821874099794023474203e-264", "1.24020716392909447149545284045713879709927712819540602797851e-262"], ["3.91993647776777692319838497724088420535225003866504800253459e-251", "-3.35926220219211460737620903615258713841418066539678680287031e-251"], ["-1.1920539548467763903439076463124788816842273004061877779645e-251", "-1.15973700277173200018661472495438897114559492803355847238369e-251"], ["1.89927101964779983407757594631157148539890282132159359813965e-253", "-3.09596592515625833119994528172992592478079185706601214023868e-253"], ["-9.37251483954499139177823337402184754750116019216943717643766e-254", "-1.14446707479403993238006892676898049494461974331490381558967e-255"], ["1.9604964841368988026070511326873367434516749832542859373486e-50", "1.00000242617025619600490899163235916747958731336983246662191e-50"]], [["-2.04491928211831730075600303420604503731050876530933704526975e-50", "4.14099610932396104208725574800869975164951838798116738430658e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.75590240677515245165451157827715037794340636458023644650885e-50"], ["-6.82893113045301766923198918343277907516778042067538069542297e-51", "3.49239061102770776324489316113202288448773440770868596455545e-51"], ["-4.27117581665305697087264410884480197412243212970733628175095e-259", "-4.90646187659997536650194226557350388635082170195888891120831e-259"], ["1.67801982086550061481599535811120099018649298692699888584993e-262", "1.18684645316659340074271688255068337371872457154788567095645e-262"], ["-2.99599707028443755815582524339059934226065296688263983489608e-251", "-4.75150013945227809187890550686136953936577190327693320636724e-251"], ["-1.43712003137286815310813201525331258629579840351183060942575e-251", "1.09972595680727031016813882427218861709396476678827089348067e-251"], ["-1.82706568308723440713369974218854429564057498940764346546194e-252", "2.41446587931055049697081354227493233802204765170694330708006e-253"], ["1.834820089038457359747430055873174742983699127193383158779e-253", "5.84761073428655838736747158701620595269802868608670604448514e-253"], ["8.91649944959501512109210496776713888273575534168297526604309e-51", "-3.0222995389156201567402382320739389572415219514556626014725e-50"]], [["1.69935203437479347412150904675653255175433702151596308379154e-49", "-2.65398551459537373170650910646655605692598591289022105855476e-49"], ["2.04336790742141572969663470241377001499484017094148576076587e-50", "-1.0235345523326681598635058243268941916743931765468436578337e-49"], ["1.00000000000000000000000000000000000000000000000004276423536", "-1.71158016428076466097974772209962628857648056878545303521299e-50"], ["3.25676119545608362510128907541916041530860665439975194911649e-258", "1.0137857064365462841290696124681640329817958925880276388209e-258"], ["-9.99912202562007327662258709982525624479842756958879705152507e-262", "-7.83724184735609903544793022340214087242068818534525672534525e-262"], ["-4.09649607162033147849688227510084068690888014984935923829523e-251", "5.03619654302367434797715603240428939012911662291213201500279e-250"], ["1.62774945548761275288778274157176476671380564494529449218522e-250", "-1.53828932772580507421436125936406152331159134556456273177673e-252"], ["-1.23214401168239356870292898595499083605658561005792150529677e-253", "3.36285395680641415970806812582974590465701838300915532804528e-252"], ["6.32407609688168009575371871997593246712344422562366075575641e-253", "-3.20410259379481999828805201348903963525083412385745784330173e-253"], ["-1.17699144155841161745549821145753024581999338487463343382061e-49", "1.26120333764864961094026408530824235257061041670955474301635e-49"]], [["-3.14898849628267275773658987009256494695231009604465702617657e-51", "3.62720758052634309089008891072746164159880831506416457864325e-51"], ["-7.2756303104222617469623601139176675014203034976487707668058e-52", "1.69065371009931388678492253981576012933941848275380019625572e-51"], ["-7.2552552368248332053831136567601696378957207332525562309754e-52", "1.86914483660482431404258942002434243624859773682441309004639e-52"], ["1.0", "1.3315569155154771288948493578282274438322671915095710690752e-259"], ["1.85044230632400861079766268761317727196964554872474800321317e-263", "2.36607048203437208967436875631119408762180481612461786470359e-263"], ["-8.68624087248914297035640546579289121300421668266825858312112e-252", "-6.16285869998382899840356161133917643904310880310442754022656e-252"], ["-1.72404134726498717924628807534634093275990342647901349845619e-252", "2.96653007276054081064832203245356867465626148392288520402871e-252"], ["1.52805056653752033438758153010992223282595719294776893220082e-253", "-9.02576275015781853040267265904264585957054867232928211607867e-254"], ["-2.34985132126689615513558963506847728585412041333945389321228e-254", "-5.08923774958607069827943136937834325625357738865946973096748e-254"], ["1.57589594875512608466122388610047007518179226369178416428932e-51", "-2.26927851569469266102824380453814016441803690840716638823973e-51"]], [["2.6376446175912343361107267278386007758504109686027299095595e-51", "1.2945018762225770286943575973983155641199325246950379671367e-51"], ["7.7801113382585883773479625123290612388707475593357462700907e-52", "4.77437254695277091391101008226842262341636096085191976116835e-52"], ["1.3548641234064602732562079981513242943585334230481538571692e-52", "4.4392538356967909112560505212424508340789978142512605389901e-52"], ["1.07659786922857102124743799931497152911703951408634524366507e-258", "1.34891377838291151555678159510841079093921977048758649271712e-257"], ["1.0", "2.0302822128146287085802347776880637684503805690533531988075e-52"], ["-5.57617140841212755295668390590423793261688356780909345144716e-252", "9.25813081670932479173967547452065905476028636735747484123504e-253"], ["4.59588491849050486361390119930192794689596472311039626681454e-253", "1.76204689493298016013408770193422095488344353314443713586423e-252"], ["9.91732917649186767647287157745677391733152663434195056264792e-254", "-1.7085675820763271586891293152106450236102258080608643018418e-254"], ["-5.97700088811450678712781565100387125707121633160158554750455e-255", "-3.73493780440810607011863816308903452925842618524978201295089e-254"], ["-1.98338842970431374763341871114562742892898572870369604423166e-51", "-1.39119636222725479743024017373979691040724578052505378855588e-51"]], [["-1.0068186642069889148757222609469975290300651570122093426947e-57", "1.88233460374519852891384432048625112083477942489944352303326e-57"], ["-7.79460119992626393830555453294513136184277929610294590622045e-58", "3.71819837400969251164370144595157555226454813941641976060746e-58"], ["-2.76729444797366363619856391527465561973148798371431514722703e-58", "6.17002642180653680758866613379099696755166686389360460902362e-60"], ["2.56156581557913133075638391347146000818315108524831704643462e-257", "-9.72026688268688094259981708113168853035713547465352815597367e-258"], ["-3.03111096609090329243692204153830203333628913140426909801376e-259", "-3.83759176209294564079348243400146025130242346162687464756172e-259"], ["1.0000000000000000000000000000000000000000000000000267276471", "-2.31603756579049107058933327845213152487676833967092111524822e-50"], ["-8.33516935451862248498739214452129317458956481627726155002131e-51", "-9.24216070105487682444730298630097562400499605963438511371291e-51"], ["4.69762578972609430880424999782523953935949196918187299706592e-255", "9.52090413301351110053283533956681191590751359745104354086651e-255"], ["3.30276810152787826723161028146412466013489517293211452908898e-255", "-1.7784302739671278094760162030551964715887034330350367456658e-255"], ["5.46737663162234544518456063462199986531613070120711428772282e-54", "-1.25270510716744473849478855887942751354984215433503270260742e-54"]], [["2.67091548437556471431518411091256776508954164853018511174197e-57", "5.94583452479332965255075404513992568220121880476799475850118e-58"], ["2.69813545016655701031332989384041316070410806230175122146495e-58", "1.44905160549196453487050013255311028877642000221347346441181e-57"], ["-2.96651611926002199181113738516235053756364319943336805497327e-59", "2.85541905694316134942125800007600602008781615419187777198594e-58"], ["-2.27174278890144646249316791860451912515635533004762161135334e-257", "-8.38702705578534310207804077669047253861191246704151187893604e-257"], ["-1.27768641870799662201236868895534133989869947151657903870107e-258", "5.67781829524276186990292317444629350528151460591871530384718e-259"], ["-5.50302237336770638845222175571800163999565771167767618076565e-50", "-7.04412238575968469136620347378690358202410472639901798039901e-50"], ["0.999999999999999999999999999999999999999999999999974608735254", "1.97590801818051847686205244927955611397547153284022541249381e-50"], ["2.87878184497424309850830492791966418017807044734522754490941e-254", "-1.20032063108397415542183778106031087079822353579030771902172e-254"], ["-4.57655748140333153990013573750567786226627474727684745668079e-255", "-1.00565093595514224714921135887608707993176250172933093376792e-254"], ["-2.44676144496730621839495510410018103968673118079037099978073e-54", "-1.69695973668807758331702765557038022098938298430160623808346e-53"]], [["2.1804332738724441867426607245952800302297694396768153910605e-57", "-1.63178117410665577539270984310509594046410649994833463323438e-57"], ["7.73704236765841390891857100614851464815770698299163427712632e-58", "-5.40462727466349816704242139701825791187123650400075365018913e-58"], ["4.21470909213652526818501857008469647837187911446815259252941e-58", "4.9070666157328011282687990148383821308692820349268821501254e-59"], ["-1.85702618434447276653895895486001702881869604531093278601331e-255", "8.63263395665646247092416562283645656820213169293857431529006e-256"], ["3.89274912205773963204317168844593020480467026875512621145157e-258", "3.71295470850223965483530995214611289353948089214330788806382e-257"], ["-5.53781448712674267952419694040010898806331997057087166958129e-248", "-1.56630742337120573863443787315316047287622855074538889085539e-248"], ["-3.33711497522343327261498555361449909062481809300921015256312e-249", "1.81390348625211109232588744944145547825499509958941158409174e-248"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.97134450894729670917959691733690088379816692830723524440466e-52"], ["-2.57411895884068564282122559294544821208189734471366031664928e-52", "-3.72050610513709961155124272557454946762166117582499961366148e-52"], ["-0.000000338539309144937674577211715686749954423373080786811387758419", "-0.0000000991956423567254202130691387334746383290291259782309695205171"]], [["-1.58016181302873371930496714240290866458069041926840640727156e-57", "-2.07476130034193491825969787363965697421521639006474369422287e-57"], ["-3.01887564033157481968679333399294133586317406873461739723074e-58", "-1.28207984094716820678716532513485884916716601252390741296571e-57"], ["1.04890246677117213438285038702621394461161514794389846989501e-58", "-4.48814146771215477492074344387126505944305084336420511455347e-58"], ["1.48511578138647263695582512743527978851383155857371467957733e-255", "8.24629923713088076479805045095556750122380224115547375118098e-255"], ["1.61692631118307676885231232061941664466315556476281318641488e-257", "3.42398591104381061686646850349145658468724978287601644536831e-256"], ["-5.80916439785840137378050216629612774867749502518280307779669e-247", "1.05622933456737432935958409403567020333071839749741606951621e-247"], ["5.08920595079500994603944438969498051440920590243740292888582e-248", "1.82370872375154683077458250859924820189834401282098629400107e-247"], ["-1.81335235132804856914114024165574227667441962510683529163549e-52", "-7.92490124270219841454133652195379913883911521385627401796567e-51"], ["1.0", "-2.51120039121107222157914759827130878250174162268379674506801e-52"], ["0.000000211888718122485124378481001765316037493720943710159102405496", "-0.00000110068160629815847395293388267137688446309671200493240708371"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.6424067705656842+0j)", "tags": ["Res(p2,p3)"], "radius": 0.18088227396983095, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 34, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "749.25"}, "T": [[["1.00000000000000000000000000000000000000000000075239128418508", "-1.26780794175175490921477571539025103931958089395463082079802e-46"], ["-5.9512469812219063613872356616331259610566828525301650182406e-48", "-3.62051807667557021769283410824076339948192841017194410776913e-48"], ["1.13364720852547658637280728780705694550512221933606378677339e-46", "6.8972765421931842783562773927911899120690297413648599544318e-47"], ["-1.26342163547459970788082874622665749990245046756803802491151e-272", "8.97094547557543899695861098862578612800688137903403893570023e-273"], ["-1.33666870353251363705373999976384149109831596669196824037562e-272", "1.05341834463273516207449247155502131365407014973264547264585e-272"], ["6.21997820912860610952070978916984983777899648533704372089525e-262", "-2.23861799590657760399098820773349723167172641943632108595849e-262"], ["-4.69192744467605444265985723384239962817699444911122590345968e-263", "9.10147824212853452544420531825175891574620426241245535332487e-263"], ["5.07407287461874519080429658291787984622655467124171178860051e-262", "-1.76672393287663254179795111542715467219126747668073201435738e-262"], ["-6.33827731082010749154334618471107225928887803776225415694703e-263", "8.61995572615181894972558470576436181017943446230777886932282e-263"], ["-1.48783162206919412216949317559461936472967074065849725849447e-45", "-1.81251309937986393049166588466365267996531850963374000164198e-45"]], [["1.20401927337644668018414080800036534216813146198931999455595e-45", "6.48237145524573414539193411598140399088531275178123316582624e-47"], ["0.999999999999999999999999999999999999999999999992073916252222", "-7.64150582134830062673280811433659506499773580205535319668668e-48"], ["1.50940098432901963231875936541277038691562107056348403251928e-46", "1.45574389542195494469230268545013268811458667118951278425029e-46"], ["-1.52749669608183444244840752199122775074200173539408637491907e-272", "1.56838177872256486384754206208968078742111816864499946639194e-272"], ["-1.56755779669601413259865146572558936364389131696902490809921e-272", "1.82634235679100115885135555060257796410505178500566007626908e-272"], ["1.08763910876470013386130306219481533030399826893655471802357e-261", "4.26815982131747341600629377369960204421239102240857035280774e-262"], ["-9.1341995176480629388969448422315149777833859239997259237108e-263", "2.77969213743787298516605855915980148266840379938542874496855e-262"], ["8.86676416504707171344140737519729149640627463191123681367579e-262", "4.0934688931350532644773071641194967352747698945123597422278e-262"], ["-1.16189565566720016741374231658650706110789604382418605561151e-262", "2.39227889825194607883704561284208588396140639512021696866239e-262"], ["-1.79032919813695456533831485975310370594736788964491772545116e-45", "3.35706357201124654507212661026737657243342040486128763743511e-47"]], [["-2.58836575983000454161076378828906231556088229875951579330443e-45", "3.58082109396513756731703115871420794501963621865837360019339e-45"], ["3.92623581108108863039833765711557066628935294946380658170063e-47", "-9.2498341431858249698495094702263301002427427445404547738824e-48"], ["0.999999999999999999999999999999999999999999999252052187145445", "1.76222330505987645963290481118339208928445336719284056217287e-46"], ["-2.2886072385720924396349793181404040735528841922539413072394e-272", "-5.99771461318454543618339588770846861454512014229490705739407e-272"], ["-2.79132464534068774971771753276540884056692635480599660553567e-272", "-6.39219819262027388871084860991465178468737870321934581935446e-272"], ["-1.07971454977813943596051453749878017464262540683344637669891e-261", "3.64592260118516659745981920749971717434778932255967348523302e-261"], ["1.47359787233337756230491689229655647101138944185207063980314e-262", "-4.78838666441232490407001955019805452875994316751331138702051e-262"], ["-8.84829231914762891509478798652225339321187150977001858651362e-262", "2.95533103172101476923732393334850984276369923879231579444255e-261"], ["1.6263945535592813410351251395395584622147510020849524702236e-262", "-5.37980980228329216318455387332526108594958376843442590253254e-262"], ["1.24237118225397108989458446108364932449669875107982680017862e-44", "9.10159228830330037507871917497327158102430563486097101371417e-46"]], [["1.26319661135559225851694686103684441091015954481150053008714e-46", "6.02561492469347971561146902771593879601689360316196605266259e-47"], ["-5.11834489822994778524879178935794597862416133717946138907254e-49", "-1.17071880375361634592291124833876031711190529172653847957946e-48"], ["9.75127651770353946882596228707351599459607335282981255009391e-48", "2.23019618944354495685667257540915608977205406044812128713019e-47"], ["1.0", "2.05330987225011272128338057414339013570386781244468548522876e-273"], ["-1.69414827009668165864856588181600705960637639027531910841676e-273", "2.24968775263848637403399485519043638191353362931716191746029e-273"], ["1.24653562673069608294197336236690759648579911505701844395845e-262", "-1.35872774084695250654806519789436380813716285390005191698234e-262"], ["-1.45981116539839011541595779077158738894850403203874121568958e-263", "-3.38033290034251311925251577194227608367311581217780166449583e-263"], ["1.01999774987126335226382376533887676683359832431528568102933e-262", "-1.15466265968902073073491719979237577837807215553876673596765e-262"], ["-1.62639725641913625429066205971296201643115831088581745767042e-263", "-2.34569725104194591815569516182487677608791217385634174605864e-263"], ["-6.73546732318358436530791256084301496966691088476799737057457e-47", "-6.10954396159053152789928468382039863379412810743235148384317e-46"]], [["-8.92956907435108124646123328328606360939586078985118286857431e-47", "-5.54567168898621506345184841311693588259810157195947891103827e-47"], ["2.85058971545997003171486663895656926311732201187492602845389e-49", "9.16321494267748286626351004781901651612694998245469840206055e-49"], ["-5.4291497501436946374416600716759638160199754310966709167647e-48", "-1.74565620367882232575481779622190044870761966186963903483321e-47"], ["-1.34592277998993563443016002764570621309940288171162419482027e-271", "4.88853329818983394154001944576300208747061453232280139484731e-270"], ["1.0", "6.10896134770400755979949343622416273282518251889097274222384e-53"], ["-9.48853133419225205495229681856206389257189056574549077444822e-263", "1.66014356812658617058109421410959223633122269130247188547482e-262"], ["7.51094175032851989262626347940372706967111126852216033715803e-264", "4.85909830820211789070126402080261430590384735214335075987559e-263"], ["-7.62805879443169978961621467836182176345668807175975539116312e-263", "1.38172392323672118408111263365130604735479816770822583080294e-262"], ["1.12868998189272278402789643886084162807815939993518492660904e-263", "3.36536119724650226286809840891265191178152835580125238525835e-263"], ["1.69132750707611271930286491665988937997810534991848587792749e-47", "5.49448359649646496928842946679620068160767384112799718543777e-46"]], [["-1.68154846861746736690007459258011644494453326336702458874524e-53", "3.72867446839365176248680746888807209635205382516404370122308e-53"], ["3.38897078109907398128382144567163010367341975728709986473339e-55", "-1.56910897293397895429202349617943416276735092549246992363343e-55"], ["-6.45533052617248101148137931842238535327672321806605793982589e-54", "2.98887409955323373531444489539424940900157294655567369760583e-54"], ["7.29149703396130202205523435320538940456362297083333490008371e-279", "-1.13904501920386819902501223806645575436138483481841927585347e-277"], ["1.22092904981206224297157222984273583255850185798780420852839e-278", "-3.46923833269596337896216660426646406822723675793114420845029e-277"], ["0.99999999999999999999999999999999999999999999999999198170587", "6.91027516750546251963642148750375506634002297746686276756872e-52"], ["9.4104657924016064124104909304503016972708302419784932145476e-52", "-1.32366954463180185460545800298839174736666002669650303991793e-52"], ["-5.47603902489212835562498826821505038031189157448218006308889e-270", "1.24588264634804308979654064551718208068282755725444403923577e-268"], ["-2.84394303882526350383206337256243542615652783895156274228701e-270", "3.79927643405395038765790505901425768265955230949472435037267e-269"], ["1.09684279001337073430885002008113570329281926561315305078694e-52", "3.08484335862269369704414294636480387454588931489158848850982e-53"]], [["9.5808720801280762640233179857004789561781330701253039655053e-53", "-1.40908798217755360611852851778424178452755516418720985497736e-53"], ["-7.45527293967793044653384799741829992440990062632161060564703e-55", "-4.75197521132781624318415332540676203926768863945737959956562e-55"], ["1.42020317167351108672838447721346127234072303738166695217604e-53", "9.05288650577758147247535019006870733224218934562900459906118e-54"], ["6.78208669200749957139528267763987886779904193270592263054427e-278", "2.01589225132904424094349429790389215739864920883696344322503e-277"], ["8.21972731463417326936531175579341785135869689676819000772539e-279", "-3.1507403030461109636577601237269675121332673854427571428527e-276"], ["9.75876302375202310667650323120210417362825400105496693837226e-51", "-7.36601255406140945572304102199443092472807964730375540631997e-52"], ["1.0", "-8.48883690100329670714068273521257460016185290811535330871476e-53"], ["4.83770548123236140817718061903941693961691903733774131435664e-269", "9.25617913022325753231592646679373414449156314968105027589895e-268"], ["-3.34204208137242964286954025962786028125902908934297630088888e-269", "4.84746536651711529499649265321233610941397342638047834564269e-268"], ["-1.87028580269002128171940122335780010359759181207909172889425e-52", "4.17186931719150167840304104113117330478925956033504711889818e-53"]], [["1.6297931113314103932685423842308028775499285841966683942615e-53", "-3.35426731281101743592610798025378330506297085299167982727869e-53"], ["-3.12946077647837902311866181542258615824072559589019171959985e-55", "1.34153787563150806203311250689327828692485804917582830564331e-55"], ["5.96111900947694266771388304895858380682613695050284224087813e-54", "-2.55545257563231277224851231379120371741168352070690666748951e-54"], ["6.32471277332466207056278211940088878575409436926480701615494e-279", "3.37065676984748245944189552707229661742530210934294380119864e-277"], ["2.32830130488911198569842664445980680908998456429805679395604e-278", "-3.32960555920856189976639884201156349304127365248962327564027e-277"], ["1.55824936918702383156118946875505785474077776147938985587234e-269", "-5.57138957577430093236381140254408704880488074113965287342594e-268"], ["-1.3231109872429666984965658374195543922859366647538694511266e-269", "-1.86709056584979067988869839918412701684190632250813635965929e-268"], ["0.999999999999999999999999999999999999999999999999995990852935", "8.06267295121012574190956128261635524324906017204527618925757e-53"], ["2.55016652887148298013079353320829323469874884969434548868726e-52", "2.14629505530322587473489888912503768440715845505794654814269e-52"], ["-1.01316345988392705497837609509549442292010908380281281796964e-52", "-2.8790006555128248530446665734922987761731122162925998470207e-53"]], [["-1.00623063291804883832758440318702947112431707740622364665556e-52", "8.56733530484845167206937314483031023524513121520204318717062e-54"], ["7.45754648960891665307791676131854880904219874602936849537055e-55", "5.42100941260924890018808478210442955498936005604516082632832e-55"], ["-1.4206363897939197388672157579746072459494486245749678962003e-53", "-1.03271841372212558909188764763365324968850002660362323211951e-53"], ["-8.33768123304897648205122206721098432499576451391413545089185e-278", "-1.4293893455686267550857911534949068505141621581172805398188e-276"], ["-3.26375803148228372582595422263072954177384542524689339198506e-278", "-5.82034596922997679794783481342404177938533254293441927810222e-277"], ["4.59790922793775313376858224205802533559679691593213826814539e-269", "-1.90291531075148546249086015253406505575913848802818714201794e-267"], ["-1.44792300730897578228559509272324491049367820013361408920971e-269", "-1.96716256862100637147445922334066651441666131268595605716951e-267"], ["3.44352723948897085843588165043118218797249594927887937362293e-51", "-6.22932284431746084892127001058039562710463193347389458951979e-52"], ["1.0", "-3.24471294572786974464269385473815148426298236888026029334702e-52"], ["1.773271128244985244517839364068163613686230496503195509998e-52", "1.33564639961517739852045480814070355989976213732359401125841e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.9760302085857018-0.6156144081557601j)", "tags": ["Res(Q,p3)"], "radius": 0.04048374251559496, "h": -1.5, "clearance": 0.11375507681247572, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 1.7277352245037664e-237, "cond_like": "511.13"}, "T": [[["1.00000000000000000000000000000000000000000000000000801829413", "-2.47284336874577007285059302267434445327209960918022254620332e-51"], ["4.25305046642093907909613719833059794963119460817686477011134e-51", "8.16569478457141534757621213963993278308876010412085876220746e-52"], ["5.12092505367058621989187809095483974064805318285288515129594e-52", "-1.36164717486067377854804429939817897597663467150770192706575e-51"], ["2.03260740771666645716885548908486260256565484351944757128263e-257", "-2.68575391567259167803834892146963128319696967555090516395289e-257"], ["-6.73457796579472418502093123637010964594104608584084088744953e-259", "1.137775044786726436143788367947387692059569398490790085092e-258"], ["1.34758335862436578788508401760615978718458452713180874760157e-245", "-2.19202750941984657994554016128472396516163369592135039400959e-245"], ["-7.06125571805998675753298385709051717285334747800840213213205e-246", "-4.94281820363440135658418781053869640787716242199003477063234e-246"], ["-4.57752841493104450648608185503988256449891940748783286592171e-245", "9.48117704212828754036952353525322428623875723424842109217767e-245"], ["3.07824998688996011949885055919710425655689760071384186071894e-245", "1.1343462197224405313956275218476863900681961772367484572154e-245"], ["-1.49081599227184353664104677985433161484144685347083991790026e-50", "4.91781659620331568783743560881372393980262415172544157513657e-52"]], [["1.81937325051960383665718971686753068189206399190819466571807e-50", "2.25271875024502786067135187862903445658896114224583469113725e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.50591063606672236817409968261085175152200836287870494393205e-51"], ["1.44116349730183485546830235932624706058895876071232671595037e-51", "-1.23025908414299644207256930857916588238936041670997669489707e-51"], ["-1.11077166167290353965822859931245816916361577867051982111923e-256", "-8.88051775699818232731629250314326687201705069340111889856293e-257"], ["4.89801017656604118041078465074891095113949087375753373823285e-258", "3.05034345532696142404105446633753550889230501637794284688713e-258"], ["-8.13026367856672968382437812956355580178993307080330787552267e-245", "-4.92668963733304343421953196931910232437264636345968047732475e-245"], ["-1.7987638900273755777262343824943294424922217648544037751749e-245", "2.56349935515279875767917854885268140057366262830866279340992e-245"], ["3.79319033849106243895245943985446744184971228343150566160256e-244", "1.67502639553321888167224267537020680087833955606253566631661e-244"], ["4.03648262746131208563468779635656541866649778837544531368569e-245", "-1.22828136674875013483776575147919604735497551718356634836587e-244"], ["-7.31771792749993424390447313502788102896127652768967122462123e-51", "8.67754589601817249356500715296910547653209364328826336585761e-51"]], [["-4.5465049450545014253535533418413991370643456747140679533275e-50", "-5.38562969492573480945524031121041689110874439821116632521475e-50"], ["-5.95642281546981478695312829041970268424437577768717740524306e-51", "-3.47838503713381881444286171135728263263818529083021593228697e-50"], ["0.99999999999999999999999999999999999999999999999998663617645", "3.82346324857938169358430442264821610072575443483287664850322e-52"], ["-3.51476904053546545136024486265840962138204293977921485196216e-256", "1.19191700764502581336215395109294146522795281025863627446798e-256"], ["1.36787719272293335321283544255388416113654524727674098650047e-257", "-6.53382937127217409049300413672846432172857370568945920980445e-258"], ["-2.31202543663142144489427532123271515806438592224452793740623e-244", "1.16522987257843942038815335810705014765136104980989365844298e-244"], ["3.30327034555029915129063106840608151204338191203072066018727e-245", "7.87404883114108539612627214596566320828085311976212237044227e-245"], ["8.96156387701621290697726872900396006373855530411705025349762e-244", "-5.5911416574722742698932379401443398188671550459141545765325e-244"], ["-2.00687115138993275551529539088846825828069336925112036175678e-244", "-2.60767216999590130005476399494858434563482753914232180137858e-244"], ["6.7993919173464603847604222887056179279642075643648495559622e-50", "9.51917447212455125066755747986789217593621658121306906145118e-50"]], [["2.18859882753925910018916711268082656229775016701787303742489e-51", "-8.82344927976844451518707099339602993769951893349189636975919e-52"], ["1.10090469867819970433065853210345006372406195695446745788386e-51", "1.96282788054816103458418980106347787512967532857902374607999e-52"], ["1.27310450310857696724194980754450808687731607392545073325582e-52", "-4.34530560631768049543926060067577306900526242707051035893558e-52"], ["1.0", "-8.97194230253730039610340754304999965952584400270272114623165e-258"], ["-2.20909848114509448922262010750595344232379064364866013533928e-259", "3.78042007729490485636070123721697368373019603425087551674901e-259"], ["4.54998301292822654706170977278405966846576667857005016232665e-246", "-6.70781471182591915530149396720503137446014194697793468441028e-246"], ["-2.18145832713853330405270792616112465160666425857248410962747e-246", "-1.70473948422888973791498282254557101913762842893883254942601e-246"], ["-1.74671858659581977492857520470930656309206141173563580949981e-245", "3.08985112253335882297483117594239369474820962860486674198903e-245"], ["1.00997489035931055401103588458441406614337362539072017692507e-245", "4.49855826663317444411757882761633890335905274933721630783436e-246"], ["-3.21536710270021938523938672815905681373863548213750969866619e-51", "1.99104621921063458270202274083011510762262544859638133660132e-51"]], [["3.00606514014211342831927831143567628155927534632713395171471e-51", "1.7802371423387871217034696057404258910212245511843709684636e-51"], ["-5.26095674626188171275322701654512288732274570911260881916985e-52", "3.2724228373010498271356188712360876887303410046759668455968e-52"], ["4.37423969569155394609661798171620979693432614950788233147426e-52", "-2.42495180097650547864459665685676990701802281149177756440161e-53"], ["6.22145100136625504449439482384107749745422331950621774894667e-253", "-1.12590186034170203415365876548168544347346669491623705285986e-252"], ["1.00000000000000000000000000000000000000000000000000801829413", "-4.16538311325581392255798308733681794134447488125615512329361e-52"], ["-9.49292936174773025738697287802717747029836145769111616623042e-246", "2.55354777588128620237137310656790369201147260746577255900156e-246"], ["7.56607629286312870093979493775661071029752070745416819276915e-247", "3.07780324334419307235286230133158675066892814231789460318895e-246"], ["3.50734555695111606892177826291810539273400127568063479926682e-245", "-1.66780832548616135769811630210157332291205989871074375555821e-245"], ["-6.27512663269377339596355684807349942894493566584268417823512e-246", "-1.04053791352767879764704600499921190697435697864453317420987e-245"], ["-1.11493290648084402113097494595986604084563998403059292009216e-50", "7.60127891151158131738308227979712421162367897689963240304547e-51"]], [["5.92316572746906259025086394270764061508567385213074233794246e-59", "-5.36623072266671134283066233343839812588105814519453036004826e-58"], ["1.14318990827869764564944633530017529864366369215617707230115e-58", "-1.16750026239129075191599406164578838446603216446815286602086e-58"], ["-8.66907036046578606701128967664604809669379732241271264749569e-59", "-5.0767763796040734761251235676482835829340386244755634697014e-59"], ["-3.86323643602785374123724998511939027833449469936300314679438e-256", "-1.50402389138336653562231152373408602244017741299235474322907e-256"], ["-1.1907659136610730538700826296491369411803691442947147218028e-258", "3.86933815836359083812514290497093079920220684856950915109459e-257"], ["1.00000000000000000000000000000000000000000000000000267276471", "-3.68265514295173359550903608381513625009858211813562881387086e-52"], ["-8.41564236632945444704236271279637700628640619458030575518451e-52", "-4.1129922145375394717039177589091736569912268396494208954641e-52"], ["4.01653695172000432844341093649718082373525800342328515930447e-248", "7.1072748971163345625049944330860270220240989503593137690637e-248"], ["2.07775509843375199176101324230210980922753628388256972038327e-248", "-1.45915648406423139765683388122786436848621073630082274823534e-248"], ["1.89754089425930570302199447606705008204142436555253300418343e-58", "4.96455920620926154319366862631456825786474143946120389829342e-58"]], [["1.83881763455094847602280154030477817198469700429358368137596e-57", "2.24252677478082328453529396842577870220646612759836431767321e-58"], ["6.22044213164690106419618429450885854511635862458171150691459e-58", "2.07872913625523348958095150165925449249995984736909491935495e-58"], ["3.05134204954427016882888503247676810537271468466068998543123e-58", "-2.91351187826629961562726929997000400261917725736516034113281e-58"], ["-1.35417079208571579436743668592424196798797762072988037693209e-255", "3.60225587068049668992366351257308613267191076430952705635461e-257"], ["1.17752273307665327999291632071737744791745683291610867605621e-257", "6.46020409680815019704375237209262259415174208945522835545309e-257"], ["-6.33976041816181245026280293737135377277551923252718741300018e-51", "2.20941893420785041460865442802266522215035709002504994120054e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.94564146485995947933155956962914790247533469970374290749156e-51"], ["1.93388248112821280146298124002403367592455739625415503834017e-247", "4.52122537059771634301565262860324788037798753127189021323106e-248"], ["8.10724941211715422912339090006341160029666989723856139946127e-249", "-6.1121148458231303945304794248009037691182931613029788727491e-248"], ["-3.63858553003343206552669497383988761654271404870341539205364e-57", "9.63632380948639734038898841733201237288296990981814659056154e-58"]], [["-1.05476039210945946114193594582038913215532402454535468933822e-46", "1.79318823950747192676748853673307849300225593808598733903509e-47"], ["6.37147372784987822954961151284494012304426812111587018336815e-49", "-1.30534403927227569834398900032404635292747856944431579765776e-48"], ["-1.21361404364372478358089675831880434353598233155917853112856e-47", "2.48636959888971703065128739948983280430559948640036119239515e-47"], ["1.07182247564515743900473205048006800712807522131086546568404e-254", "2.76923109282142504519572998509656364689598419305016725817089e-254"], ["-2.20710416247371464292725580358475777582751548411282065431304e-256", "-1.96027760008651577460123227916727381149376852748505745479278e-255"], ["-2.05755293949657510185703314873979422788605812359988842205055e-244", "7.09363744195457355097538598863055176905867122528809862035974e-245"], ["-4.64009212781676253562103346394991738118010016990257483213043e-245", "1.37533511748509368989602488694532473769214159121289851570851e-245"], ["1.00000000000000000000000000000000000000007741805565691928093", "1.16118497273295759771820317065430014056432899135516869738272e-39"], ["3.61503900503055843901879158729711841761752427572491877377411e-40", "-5.88680195048247959094110153721855938885102121986344440908995e-41"], ["7.15706116439640835419867019053729212245785685249784912772067e-47", "-5.9549846769368471923446751628391479934255249747806303088627e-47"]], [["-8.84609441958132377888216939023464594739147161322314812873661e-47", "-3.28234141955097551649032903767319474632324843877631446446932e-46"], ["4.32065846884325116158115245791524211575732984658996167920825e-48", "1.62254001779369279861982635688114723886919167004868490210723e-48"], ["-8.2298256562520063329512049868857794779311355440711562979803e-47", "-3.09055241532975473313355320823004046899144142293109130515347e-47"], ["1.13761425806610363408772225406398633100081225653670283776508e-253", "-9.36462575980905514061692667194037628602754748662499294945041e-254"], ["-8.94756104054500590035837630301701359975185767011883173666996e-255", "4.11602231289247223169941269949011353484161589328126155365523e-255"], ["7.0962113178728175281705180695679624996231965626635728967974e-244", "8.49719528797466344327215051501921416109056368941129803299754e-244"], ["1.35820082778836047197318362499744298531058028359721579917726e-244", "1.82393836172664315085061401080641710129439145279742830120955e-244"], ["-3.64963696033932664968349791680802403427043321677863538717007e-39", "5.94314195479524083283949684265907139847811482102974005607233e-40"], ["1.0000000000000000000000000000000000000002949918038060364494", "1.12575482762417623371814073765128960503601275964090008079946e-39"], ["2.09899257939332788358074152999857723151741826357451572321737e-46", "2.08464136527963261901844752395926169194318689704695314937044e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.9760302085857018+0.6156144081557601j)", "tags": ["Res(Q,p3)"], "radius": 0.04048374251559496, "h": 1.5, "clearance": 0.11375507681247572, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 1.733367095837159e-237, "cond_like": "511.13"}, "T": [[["0.999999999999999999999999999999999999999999999999995990852935", "2.39079554491016749511293296257058535673864471481937445865187e-52"], ["-1.33063372841637282732110941872565407201592827037775962211615e-51", "1.96809071538529854711391772921016727457331095345048449611335e-52"], ["-2.06854428318630483931220295382703834932424349312441377051511e-52", "-3.98857595071670796229953978108760074855994995278607707135718e-52"], ["-1.9566895901346899846766528666607103108510444699969876707747e-257", "-2.6118661759549898741988257279937821464660390269890931643681e-257"], ["6.42793639018422295022300987831229500325808815790340791111182e-259", "1.10022222963142307455082062622211083105246872754607476814168e-258"], ["-1.31621024179916581017660818117295966135025869858077642489297e-245", "-2.14263276568562176380586197565635950668911310673789187548728e-245"], ["6.91413769592543899883301053059647933599652780270259044594803e-246", "-4.83385096259317690729923758604675443377752269924627808969833e-246"], ["4.47958201679257993791460084910546054023422861474059275152115e-245", "9.31804280275632104284935209898651884494226440330252904367482e-245"], ["-3.02455973002495085508469001138945636378169341640563789398704e-245", "1.10929891499666116519098008483733333389009384705947470212471e-245"], ["2.9410720646984544048879326174718003864529213272184737278146e-51", "2.30939699527837355570613803836602005466973453251448847199543e-51"]], [["-5.96201039099514345118118469643752791655350296842910268817872e-51", "-1.74247941640290621806994552589592599218571423045174791549215e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "3.74523063399210686615718929788082287395696897046414801761546e-52"], ["-1.42407304064356023689778238885910873729452730215974175108792e-52", "-5.96484475424367465234719191412110423497897053843410429734636e-52"], ["1.1329374445644691105567862007414454974318510184679087214768e-256", "-8.77255991564753235353482356396480727847990081053381952326858e-257"], ["-4.98183144490602234445085229720193320868882511481267395250009e-258", "2.99331006410125017119045183950437109057060170540573717825932e-258"], ["8.33320300422222600918276567665688147051125570051717173265159e-245", "-4.85697874759289739922372377751038675027843421570996398089646e-245"], ["1.77865829748206493899110784676109882789857451380655816581996e-245", "2.63155751975866167208465003920260381772328490161265280479352e-245"], ["-3.85363138707520026380197508348096967434106297813956788539357e-244", "1.66421459414564541599056731674066155769735383159740379205418e-244"], ["-3.98514227653417211401479323920472032545023865815412394173242e-245", "-1.24664417636883787001242068626908732363404900959707000825332e-244"], ["-1.48503950843939055200054793164693686975490053722579707255306e-51", "3.08043565316886389617624708535389755984769322958662729624496e-51"]], [["1.50537517980527121713618310862914766670573937565038148306159e-50", "-3.3159705148870438864885484407158815914076186616613687061907e-50"], ["2.61936493742581564330634773376171600328967542660975494984917e-51", "-9.73800186746646913043732075690882897718490745757657732643159e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.83059007184157603430608189034018939421723833368791802538484e-52"], ["3.43785015811726838518970313506393816530238316814460063819136e-256", "1.19924807354980009805186245795139623413613747487320907540115e-256"], ["-1.33317865700655389212706253412625970997317655313312442317093e-257", "-6.53367736100118558720164132452552358619915193591970901337707e-258"], ["2.26661058085707060143511643593738946915026344267558138852386e-244", "1.16574562828334095380890509529685239215489963668958929075907e-244"], ["-3.31434589884211906250741114267484752579198032196285632855476e-245", "7.72914121577077843719306442269775333208195762925710933814863e-245"], ["-8.84441192032828138394911461072311108385578349854274544538169e-244", "-5.57334588470408279552875539558382553169586672544281218482734e-244"], ["1.99752931012199922698591295161244192404332040990938041650661e-244", "-2.57203727958207885983717908797881316606412172612859093270897e-244"], ["-5.23053648147013650139265330099208560684183027131275761816752e-50", "1.48255668250198833400880497950061968873430120062602534365677e-50"]], [["-8.69955330173462261230238954061646244124032624629483243894352e-52", "-2.52397689787934815631136892736096361227502535356266239398749e-52"], ["-2.47824651395016886623705373266586926239012646556404440012562e-52", "-4.57896299651930438103868107350714801576532147027579035722572e-53"], ["-1.92442920809609619032040555457473588029697743366364722775744e-53", "-1.09114260360908546110264494678378307905730662302032539152999e-52"], ["1.0", "-8.83011340614317022223515048807475953496769924370389113761052e-258"], ["2.17691928465540476404106972452175285781545529095258983002002e-259", "3.70568284148632752436359047408987812092335994879356037505227e-259"], ["-4.56665261545734390322190028208803605870683568730147336008478e-246", "-6.61928774908458857996029771476738901270706398238113385501198e-246"], ["2.15650321800315355949073093572437196357821207604646653841965e-246", "-1.70971868614114519918707670138002602093837531356056082127878e-246"], ["1.75108336526842763277434849712009824500756322534748657213766e-245", "3.06651204265289393712932576596208165700587052524951921257865e-245"], ["-1.00283650652783216202898704981879013859476523366252522344217e-245", "4.52043498186397344890692784726489710712828246002280035985107e-246"], ["6.71404041831335027106426061662327810863313758886842604607105e-52", "6.5675133605599712064675240440740352768144757471009424621353e-52"]], [["-5.43966387120473022653313939899980307946571664510619765007974e-52", "5.16782767693458818907289644885941017214037504835023816780301e-52"], ["5.91663985536814469834249168349046959773593012366028185239574e-53", "7.12403375876464084270563341533631074242173180788243415787719e-53"], ["-9.93744461931018994277335998419576317303001515580276786505421e-53", "-1.88798356861163186722306414588468963811527782249914599454772e-53"], ["-6.11226549246981434427572806692546845767274528577104083072275e-253", "-1.18939300191317798942109862657977048239192645160395880553066e-252"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.23890229215210712905882507085830251413887343531467627986002e-52"], ["9.37274809119440665978723551374499547388849241826139579532539e-246", "2.57217568818739912812623088732194602104532984461152283497473e-246"], ["-7.62930899555602459749056951836958866138167986075317044366264e-247", "3.0367905928515356708006764075310858529244048056627226834245e-246"], ["-3.45050314879203205669423913044790810518958190229183824328379e-245", "-1.64691953424957737550266533107554161499910832742939004368778e-245"], ["6.19273193614018741395524640074425398426088964541091400353876e-246", "-1.02347396459940272849279812352735980976850742483616956188214e-245"], ["1.4706637406406184598715439985032632432913822182166564230974e-51", "1.08393716268277402549756657540568848703119417611069417369862e-51"]], [["-2.17098061485987435488967777634514792755065161446748676151844e-58", "-4.516656727346497079941564959213703351471375988564711830757e-58"], ["-2.05555881461763575808338286860825626405155641469051482470025e-59", "-1.47172673848610190013672743438232146270527614726249210103239e-59"], ["3.44693201330185877538293125992752224231015077990067986787385e-59", "-8.66097842995254889258664994724980266734546895396367341407081e-59"], ["3.92412154541962681136106655842093456612903442204361785614393e-256", "-1.6979181614407421519437104200645860293504560100712025240223e-256"], ["1.83056430566854585180633530451079371278672352741768965592198e-258", "4.13811197519467742116463200760494115814351125401399038460987e-257"], ["0.99999999999999999999999999999999999999999999999999465447058", "9.38858800388115728498821149056202691546117313212230383965067e-52"], ["-1.03736057166802724492683267878442566504836637945023857504099e-51", "1.93077851849872637717525676926991608859292506927091467978712e-52"], ["-4.04119177754142230131492032865385346944080729818357866022345e-248", "7.33813057912301180928908690851321921230508360449957607139498e-248"], ["-2.14827812415321373719000992270296421647982253338855488632932e-248", "-1.47222827876823940017296931673613348986116194555865135788605e-248"], ["-1.96007066276347049786159731908335846808268950979540062504592e-58", "3.28970340971277834304372663422909330678610288764951687996424e-58"]], [["-4.76993196713185424793861005561096084994656000878792263116016e-59", "-3.98997838716176935505268924950091796026051976168473713008305e-58"], ["-1.11788014549532280509286842284462749824704046568436458018985e-58", "8.45990128097392942910988005137352144934552726170184924088785e-60"], ["9.06077671965752712673473889272711266235768094993248287372973e-59", "-6.11130614371368609639681314709502331810503367728643498432428e-59"], ["1.43447948711874757750896650880719282536884881874373425485363e-255", "1.38898397919108345227815864717163924131223808990956989664271e-257"], ["-1.53328794580569819645190208641415739089451152886429627320574e-257", "7.05152874465019136465519579769467935880733130444125380093841e-257"], ["-4.74091499655397921623568706298809868097739538925179637501065e-51", "-5.30427870944312685019795380620459786130740219845919848447531e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.26043839372074319670680889275373673811854944053998239840827e-51"], ["-2.02112051932410726989521768372476805762896798569701326097137e-247", "4.60166988066482936196098692821981125810676512179417990723062e-248"], ["-8.11257809346132434538204849721933142678536388265400840866819e-249", "-6.3811216976657612113780793400215970935115266308348802663723e-248"], ["1.95775259459994293095195458241752148704125287995410303110392e-58", "4.13764428047148279249346613783534867019946487297777979389295e-58"]], [["1.05715880949150933342346830745201551146913994951666314110518e-46", "-1.64590330502975891489982971733612277405973105476030001541187e-47"], ["-1.01837666199919925359635131277851441626761819751193125572212e-48", "-1.03575518835496419656638214455617181286565709215550499486438e-48"], ["1.93976507055101749841052931974501170018946261861292819508382e-47", "1.97286702548685635158160326693828530814643657613044726372637e-47"], ["-1.12228760413913097423368963495253507929356478648985234216505e-254", "2.72238320852780069319708750853050173687551572085075269637933e-254"], ["2.64109470737191109774305277112430048669900017908541813729272e-256", "-1.93969116043419474724840493933442107201315648773567338697233e-255"], ["2.05022483272079128865681420002521206570992538744267358840774e-244", "7.37287410471545391986611364595762876824790735531544027410175e-245"], ["4.61650355516873736645577589812565457534748876718747292414807e-245", "1.56443459497861166317677250609097400733365816216509366495208e-245"], ["1.00000000000000000000000000000000000000029499180378732709643", "1.12575482763177022115373178886272343095522334871470399390117e-39"], ["-3.61503900503119435750164913474734672662982950139904081615972e-40", "5.88680195048417800751948819213180262723019002744438544607463e-41"], ["-8.67663413521293683987478553817471083415304650290318157149768e-47", "-3.37659400821376071499184042667816377913075258877226832376858e-47"]], [["-2.0248491492711087249452863812950570415322012204911198657669e-47", "-3.39341994431843468462815326211971252116645795489649512228236e-46"], ["-3.58264708521413976100055522431751177948073043511428033145216e-48", "2.90953013067788465866907916808195773576435371928619487252039e-48"], ["6.82408968664410458776654858508702403481709593706630000823775e-47", "-5.54196215366780671986444482633982529413160004282777072177528e-47"], ["-1.1267591062810643526759294268913079220051540122116852364146e-253", "-9.66822130987459205996849258500577771220155738794139542130909e-254"], ["8.93303579440140838168873897363998203074460508620433082280774e-255", "4.34052489425068898032328221955581899378278741001422698444984e-255"], ["-7.31267522250437086235389400145774232704197801523788630259058e-244", "8.5032539167538729768988622896695291233050856367516697737789e-244"], ["-1.44141919052094819656219060470436385622444546820453310813206e-244", "1.81684878983174023257604644835286857698569604888193684825572e-244"], ["3.64963696034172594962596915272170490476915396434015409977821e-39", "-5.94314195490590159863137222323561499697932164230059747229708e-40"], ["1.00000000000000000000000000000000000000007741805567830139861", "1.16118497272611575009093213483405730920174580268769903548153e-39"], ["-1.32915233047989477635253078284019682287550074695465432980176e-46", "2.64288735145250837275147051954865868279250624259628457997868e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.056800851579132-0.575996211050394j)", "tags": ["Res(p2,p3)"], "radius": 0.038383821429397814, "h": -1.5, "clearance": 0.08077064299343029, "info": {"n_segments_out": 36, "n_arcs": 20, "worst_rel_residual": 1.1596848437508416e-236, "cond_like": "607.98"}, "T": [[["1.00000000000000000000000000000000000000000000000000801829413", "-5.27084432619598686060004303670410815691470528029665928439688e-51"], ["4.40978631340909108673273026571870551716474025791211241721534e-51", "4.20633632862168549125810859215945233215261392585449618163252e-52"], ["9.4130366944282037795844083862773163923037962700915784246385e-53", "-1.55437386270555031237692832032802529516211938797878635788003e-51"], ["-4.44940993060451564425994128527868866209572214188306786631888e-257", "-4.65153745510519173164122477677809921308628595005587945928679e-257"], ["1.84179426038252016527497699762355489569323195773597735109891e-258", "1.34308644328155826637725875178125155013800528157291280643066e-258"], ["6.7905510235228900193990030479986540342628346275340372038275e-245", "1.66661237345295565101565966131590651187062162432322597569347e-244"], ["5.02495072317647204665813917761225174844554125923778507378171e-245", "-2.83291992524000352150073985463267267433776163687911603353229e-245"], ["-3.33500892404184105308847011671831442423707893570531734633256e-245", "-8.20715694159105162898510035868351145915898358822999764368618e-245"], ["-2.5158953171537601757452124948670785303752832877828294992439e-245", "1.29048067020432447791813574282944864239697277111601902461756e-245"], ["-7.83893711948590219545708841852524669632243689233258261838811e-51", "1.09230858815865338584822447447440786815173813777181111002189e-51"]], [["8.91486796194111790017193025785947679248878208473775648706821e-51", "-2.45796511011347889468384317040233021805034569439386480043027e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.39544498807222946534744072748297811711644280646220868318464e-52"], ["3.81958998661873242198936419188482132936396662710594647377952e-52", "-1.0598409279577346678451000044087441578902258909384826791605e-51"], ["-3.61810205453487773900277074746632999434832834246057113408682e-256", "-1.60199676611384065538891636809431646596519888561475331389398e-256"], ["1.31638640337723195307835645317809069799051908788607512694488e-257", "3.75117199758484515732209424109736440248587062953695183778146e-258"], ["1.3590545099515412588307982053896185223982183321077921821317e-243", "3.6168404700141081965024084888916601905432279686154214615396e-244"], ["6.46222350259947443491169831547134726322361331162577860442544e-245", "-4.53300574448595857359368476838397704911097818548253806033745e-244"], ["-8.49423842919924515281194939919368425656190634702574179591905e-244", "2.08809660588495034537132063357239171002561364804897399274081e-245"], ["2.90571335040536402559702417261215677123122256768154440195537e-245", "2.66809374487116543407825449004867224540853421968438161976381e-244"], ["-8.46103237560523887642064527638877026072195144697208220244295e-51", "-1.77156443357298011198273768531563722994747854472068630260011e-51"]], [["-6.22316692500305754780850214006190441991538640490331944474012e-50", "-2.23102830916177152435433972326525366413266188885666789283168e-50"], ["-1.30355490614549860611264951264694634358899089365218350452027e-50", "-3.61959653448313563466970028670396169935418313090470387174226e-50"], ["0.99999999999999999999999999999999999999999999999998930894116", "4.72939393321400973448720444991164460549421899197648390910154e-51"], ["-2.38648028553499046348195073789426962922493097786265495912542e-256", "8.15777284506415998778664265598707258510576423383874072013893e-256"], ["3.91478794497770968250018754535445784712479159260374664661986e-258", "-2.96339391283632398794816362689661101100280626327558452024589e-257"], ["9.99672650884918427660249802906271781208871973456916443276964e-244", "-2.58250200121932611828939042322636105844773530177015261063998e-243"], ["-8.68625027242643393849188889606078096896752097604529100455384e-244", "-2.19331689856845602163561414729244818920381282866020072821553e-244"], ["-2.91965298407983134012311251908912833783100605321344847447505e-244", "1.45320744350715950872814197192599417933627008640477173398037e-243"], ["4.67261741000962488053221527062769064068059193430723045053682e-244", "5.34141266730630183815744340315781750237647844372242652413287e-245"], ["2.05612222880229220964665441655328319417349803867280447123856e-50", "7.7989956256254888431707390971702512136358612182315779466926e-50"]], [["8.80291645630014039923487980712968486222760028335991436362089e-52", "-1.08534583253140243978571219910093706429020570424106645735252e-51"], ["1.08391060454644412786936829369848517113316439333241269023407e-51", "9.86110044811118230450343493139266405168589821493369450266208e-53"], ["1.23901321507939855303764260715964014795432055804310919297054e-54", "-2.71006393608516135490476844999006581430095554037046594982891e-52"], ["1.0", "-1.21241912992589264153635466954827146168534490866314381629141e-257"], ["2.52222661745885174722667841013615515751893502481567523007828e-259", "3.82473454253618164774734537211324963266605375183082391613013e-259"], ["-4.58960870809952280982464791247006099499511665514556849095474e-246", "6.26006434903124145803399176005806766533270563485444100405135e-245"], ["2.00825642963430427544206111729448036580789565005924559086774e-245", "-8.11613583068084370135376767136904268796924261919884331948004e-247"], ["5.99361407588500333232145320550502701839030279973353366183488e-246", "-4.18576671339737083134681125229924463280235826629386458930453e-245"], ["-1.33877161478645447593908026726628502321161342992942243319196e-245", "-6.64519843927128816928194683981240069566905831527624908563966e-247"], ["-2.15536941258972806226967729901012997030928322300906204612525e-51", "-1.50952398527798795792304540832466548446327306279854876207789e-51"]], [["-1.22175987327901314709151140548836373958656859616773976419928e-51", "7.2463327286270628570875300671878866662846764472657298607037e-52"], ["-5.1248422823776518910516196643839523335487781061146295408181e-52", "3.07709715601438116599472757812681102927982641231868086867416e-52"], ["1.24677196688819036322201859752801769680717781085083453810282e-54", "2.64111728658065176721319168785950215646075155742588719190898e-52"], ["3.61555418243793169751974041192820518386443662927875457112324e-252", "-2.06317026691779097639008777469636514791725749393402894051792e-252"], ["1.0", "1.7361187157203841820701456418618231283962797082790879073771e-52"], ["9.1998302776055262491304099430692291759981942300138321919364e-245", "-1.72786290504007792237371003581685638379011872279768568470278e-245"], ["-9.16485873895103987086291155227051087455348764998509434088461e-246", "-2.94321150461910622435567294418424576249294078515037948320901e-245"], ["-5.11412313811644693825331530716906603634375932847003368199542e-245", "4.19582454856796170961765514576344073899740648313517942192938e-245"], ["1.44708177646266971654089090117339333985282268012940001414667e-245", "1.48939253210211203196676521185908439294979839267678384099041e-245"], ["2.4779573466535750002309029636994913776866777677874144545904e-51", "-2.66906621119978871377002846475891611419868121245227638391493e-51"]], [["-1.56091406743746318458562149892649333609364468726264307269618e-51", "-4.94085468023349608230882240028240150271831702250626208621277e-53"], ["1.35316075719581803894395929549808030424173760729565353617751e-53", "-1.65516301514036788005650832504186034834343400175992450186081e-53"], ["-2.57742746615962941204491667224840995816373053258556565901919e-52", "3.15266229750875306093592808498508819507450315227828414391651e-52"], ["-2.58736310462992849057738733293718003665561277522821241730153e-256", "1.91719846732041840685009097545891869739122835794592988760235e-256"], ["4.63404443540761704479086887059299263718337040626918356693529e-258", "5.34426566058477156351522682265907077633436462414799790233242e-258"], ["1.00000000000000000000000000000000000000000000336025859435153", "-1.73864053348229883859764423892438129810625361800827680362695e-44"], ["-5.67613358870060972550838039438680798935450059263012429427863e-45", "-5.7118903226757096293749024822186727388692328652908856965889e-46"], ["-3.86847205116449345727569281203264253234210874232255323312676e-248", "-2.19137999666591721852563473697704386919245305654338170450604e-248"], ["-6.12648208718978139287327626823352543284733765008419023932005e-249", "1.27061175589654131323195178216012881757090004897611859702889e-248"], ["1.23518386495059170866404653971335131570550399761355035568053e-51", "-6.44499868438138865666125992945364870598563211430411538655702e-52"]], [["-3.06770876539670783996624060508383530322279526629892771218943e-52", "-4.80969190956315057494101457142428773909493801918428891707889e-51"], ["5.4822580702296073596307811374231181949666533996133209168304e-53", "3.67068110362791742401307532445829088933935090950276790699737e-53"], ["-1.0442257111593420169376196284203070623081916707068406602982e-51", "-6.99176784895444311559546990664339077824352169677085901896022e-52"], ["-3.45376129237537600251375104713612106423508517479674421382925e-256", "6.79972400834704923994766335370055378644386937234346248177766e-256"], ["2.86292919993617158784052495867061407411755813140477618653497e-257", "-1.98833856946047944031088561612659679611810123818793818299794e-258"], ["5.4398733734228498744213074771757110663920380863528883549183e-44", "5.21515576175386320985923272328714963730616465875972677008895e-45"], ["1.00000000000000000000000000000000000000000000008720696696089", "-1.76050544053861789022687282199878787235684373850548821225284e-44"], ["-1.26492728479403867152202214856574377496429183008640472557459e-247", "3.5616327733483972919443015536036080339630076058706095374532e-248"], ["1.42920447658017395128721487218722425288620185612150721647689e-248", "3.95043488405645552180492822042735744697391077142010102648405e-248"], ["2.34278734054989717270245709660325697383389777229549014592568e-51", "3.60518660650826026754418202155197105674274108879802355864611e-51"]], [["3.60086459011087986559479165694628589688666546574167521263858e-53", "-4.57507744525398549134098920591380146718980058372151436972523e-53"], ["2.1948327204102302339787760306637207072074364375484425461323e-55", "7.59512934926462270169293433147803394150030357897328395356921e-55"], ["-4.18266102040293969194697783525637407230942051198770455954623e-54", "-1.44634553410631297336685496394920514561296560594713148148597e-53"], ["-2.00528091771189237624048861003153785187079355613017230358762e-253", "-9.51222024584315058986603720269183170720447008868458295744383e-255"], ["9.20274349021126958924663375063546757697815465938653445242239e-255", "2.58908549273517769293657574351995414904022821039998963343119e-255"], ["-6.22363106673282526741197956983811345723386467310413295631686e-244", "-2.17801235352139643551032596486682282190828692209144092037661e-245"], ["6.18833044606918273641036968501170186960396570428626701282691e-244", "5.60763822679338445401349605285240461501725109287358243284182e-245"], ["0.999999999999999999999999999999999999999999999544741305018221", "-4.40235771860821999356224415723521447741093352779789119483247e-46"], ["-1.24360492703778413953321499736854589893083097898864163066035e-46", "1.55758805538328924384198977747743590765228029649799030839834e-46"], ["-7.13072049696436872542491247895865241063254487134195392745611e-54", "5.01610034380882655688376508701268114143570370561016819006829e-53"]], [["1.55534994952190377759869345655175271583774531486033702624055e-52", "1.01939888649684621028592795404658787505667488188779131686082e-52"], ["-2.356247969994967263167852183197401459720694901482076797761e-54", "9.08455927762248130018760022794059965869644896479482208320059e-55"], ["4.48682879161883349023488534775238938803451586113774900119363e-53", "-1.73068068114450983628993180587112463821043010167456159551857e-53"], ["-9.36445850179353393720338906329352797228559071752637790284627e-253", "-3.44862784192841993031729389702064931887510310532168790260011e-253"], ["4.07024276987747285577601062037267427344489654906394066922876e-254", "2.56410990094993669983520769968832418125471777915984986415561e-254"], ["3.20365191297096486615886159562955710978610420274169393393038e-243", "-3.07782004420534968822887507632509331652062674692292523273589e-243"], ["1.94263094283291780332577138865017601594072054558776499018174e-243", "-7.34303363030813878151491463873750928754989098866630353127209e-244"], ["1.27505672533207810215264910158846623349626471627981530764749e-45", "-1.5703353521123082143562573425450132399924156177349765116696e-45"], ["0.999999999999999999999999999999999999999999999469988085224008", "-3.52681068405947390431020135057894129937200988627632983643038e-46"], ["-1.61590944572412116734417098337027291283021366320975646358345e-52", "-8.82774883193747795913987208504205315481496790500889328739634e-54"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.056800851579132+0.575996211050394j)", "tags": ["Res(p2,p3)"], "radius": 0.038383821429397814, "h": 1.5, "clearance": 0.08077064299343029, "info": {"n_segments_out": 36, "n_arcs": 20, "worst_rel_residual": 1.164955542378077e-236, "cond_like": "607.98"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-2.81151333223994369352842476837256616073427961167300919332862e-51"], ["-9.6930682448669560125774455652444393660304071371162777368075e-52", "3.37776799876101493003242917642944264591637893963107796586147e-52"], ["2.38458099636653829369607815072924907142300894111220973764111e-52", "-3.11422200790476776292417538635764793368933164109322670635395e-52"], ["4.57961112769838554401586622266512362281469722972644980966951e-257", "-4.45267877471446722466375923376390868852440769296832707328498e-257"], ["-1.87578930136206645534825443241454981630079189622734091359296e-258", "1.26446187244706882147482486376308480695179265084819765012439e-258"], ["-6.7667357846641342756389604996280968503330529640285584643519e-245", "1.62652016449901976213849958616663615257004742632545337823606e-244"], ["-4.89229034275849963905481728561922886953630849669198137142314e-245", "-2.80896866955438836631915891099107367247283176386573372211645e-245"], ["3.22865608255085488010346413992907775913256574011817638276628e-245", "-8.05748455699622717822176502899951234006492891475173948132301e-245"], ["2.47173383798602566778257002764285332086724822335810066230199e-245", "1.2540743406309687228508463519180790905412079308525760846557e-245"], ["3.44613097298261389863042500244330409041495701346356780228265e-51", "-5.12555424908691164313712199145351520520216229334301817685913e-51"]], [["7.45594239272139124537843869408479970393331606825034793541019e-51", "2.96082559501251697548486140466506754881850053601588754145778e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.66948849136077305480618164344163014559725208608066685559264e-54"], ["1.52837622992709269378092429338067807711599619432213596727975e-52", "1.16606894728909997710461420973093737186250272895033843909726e-51"], ["3.70228373060952585643369972209762233917396490534282595060575e-256", "-1.48567723480565431334485678138410213171380390167083777932157e-256"], ["-1.34338282561564711381119264621593220077377881342618381313516e-257", "3.28366355196869983489805551842043303695280415161086808492241e-258"], ["-1.3771925712423671931107087772569606314819039347212319058745e-243", "3.39070488180667436519194499928408744243640655359803591288278e-244"], ["-5.64781318034702070999097313670289577417704409647862320588306e-245", "-4.58045248190014684420779489437250103799320218591848844328699e-244"], ["8.47621972751412060557249865736609662913028118833313810675443e-244", "2.72998929550176016232943228553422476456902587451419796006141e-245"], ["-3.10449586278928449776027287297951825409340511011115503354928e-245", "2.66178996908016706241253466590122850276936188689568548920102e-244"], ["-5.34201247040736518428863497327136995799157131827822164570906e-51", "-8.71007009831471838361520751893290597932735385918121061221816e-51"]], [["1.93580071262632737345230817444404184589806143795494497173359e-50", "2.21278768114547176447546267611219574064107986238125393492376e-50"], ["3.51900586720834793533413225759128695368034336325443087972101e-51", "-1.08415761370949608548823671667392500561097523423630390949857e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.24244045149545695027626738302272681327941984973304784158667e-51"], ["2.08617496789436253761220217920822891075666026577917806129779e-256", "8.2377030824901486770786869263305486495307823057679104540639e-256"], ["-2.79549578616334212721265045206114294928467333317460963868376e-258", "-2.97756233873810888339256592097155942216866632858753388063519e-257"], ["-9.49473018665937438554689890302800549206638035257622982493121e-244", "-2.58741920565178274969176810318899704714952826149077965281308e-243"], ["8.67765351701214922291165481424236028179915833356139728775509e-244", "-2.02644253358978761447839593043460944022169285850493261020056e-244"], ["2.80003127517723149808727553258695025115986864621255232670951e-244", "1.44087944160028649698022977159310455660525854925315992406206e-243"], ["-4.6324510977753640582851990454424848702418369638017577056383e-244", "4.99042837150643156926748259228993309915146393178426267763235e-245"], ["1.45290016632415112548780368937898027787102041962541276105885e-50", "3.27839833684858837213620245127398979285053366711815123756844e-50"]], [["4.29206619210608820599309953848328377748915399676962790557527e-52", "-5.32867382394867581689154619064530216024724223349059684819764e-52"], ["-2.60226901500701870774512057935603181901862782114172457650024e-52", "6.58699292453193094498759880097300280017903944549114282764148e-53"], ["2.52108811157785682800337387106688062971878160896803279584304e-53", "-1.14667381112326835688665986571564678705872928612205942163845e-52"], ["1.0", "-1.26606113641247053817422358076062924745581126028224042242004e-257"], ["-2.74500553021077915622499842359691146933313691337053909359461e-259", "3.99305252211364755193134682866216725974164482499674097798899e-259"], ["2.99754123139347600272817641975579550927469213122299742142756e-246", "6.28337432976303235102735815202655993894893059097768781108921e-245"], ["-2.00880756221650298229776835104808309622340821623850542192724e-245", "-1.34927945559004216679324965187499558498516364425697045612377e-246"], ["-4.91111984837340068344735259214908285799633080764684106280753e-246", "-4.12455577597324322098471535877412243093714968450034192583499e-245"], ["1.31698346504713792727617602986641369574966364387311856607997e-245", "-3.42021668569249550965863022741092016861518789826860795795696e-247"], ["1.37475355686823372596012820016688546171802041999319530261952e-51", "-3.83903159703976121338405269218934815633665172428056200724697e-52"]], [["-1.67962910737767693790537998204820478566950942837937761145564e-51", "5.30465190853016987728410829635723176251975440088351049800712e-53"], ["9.19966122729707920126137067389888800365447199644547304362407e-53", "9.74772179708370858093006392657252347696705206402284123106943e-53"], ["-1.49403465960440914349559096587465700461106115756630699317272e-52", "-7.07655731222979826794006643852147823260227735133598438064962e-53"], ["-3.54654670427404702917442486750725519111967438468437378402372e-252", "-2.08922730544930758139185054849717928904977779703141565807088e-252"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.6077441362428575741900816578388438811828991777715620000436e-52"], ["-9.33695255243603407516321383500439693886495404222163471411907e-245", "-1.68386148353817388407427395653804245427189593624992769500046e-245"], ["9.08246255476701093076368175664230072273567399718446092547072e-246", "-2.98703802062063627391589564753434786751312822704485228195841e-245"], ["5.11102272227633088578022970878367170419142032820968034031004e-245", "4.10178346497960314847878710029099145526194922480199347678747e-245"], ["-1.41748119192163132876071515061222219721009764987555363667333e-245", "1.49176857898936847277504265324019529879598125648370829489711e-245"], ["1.77967473425035833076513375588103441152953677657796476478067e-51", "2.2231720817085531615463370649788523615312515679303177587494e-51"]], [["1.54893084865823444123337011317849109448416212720142238169536e-51", "3.29560245134284450497354794997324607219816255387759915590596e-52"], ["-9.31341454593526317150740626299421871239884319793648120984852e-54", "-1.95762046516744192603566753641149164111458025997287441821043e-53"], ["1.77397986645200281874724457952626142331617998971980941005179e-52", "3.72879128441951954497866051661813742656502610599350028442763e-52"], ["2.69953095416852334817878892216585003036575215749070348858042e-256", "2.0194890869307070011677943748854616980069587089540941327676e-256"], ["-5.37456277364293220214151035129760947855818650333413365093941e-258", "6.06678995592459090918069446892238083229052219759536822964076e-258"], ["1.00000000000000000000000000000000000000000000090404395383571", "-1.79337736109531604687026405261749242264471698216493762244684e-44"], ["5.72742118330361623886114852078601336101726072153858258167967e-45", "8.12909432671463716671635236017367283391542671507836754721873e-46"], ["3.92940777156073789608485299311404756490922687862037031194886e-248", "-2.18867599765202735589037444457906810867360909382243637182564e-248"], ["6.12179738310857023215290481067489512251401799417587705419928e-249", "1.29089869728841488332601634056749278709690633264794336587902e-248"], ["-1.06006528905717381283418525198642277842502111095907913433167e-51", "-9.33894986819332322270634096000641814799606134993566599472099e-52"]], [["1.45953488011606378059765131158919571415877613001503982456622e-51", "-4.65990092405536999438460516937438542216652721958353470849745e-51"], ["-6.27908352530572641015247248599052579703788271430185452716975e-53", "2.29325213947806956932331420748653626347087505955092132703231e-53"], ["1.19601449723646199924692761608592634273847183515499116548899e-51", "-4.36808470225135773211390855743661698492528090199258034686559e-52"], ["3.66111250127156890185669717163592809036018757346985026547849e-256", "7.08932227692541801096380074798838450225491333770199474620433e-256"], ["-3.1082357883173062462539463729278711513608747109885313684166e-257", "-2.09258476680680991991762410493838223155484196371126453601603e-258"], ["-5.47948506045497582421515764027379472142535594585032507043051e-44", "-7.96002327682456897292223356769194530833065537536959760937486e-45"], ["1.00000000000000000000000000000000000000000000415138893024469", "-1.73480227825210627311559303312848652653534899041872227965741e-44"], ["1.27077192329693031798414958094292584655102584605860644168219e-247", "3.82309913292956816086461609731165884097150041642054393055217e-248"], ["-1.51322892645229282735240931436720267454263290162932316765441e-248", "3.96755792121307505856409129215099178913418557914514271687043e-248"], ["-3.17349385605801934688261181456971821746056530943394715271418e-51", "2.98438558650214616216064051428034878957681119706984970962983e-51"]], [["-2.49676861272463473360123834202277733405540213587619675219753e-53", "-5.13458254089609023264678833670070318964016475464152106757626e-53"], ["-3.68680772082374926646629111942811061056389992608231205657995e-55", "6.8186463225124554470067594687888305878167929471265250499132e-55"], ["7.02289368844498618883122197569629333343481270365044005439356e-54", "-1.2987377314793254392946899232184480524368428103291812899048e-53"], ["1.94977054183903571626486869087545148119279260757657035794157e-253", "-7.10939385267221311938416429336324925796433102308913601350035e-255"], ["-8.96206430594946116723287348694844629348852354648805196702777e-255", "2.40564937874391588892108183611835133304466385220803675012511e-255"], ["7.63564249825244938430987401745908161570075400523765821566676e-244", "4.54763752306364558460885688739117029964339333469921291766784e-245"], ["-6.27494558556887709476100830199428645845278579644252931065966e-244", "9.69598009109717268773089532674233931218864994712729719661853e-245"], ["1.00000000000000000000000000000000000000000000052800466847871", "-3.26945567645000278943351496389378790148857397924423337108643e-46"], ["8.66967539964542823291810030984429549951189200282305624495054e-47", "1.75176465417577506283477949160634989548243019123012305265721e-46"], ["-3.62335720719138728989613676448862522216009278699596090314348e-54", "4.95532013342853160684986638163677238454672239999217309474381e-53"]], [["-1.70693377173421801890247416273674338974086159761889988071469e-52", "6.51342264791652460878880311959519396626684648600313902220334e-53"], ["2.06988730352569295679581275898793043443402469136712091185527e-54", "1.3671105854753189124031490678234575122721149782824424498533e-54"], ["-3.94210477610529836899023403679522128622486604401946500518819e-53", "-2.60407735616882411762798977423718892417784906150854730188896e-53"], ["9.32555256530924787635206605261169253144574753026396310715865e-253", "-3.80881776182798208779406044321365084828105734150063404580057e-253"], ["-4.01504135845853911997900207472270873941959560073067883915953e-254", "2.73988243906289980318691636246708613881933684579265782428936e-254"], ["-3.30865417305914645641705520359687113250829953599657518796459e-243", "-2.67373451664665718167200771084227091750236393808796923061879e-243"], ["-2.09952021215870137420099367241752875047700990558987357264048e-243", "-6.73168021278498413094655719329363166127539631784464214809434e-244"], ["-8.93543051874296838704846540386019041202465003426795517578675e-46", "-1.77505575225736924864434622294521851255844842181468083284376e-45"], ["1.00000000000000000000000000000000000000000000058277496291792", "-2.27045847028161352528347135769904307951952157306620132651266e-46"], ["1.5692840795845955698586216397439612124507669645140511553709e-52", "2.54953429856632457930196880704248290169190823884258190429073e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.117195193441683-0.5157619461454561j)", "tags": ["Res(Q,p2)"], "radius": 0.038383821429397814, "h": -1.5, "clearance": 0.06039434186255077, "info": {"n_segments_out": 38, "n_arcs": 20, "worst_rel_residual": 2.9015815730844954e-237, "cond_like": "723.9"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "-5.69430350810327427116961202066026546666013001957108665903889e-51"], ["2.77909326165874824099503846688914438436077101927907396453674e-51", "-2.86548476265057977572367527114324098167724348428640436111657e-53"], ["-4.6494255439567391927573152958725752922649081083048626230747e-52", "-8.19914048926285032969115167421661233321340519494090294160199e-52"], ["3.99181092708349605071489763176239232578911428948937364684588e-258", "5.05415037934168549548992874826598417511205518371423799379889e-258"], ["-1.59921188086506383772552589403734807450160417626057177712195e-259", "-1.57404535169031732054150899913288419604551145746617312089279e-259"], ["-5.84480104055634896370000450533514916816508518617276974022627e-246", "-2.27554641702720209248748102448361808736086563582610671193586e-245"], ["-6.97014348962556744635244214416813397277673333978487566818077e-246", "2.84931638426033630903547760809943285842195465900794273963056e-246"], ["6.35909326455516761953265408502605281511976190729946659242964e-247", "4.38652231397625222358399035560859072708515032962560675315799e-246"], ["1.43518946339080788983719756810042084487795174311133330129281e-246", "-3.19138187821714806916042760631251505872233468984205502564873e-247"], ["-5.98800854992148408799986026551106973683975161295201526661827e-51", "-6.44922584413482995763803207865892501489536453281576739320934e-51"]], [["-1.12828399915225740608367012743319489709909794954750328713785e-50", "3.8549124783815951476790021152360582867812985865754092444536e-51"], ["1.0", "2.53979651747350827807022758290085974714448611287370563113619e-52"], ["-3.57511782159084083338307526053482090911150811843067003318316e-52", "1.52965475891608717312598380672071996551270450762662873927737e-51"], ["5.3594807791424162714346668210390095155076956348187380471909e-257", "-1.32573265639011637474465459212469789900084878035780340829079e-257"], ["-1.87383482447687888217186944303813709945486468656661439775709e-258", "6.84528812601633336717545310527091186176530396143999579836459e-259"], ["-1.78601923628722100989718974999129754653205379474533006206508e-244", "-3.54770282600418845855927266308542889880239573032467018831579e-245"], ["-3.86778016675081546786093659967673422039389534500536254249149e-246", "5.80397989783508841513055478481920518989051419484335157169021e-245"], ["3.5192212941245807035259267419685268693839663521687262840799e-245", "7.77722591887789567224198533573741456324599736154169675346086e-246"], ["1.68376971429738323940227702330475019329331365697693273137177e-246", "-1.17016746869538424515620047359896266036072685222584691148169e-245"], ["5.97690005962857373592840783099687656284998151016379499069398e-52", "-3.19929030230680317640876274210207148324746516142497618239596e-50"]], [["-1.17672037662962936838803765957965316455277902048514401269086e-50", "6.51909033577040454652099408522677140060368421662432561672297e-50"], ["-7.65927892372259854513238621517045782003908862753907005615347e-51", "-1.31843814117758591256613556326751101925094818353049868048414e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "6.22896094535336300271475011860338322842051208382660254756448e-51"], ["-7.50228163684239755493518303989751427470004972304687681526894e-258", "-1.00923881494909089909620457001721710343093493308135523524001e-256"], ["6.91676227889193888824194000589305433612113870503840930322988e-259", "3.56022250267538867326674780253958224789637422269651507257513e-258"], ["-1.20955992417249456736302301131468113924646035974351745879987e-244", "3.16148399140261435851003477355210025427189036210749290081479e-244"], ["1.0539454387529218259202258768465889976714184792182840476276e-244", "2.50394694548979857809363744006766214319763013530510608211857e-245"], ["2.33559938449712779023997873522651418841892856798095737300507e-245", "-5.96110335169258059676853748986490683609941553861781917974526e-245"], ["-2.01277411787559772640227571720723444937884785900266751626816e-245", "-6.28337484084077409619646189855333444386909809175956394882519e-246"], ["-8.92101238582312330194054034415763792002715860424243919224334e-50", "6.06460764364023606901782932011428150625287127682723350857672e-50"]], [["-9.81261158307475313397185611711208130945010933441723121796098e-52", "-7.91307898611068364864407783946628358518027692496451233072163e-52"], ["6.28981890279205311397148672632606278591730050056107163428825e-52", "1.80212717742102805398638903516989551181478085402023397434329e-53"], ["-8.97273476409663909500445401741507399385483094571094952340769e-53", "-9.48636032278905174690685084960807584080897888285288476757485e-53"], ["1.0", "3.46818245554852372028752789656314129718727176757672845403381e-258"], ["-5.48729708688165710021454882800960054653960536364660022355846e-260", "-1.17317954398541793156566732432401095261361656180740378093052e-259"], ["9.07217685766625958883763139507405551021870659814765013181667e-247", "-1.20602634620704638098487909274247294879720877863715186002813e-245"], ["-3.85126403387177075096991361017992917739194699404705579922455e-246", "2.18034237498051761358652834694287957644370827573736533212353e-247"], ["-2.04521262865158333374668730898175647969321562605185042208092e-247", "2.50143543716506035771671987881922604734399378527620750370254e-246"], ["8.22971437469789882138146209875070290454378323715460746591034e-247", "3.83249673432746126914492511801511009619785324751545947993417e-249"], ["-3.58192731075113150072912383970937682279232894137229264591554e-51", "-2.42419189451224538895470589467475396076497892369553471642712e-51"]], [["-2.04789874628479332280761735614278970971162116586601684849302e-51", "-7.13428454237029902855124053295728309249937576529879764889309e-52"], ["-2.63027966698969833918201948823354094236900027065761662386868e-52", "1.9656989353686446035870588530669628132927426806321538286202e-52"], ["-2.13335652154607362878159788135310722589420201437051723293521e-52", "1.93687146230684445323598358407316621236599318842156817089284e-52"], ["5.3127710675466815996096397629078003848232081642331818138226e-255", "-1.25085606703278536077997065517173323271804729603624841296252e-255"], ["0.99999999999999999999999999999999999999999999999999465447058", "-1.69400350753126082991876486589803772310210516641329003327848e-53"], ["-1.07173550628611881423336186224751705366333266665226813033113e-245", "2.73244582381789270081484030261295139274285527985169374306072e-246"], ["1.30768151588782988454844244081846042774512437725322577192961e-246", "3.29777673887634010746245018152524283095173710212767279816006e-246"], ["2.22409998634025210803975838751682989417589986982617402685254e-246", "-6.26638226264462607964678726304331398757111886272259828706367e-247"], ["-2.54367162117230737837088314708806691401744880169925951782673e-247", "-7.06193849709110413425641544021263172508177276983597813585945e-247"], ["1.03554077916167372004072571267485141424314014252251240889781e-50", "-5.86095231878723094091821975113660286517275625869071740098681e-51"]], [["9.98894546952021611954845441379935085106303792526068341734284e-47", "-2.33962852528578915005203238461151705859953491608433715116548e-47"], ["-5.77323901856304116307418837948030928338710235944791313467326e-49", "1.2802943808120945478702749423740798013936070957186395335875e-48"], ["1.09966457503699898029268518941129232501347474046949253309734e-47", "-2.43865596367589804197942290898365793850272856134079938502112e-47"], ["3.26336236960211850900526749172938343693427398124437375165633e-257", "-9.32152105554589392970203340431921786631336393329087105535566e-257"], ["-1.40247534017116760051288387738892702619326714531211320936632e-258", "-1.80955774947139340098733086289348820805350287926502586834966e-258"], ["1.00000000000000000000000000000000000000008229528064162681569", "1.16039075564386282268756551816616005134743681205522178908484e-39"], ["3.6989444332090454915868521566451247282919461369800255763582e-40", "-6.02343523093725164436309490147897402645598635339237787063529e-41"], ["7.73159875973897212087048793204372048776685857063338860035204e-250", "7.08636236955725053147115292658401155614524325482876043056547e-250"], ["2.20285079672021819908571586878395865316859069821604471903358e-250", "-2.88854806186887144274521316591857330440862406670023082858054e-250"], ["-6.74252339293739217630168237639143385748284588848999873837075e-47", "6.18924813206992882640088794017899715778201237255485975803808e-47"]], [["1.00386547618759507633312662437467371231947499357168936069845e-46", "3.02219963064016889595160363465792806418975851324797807009266e-46"], ["-4.12000677338391981559862427780719389759977423547006286883223e-48", "-1.42504861620495423711221229058823242656294973811801405267759e-48"], ["7.84763194980111560037755062375594557012625718718919894793485e-47", "2.71437831662830285953242770832975557414395067140508753532586e-47"], ["-1.59906311090394093887950560301104738011609000632951030803402e-256", "-1.88123539224239043288516253526840451690172833669800715556616e-256"], ["-5.8444361776613500293228447226880723557656568190848452612868e-258", "-2.75289949207003789367626807229884231469631158024144049910678e-259"], ["-3.56404550431079005053448046753167847220164888867253017706618e-39", "5.80376311280923920495154300696877673690999587250256369846803e-40"], ["1.0000000000000000000000000000000000000002901145788133106205", "1.1265490447085409361551640180037555873289981448263408590473e-39"], ["2.89670001663483886713975709610887809946240249628372167996089e-249", "-1.05509154079301527700557263093535063400544447083562917335553e-249"], ["-4.41591087905567968980922678371767017112858797363899606962269e-250", "-9.64675878438190493528376595970857972917155282443489960813506e-250"], ["-2.10271668685424532183670178729690072273926724516605822593515e-46", "-1.91047745567997458582020375414189085032539691170509955785557e-46"]], [["-7.56752505090312351792405613145705691827256415124093963838605e-59", "-6.71697664965231970877133950075508229841538457059459347281088e-58"], ["-2.72446968244721798383524512666491938467980247312116671701981e-59", "8.68956165263761665669168711010167137078255038844730430524339e-59"], ["-1.10805075506589058088742534059904697946927853874488386719079e-58", "-1.56469162548205425884978254437900508461491664592816863246676e-59"], ["3.75839380081946261013221924522287377459732897700317223517884e-254", "-5.61468629314695350535778088169726665163516839056632373702155e-255"], ["-1.82370928958489777939660639331424768497536219422718025698357e-255", "-1.40496049319885208424232759876177561987547254425984897852895e-256"], ["7.85395770342657886408614766362253456852847374795239359720332e-245", "7.35310567576544537109501497645304566631536088159483583247175e-245"], ["-9.48884407191504341446576108102758080834186262708283671122056e-245", "2.91859817005554151316316307716212529809269417366342769460504e-245"], ["0.99999999999999999999999999999999999999999999999999465447058", "2.89743849313224709494220620069644872410206725897588390101309e-51"], ["8.67125156541366671409760738561115997395087139483638311262995e-52", "7.69236180413372200799548240033467278312266484230584070605505e-53"], ["1.26249958152949513023045854385752717352229863901327439594499e-57", "-1.70039788671942000852711792403877022865083945241665318489394e-58"]], [["7.26414909340034807520817928919173224323583240171683979969323e-58", "1.63157338826378847586640304623143242073775800980117346046873e-57"], ["-4.17552295692940920453279275236047325650640154867333108068406e-58", "-1.77820675658494195878435283067964328612496777261973475506047e-59"], ["1.94996415127717574190953721839507227492807146261447976717256e-58", "1.68825239862836811613718254611630436295545246919063545169247e-58"], ["2.40688354930617166860527519533907610848260377863451784477844e-253", "-2.48648343060315205604148031631844505941790529352002444828142e-255"], ["-1.14148753657422693284275100856799342250104360610468179541149e-254", "-2.5100270114074601825675153717844450571620973475674342352403e-255"], ["-2.62511979470720216169294204321031668592485669876968449737597e-243", "1.94798339923455078517695285920381253565711055352562156441781e-243"], ["-7.83684754425714259135376479091014816708673347908655854623055e-245", "9.87515171680373951633240420357034524029034197858150342053603e-244"], ["7.60009775104879540787743854980082971222293418877569903095588e-51", "9.59326720521783638820889307089886197994725983687040084502766e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-2.04144443631909406172771496797974740881885180097984854660975e-52"], ["-7.5703993797767735819196816664587331278677366538637254005168e-58", "2.99716542021587967160393413398922608739870416665461382654456e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.117195193441683+0.5157619461454561j)", "tags": ["Res(Q,p2)"], "radius": 0.038383821429397814, "h": 1.5, "clearance": 0.06039434186255077, "info": {"n_segments_out": 38, "n_arcs": 20, "worst_rel_residual": 2.8921239892661926e-237, "cond_like": "723.9"}, "T": [[["1.0", "2.97397773956360091567537032761322794887971789645247287302882e-51"], ["1.42554052533933934866114299156458258371962258814574809124987e-51", "-1.2252908685946596131358231698438242349627447844101472382799e-52"], ["-1.3788767299927259996854597246686017239696717119599224149414e-52", "5.17745289025514198436458795971132012123190200966735672707302e-52"], ["-3.5177483663734494248451412747135925120739074282227033414862e-258", "5.24803188768200145008262984945666081277067191881485262590065e-258"], ["1.42945454099507024180583307833299756972894057479919332852307e-259", "-1.663762717181680015960860839130249142678316281296471231764e-259"], ["4.00017675142613887844627601471685909773832805260411246240158e-246", "-2.29233537488142011719235956475644100230761092352771049481769e-245"], ["7.09310257366017683279410454536281942835274793473523766421072e-246", "2.26044032791093299699246547903689671926793200145083541889888e-246"], ["-3.96631857497979577556134374878773695444534427824238472361782e-248", "4.57053656339538497211515935391396106734896882059342596787768e-246"], ["-1.5075725253453911297921997622225350511229609338345498523629e-246", "-1.34703057637328899570039113163341100365317054069756234737667e-247"], ["-3.39685179711261915218139531721007456641486140824715418735661e-51", "2.25992380185371967910892391048307721137482741681956634271293e-51"]], [["1.99671756917389903316788154124307734166324254163688348310028e-51", "-3.03136916267498459105647954285655684195185905735440034273753e-51"], ["1.0", "-8.02405117172642711330048079599272241608289563053859909365033e-52"], ["5.68017629455179742701635644426110454710223953507480654110732e-52", "1.66422019716212957209646974565476586344038120915111045886173e-52"], ["-5.29108358687757387590993904568474653135175716974821334707279e-257", "-1.28864476218608892421582981432732491894726970820736667741657e-257"], ["1.85094569736211476501348123789130255172471057826880471962467e-258", "6.6934733551157797804191756808009667658229955025568176459615e-259"], ["1.75954524870724650826863643867671819384181689295014827928431e-244", "-3.55504895447823968685712256304140430897088628599274709937971e-245"], ["4.00207614728304983288743711206780415408716766074564631798755e-246", "5.71946392887829827498592141795532843258182183096107993750888e-245"], ["-3.46538663702558314997862015990318467840097979784738515418112e-245", "7.97311436402236910010357020725511777438271438961093580457678e-246"], ["-1.75656128605733961687237038916481227395678541538892675128623e-246", "-1.15319526661841126189316649455886613641423679468286021809182e-245"], ["-5.71022930295969521017933569015950862239071591048957279981904e-51", "-5.72000011527665874412652951843304206866418457993604178422964e-51"]], [["-2.24760929219120288514232909669070724655962136584377133595925e-51", "-4.39876479538821873122419891346577407072456999296313329998731e-51"], ["-2.0799505407228646784768116809100748730987463231110851961667e-51", "7.54133960412471693985147910436256717598693250086516125133079e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-5.62058326939060268832776899373302106665167812783735977019187e-52"], ["4.40641663990031863379597606354129660752848164402514408505019e-258", "-9.85128979608239634001016391229035278306182833119774642347236e-257"], ["-5.70485655957660976388204079769199381371721650329112227771278e-259", "3.47977965412720819046806444318446637643159385478840627799637e-258"], ["1.29304295863770835694744547530544803313527058167911097165016e-244", "3.04097776473563167225827033044992559800806154937644883062076e-244"], ["-1.01809989736172644188173577237957947093783748376672361616694e-244", "2.81896964675942860125525388964755970220658125215375845480881e-245"], ["-2.70634780339915047092567426357412042011603370426911020046575e-245", "-5.66296651032949134504407328288919727792635200658102660434071e-245"], ["1.92710041194198175568476016354779700747746707712248416476706e-245", "-7.52272975815347095488991739794148888122281976627630271311536e-246"], ["1.66361845587765323312257012552972997491434192089876975628744e-50", "-4.7290342488326839532564544433872429108695025558984325913613e-50"]], [["-2.63679826614086658279772646079151233535175932902831915978624e-53", "5.83703660903241358169075854348162985056018515235173683700082e-52"], ["4.57720937089386498564671092610439478525169071322762886010395e-52", "-8.31439212791459248375910152973836424677984902571532712357475e-53"], ["-9.47670365893620145111023874178535630785928608987857321288046e-54", "1.4209649107836306682732187034030610726369940481880296576466e-52"], ["1.0", "3.49253323752700293610026930921650485104599902981222938817911e-258"], ["5.24936948247935151887746941282062624771622394806570261832335e-260", "-1.18497935424903457352187059253245263356719247374741020972707e-259"], ["-1.18822341924506708240203622159607879065590912985766757848685e-246", "-1.21854938849955797142388436948193108821487824485259252156742e-245"], ["3.90177865985739999656706082280824602765719000172711133934337e-246", "1.30164743904942130268805599815082863318988274329604510382664e-247"], ["3.05756589711691806290206198237153446371890783756218414654519e-247", "2.55754937095214419354605125292890104124538564317708582052042e-246"], ["-8.42908951817635097493940997907240717356233370005012607664007e-247", "3.42883278271721698879551266073965373752698476377247136386213e-248"], ["-5.98092767016753067573959102670146609533286459269553762790206e-52", "5.0093662761192740238072066943923960286223066380174391835498e-52"]], [["-5.10653818169610775951701646380517223886090338367734357302834e-52", "-1.95831924519676186344691468341332835507619956211228522135435e-52"], ["-2.00067316041364451399367925330359227844569773668136028840899e-52", "-1.05357198461009962619556386080565318060704715691702980315144e-52"], ["-7.88700061572174941408812818506465163109705955026536177431324e-54", "-1.068234414185758001701417054773610986672196294652706516523e-52"], ["-5.10988324069624503814301686997901646990442633145554675751336e-255", "-1.42421359967709229878941273476830015836024294021990970480636e-255"], ["0.999999999999999999999999999999999999999999999999998663617645", "5.85365353673009326425951468271032226510797936138839989457388e-53"], ["1.05580793814903004525653151502171957395839340232510663189057e-245", "2.8057673212612045608346065042597005705075515342848499388859e-246"], ["-1.32625218249860809756883422246670751828749931507303174818453e-246", "3.24488890011338998466324462893879976988305929817450405604252e-246"], ["-2.19157855361078870587915078310791873229006950863722201597995e-246", "-6.43081006739442347855772652201140027946780189331169030969372e-247"], ["2.58616416680352637606314372097960267583852753354501162384491e-247", "-6.95521722697261559464254617268088482643835030860982887444005e-247"], ["2.95286376720688049641912733984906823530000060083702342349878e-51", "2.12179103818169171877143855648293544981576985244209024898349e-51"]], [["-1.02151622694139025448428219377217116755334701134621684701388e-46", "9.50448862028794692174241892412725460689728329630899899673809e-48"], ["9.53696446664809606962614183530979855236723130941907190927599e-49", "1.03097995972473973589913846141247985190153395416518373970317e-48"], ["-1.81656466025647324888080421777259877171527263595575328266392e-47", "-1.96377135172766279374154136857022630488033194340221018943559e-47"], ["-3.40276322568471760972651462123496367884815694656878757517231e-257", "-8.90496476804984693102200919873910674301797982083145809800375e-257"], ["1.58295739079567205127762949689481419674176960467223051356412e-258", "-1.84883245626496487344779839664256971265423567600683380300196e-258"], ["1.00000000000000000000000000000000000000029011457880529232637", "1.12654904471923738373986910232256893214884889077314091746189e-39"], ["-3.69894443319906198305943817007209818843284793032467390544815e-40", "6.023435231256011988818412099239323431728315734436736677791e-41"], ["-8.55275663462427420723473876495299256103185577296484092361189e-250", "7.75889207186852364189475549879745646229671135760104840630794e-250"], ["-2.38810092537655053016864287013129254687543900579995130162224e-250", "-3.16590420844160431374658196764506189556189835576670357588803e-250"], ["8.35783840886677535782645313516073329838464618598477605665062e-47", "3.73027495949722327275708011772801766798563851360384742507467e-47"]], [["6.85485796501448114869584242762523003845969369559623249793057e-49", "3.18455483746498229472116112710853327605780347188521200315047e-46"], ["3.45502031139854561983499558249201574633151549398054139639746e-48", "-2.65858120485794780308856639427872692638493098905938967042924e-48"], ["-6.58099106885577996694393124472145397992359122418076975753921e-47", "5.06396419988181151843373614464311917440754325638422841932382e-47"], ["1.50918144512362118951373066305189619151138387005072679713089e-256", "-1.90401271921584703708978698829655922564064959989851817765626e-256"], ["6.04223903256839608793415488704273939213314893661436646004239e-258", "3.00378461459109675911426821666329275592144739660114795521639e-259"], ["3.56404550432547661194491447392143942965180231403918797771339e-39", "-5.80376311245626891251238372368663890681174394400969142366578e-40"], ["1.00000000000000000000000000000000000000008229528065231787454", "1.16039075563498637410281722617669366333145427559690283317101e-39"], ["-3.14146084675364079628221184594164487198067231862976554359095e-249", "-1.2899773550233223350359411551730877881992424788303924946137e-249"], ["5.23327772686291433388411394135980081799364039598482859813413e-250", "-1.03392579812644411283921046306628929894096179477894731783624e-249"], ["1.38794115035408464564842521708569469847503809461029699373827e-46", "-2.47890317215713293130555678171975498216652533971464824807326e-46"]], [["-3.10836265527154732687810191932576212645067073349577714336694e-58", "1.07294636932305497119381251630193647470261641537310834072045e-59"], ["-3.03173005059683242798191619323377729269661252437578561736017e-59", "-4.19135738021172769428641736922800258418462054233430744643132e-59"], ["-5.22792910971386877750909023325031916580116536355026320792221e-59", "-8.2538701763228651665420031023712667748168635089562232367635e-59"], ["-3.63441758428867134643903999299766618950846630219584478384717e-254", "-5.07446997604892108502271309585491660406026400580766510930284e-255"], ["1.76212026628511691291390379437087124975138523582113704071801e-255", "-1.5220769702905071091269716795183771638788621379569562288581e-256"], ["-9.98622940933810483902880272297301152239475031176972139070931e-245", "6.05488512020430208100923215870511306301766201615329184553963e-245"], ["9.62620133329375697626590735574261272118184445104544578973786e-245", "2.00371262621324456811339942135711229429798771339760399502675e-245"], ["0.999999999999999999999999999999999999999999999999998663617645", "-4.22168448793686627817953089001114655333615676708941751618319e-51"], ["1.29404580352985122503324973185500045849621308220372615906832e-51", "-1.31967331777585971534423615517716070849625685887104474755287e-53"], ["4.50609534551311259405222467932074317257068709794125437986419e-58", "2.98997809775259991286526707841671506731792246424425958090695e-58"]], [["2.25251203078312702312073013759991112137843722143590490880229e-58", "-2.34038338467265205941085305158226369722896411740231847262494e-57"], ["-2.68066263232435388932382042485294646668504476777248008081428e-58", "6.82810385803814635906932907317206420510373003410520585650683e-59"], ["3.82104198989426072895540522335097733720898144912457006100788e-58", "-3.72095206267041327368532587577943084867164460919784965312253e-58"], ["-2.3130602348393468136237644469670603264150039934608417579087e-253", "-1.5065240247698963996453199280522614631471527994763050583371e-255"], ["1.09675526789194752390456783194167119406281419440262119720978e-254", "-2.453207149439809040606219124227502701754278824354968101957e-255"], ["2.46258535012858963758239378156915336502253871382860020578083e-243", "1.80844503582251505906469956431157377116432260576769890927551e-243"], ["9.91922240358576277755724148130063228211818946314067431258666e-245", "9.30036745974582091007629957744652527361812952760570608373639e-244"], ["2.19183340858832140988656033734832950955144845732519153632268e-50", "-5.39851697354954645889435371638320516437778834497547419827359e-51"], ["1.0", "4.61746277471984293843183564976556614825924202280096650723668e-51"], ["3.12788797233341717750712599362496550823250002432462701952629e-58", "-2.05009830205234629248397973278370254235080495911662922506992e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.7508044761615524+0j)", "tags": ["disc p2"], "radius": 0.022049554865583243, "h": 0.3, "clearance": 0.05373161015980039, "info": {"n_segments_out": 50, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "4541.6"}, "T": [[["0.999999999999999999999999999999999999999999999728548670513616", "2.01038670413343941060548863233884292053375719682926682514707e-46"], ["2.15756343758610295008493043726516744760807626411076817599652e-48", "-2.33025907592352950866478116784314688393473039793069564185955e-49"], ["-4.07198720396724798628143158409358719771122270793134611160154e-47", "4.42143889063091447539697945792835599899286833520343982115821e-48"], ["2.71868292900309943683824432339206541578316030236993368788222e-261", "5.78111022278900875467093298778549036715204990044810045259141e-261"], ["-4.35815907114571629070258930277962166746426750928509540733537e-263", "-7.22630768107833455817343575025540306735024371119441590989112e-263"], ["6.66969726838695711378597095155690259951528760601023144575696e-241", "2.20113669664277087733432180228181879017314227930979680172089e-241"], ["-5.58476629846274356977551025029166135027976136219133098336046e-242", "-1.84308733596244603818312571041388670922253693431488047309303e-242"], ["-1.47428111436022326346870739407084145001718637747452634850621e-250", "-1.80538737679676124294318227154037664208790217969318819580132e-249"], ["3.79926855228438895680478725495770134273558798632743737578074e-250", "2.02324270671923681349486941875463995679321045408790643968478e-250"], ["7.93958521120527843845329518220873047886245834708323691846295e-46", "4.47476553104893780258258208824130098072130538767896865635996e-46"]], [["-1.23880556782122915875484865561205427949497580926130509831316e-45", "-2.33151120777386557571940361705512622308453699737198070760652e-46"], ["1.00000000000000000000000000000000000000000000000610459459785", "5.28893910312696517178814750582014964931999821467341784735845e-48"], ["-1.15377551799086475170342536359109672187666227610060460389193e-46", "-1.00254220914810174507406236236552952511327176766231994619273e-46"], ["-5.69514796948339574748234694124090289720178778070065403683437e-261", "2.2934350384562938007576036200933477422417611348141689544612e-260"], ["6.17817568756398886273080322767769353198772730159301526941009e-263", "-3.28463325670869026394511338949952707459596429089995083897462e-262"], ["-5.25064936578463391727151073822031289822166223389151149103694e-241", "4.44165082936608765755711288783562910377422194836593963899268e-241"], ["4.39654892994446122547321490958703718383071983471188625618568e-242", "-3.71914689392839728911324869583536056941824929051632714455705e-242"], ["3.09323177461221548715428676939766932398226740643632005068369e-249", "-6.81024767538892447504502060681240845853108732189726706270809e-249"], ["1.69855008993019686112218326153872357809565073674155539231317e-250", "1.78388101486714638374800809196205888443771593542811808642186e-249"], ["7.89087469802232229894642900545416483435248229923348021433165e-46", "3.3083877327695151020479754152458780884980743113493373855282e-45"]], [["9.95600809978500210088544977865938489413317439552605210101638e-46", "-2.64610705418107896928039892710187466638831151629437480281568e-45"], ["-1.40939270524857115670523495508091773932170038436012189431254e-47", "1.14616427909851608640969719638228741978765502469206397144918e-47"], ["1.00000000000000000000000000000000000000000000026621003788989", "-2.15987424618350962569441358251783193613399972444704451923659e-46"], ["-4.83214768508435711588652902164980423451162705709436131009469e-260", "-2.91209003528118169005451854320357023624225730106643603649622e-260"], ["6.5993396926645021720180518101296561867120024923274749139542e-262", "3.31676692026331371667198081352537910920115541274699199388856e-262"], ["-4.01316387952524893633056754022798281936211460152630372027786e-240", "-2.81089298007931319453783823860743065474024288428728410611533e-241"], ["3.36035981710306424989714452324019766910556157362569821301661e-241", "2.35365765430720411017183882344450901271638073866620159206155e-242"], ["1.07777838349532659061313628680141052396248563410512773327162e-248", "1.2698771706922445374178296650118936234772779223438496131132e-248"], ["-3.34712010345364907855979387654255222106461665016969183685842e-249", "-6.62231148317113080264611600722468237086312547365374254100258e-252"], ["-7.61440902704995506871944034924208250784717200330178935416462e-45", "4.59228441967876490771413455847361790567913614519191048730391e-46"]], [["-1.17551283915572859695890533637808577763445035576269857052775e-46", "-2.21229643957097039352545403057135147848902159340096086053581e-48"], ["6.4427073511621033553431963566592570076881255722634820713533e-49", "3.91915100910048704838269991245156329730877725506004015399847e-49"], ["-1.21674429057290673824026293638404305994573788869106122196396e-47", "-7.42906442324972960383380169391395947300076787340171111074567e-48"], ["1.0", "2.1897341137655659306801525376452756388890147853160861565366e-261"], ["2.52690264590822346538653465834766242313985036245949026079078e-264", "-3.02918517433133795894387190238542042614306982935502102802748e-263"], ["2.28317878970117302461194515701206088320867988371963826829794e-241", "5.12760070348671090881251269347372606319374181679770562161508e-242"], ["-1.91178389964521053378675945298268627744202101124083707397008e-242", "-4.29351621225856198373118564778565035163750704690428855000545e-243"], ["2.72702334399752888133037027981620933315912827226129530014178e-250", "-5.54678898746915505403644986811384666497604339684051904951047e-250"], ["3.47142757653012168647375942592462134462483371581573963401327e-251", "1.59320522419779829226611072312989342701855952565964005256896e-250"], ["1.23921828720331616386883557613028160734660937443559901058165e-46", "2.920242189749551847109413107672235350059648084397552294867e-46"]], [["3.59565195312860292544682180585843422136465913126583904362933e-47", "-8.49213606226380746855745581694627353644633265532838851769399e-48"], ["-2.26670978770781647834692823133965243335987029541120036876434e-49", "-7.0214722319063603139460459041144070493498217662343597699474e-50"], ["4.28343508871729341060545517774621275755697880670308596987644e-48", "1.31275047480360073570793861338398221773376156128960046606196e-48"], ["5.3515469596921402779414196249011160188286591603869081731088e-258", "4.09206779942390714958304942582676107449263213287748762450395e-256"], ["0.99999999999999999999999999999999999999999999999999198170587", "-2.11390622530466575927035218732072383015605523781839632838317e-53"], ["-3.04204643772050618257344981075058269736607140076837467957355e-242", "-9.0137630954573195169725096024322193055664435538395999800862e-242"], ["2.54720983108759252558278804206545342252037505597107713150306e-243", "7.54753311829368953742560067113888580260839441072272865582596e-243"], ["1.78078581849304897818712193491773348586399828065586543596789e-251", "3.20244570688503674172305788434547839467557791911231809398355e-250"], ["-2.07741397767003639928297779611088216162659304468609881766736e-251", "-1.37765708509990011993315249139824585179196194665845153182543e-251"], ["-6.04778397499255129388034044738739239909433361565891388574427e-47", "-7.92308726963470767957511758769407474841406548125829197171297e-47"]], [["0.0000000968564551012382164356752303913858832524396425546671876076389", "-0.000000517769502452479300259877004241797067100626149037053564196202"], ["-0.00000000328189748091627821554645956663590522314120822373050234585222", "0.0000000025765427905263553995184394160345978934938320466214516353"], ["0.0000000625123329698338707723135155549696232979277756901086072497923", "-0.0000000490770055338353409432083698292304360665491818403634953176019"], ["-1.75802810205220174517719962817238759982250722358238519621979e-253", "4.9021324278541078231993396026658734848907369497035088094664e-255"], ["-2.62132719699118087788813292019402055883649451583601115635797e-250", "-1.64295332972964813514036016180225347341460916930653878228837e-249"], ["-0.913702617700646517449874398684682709375367758184917960027038", "1.16805977342485741787116477950155797348999156884957508318026e-37"], ["0.160240883877000957253989153674190420703708708054030516851804", "2.59474177458757912501512557988960942986303566908006238785161e-36"], ["5.41994805234050507165541777544362323724524376441540841078676e-246", "8.05856428537518790349454675712222861659137547592787498870682e-246"], ["6.20208606418292538787951167454744994167261100696793677704497e-246", "-6.00571540426253450915620394356082451795321987858579630395677e-247"], ["-0.000000797411539074450915931781909679156681099920098514253734984144", "0.000000364352904978383897480452528322158573302383956140098635249877"]], [["-0.0000000521618349312624607287138726314307165923761943630794944195802", "0.000000278843648481027779265036632436984958365628344873456314043773"], ["0.00000000176745880779909422443249613215778117788773817953490185498589", "-0.0000000013875915610610857838031213407873634555133095750104855596373"], ["-0.0000000336658820533160804653808787077672605311950129434201775560698", "0.0000000264303154487825863581546922054735896288249442858968507840295"], ["9.46782102160633823440546551274029025684723946036478215978892e-254", "-2.64037371430608514749845239685448537926539823341049914389585e-255"], ["1.41171010654495873834621289069427526091986560218557881676147e-250", "8.84808971133420792462336474336498889256565983145444854105009e-250"], ["1.03062041603409727784584027945372548191973494787971198968297", "-1.53539676874384927650436242201361663163491530271940189704875e-35"], ["0.913702617700646517449874398684682709375350485679041577555083", "-1.17019510755036971765195592059453794058614012236883721435768e-37"], ["-2.91890108746948260868712409975570898707180383476360776945954e-246", "-4.33992306339092029136152321376478520658565291662145331673192e-246"], ["-3.34011995220243305748649993498799156473160590580135570317756e-246", "3.23436096443992051838818827833942423215226902987780236473306e-247"], ["0.000000429444263988489802411204460796720988993190578278520425576028", "-0.000000196221470900863608647304461734831521463310733262350236208965"]], [["5.42970210854069641949548004518545312092387343687330013127754e-52", "-5.10127189559389883347450419265675868475831045811315357951224e-52"], ["-8.85488883476223727258372750043847284473837531264257613267972e-54", "-3.61133597059996125067866009989804506546868505189701729407549e-54"], ["1.68668781320284463275031285715633194497951329794138376935377e-52", "6.87547401045868501974173548884057533326699864973663656147983e-53"], ["-1.47588305111261807955199849909707384529534236291472653939399e-265", "7.2619042470868209517188451581330260378859724740307915888326e-264"], ["2.39437240527620951715324816985242666711311756696379957008657e-267", "-1.15413618563876277219974051296992068375552376362621626635609e-267"], ["-4.19438404009619999690596123084508873287587443261437152424613e-239", "-1.03209525301306936926127298250074104538175016626172161395713e-238"], ["3.51210161750290976197640616861791095175933118620306794132717e-240", "8.64208754580545982113654790491260190114840810423398784398379e-240"], ["0.999999999999999999999999999999999999999999999284697335314511", "9.27897918258220378703601382422068815808989655483937832921249e-45"], ["-1.49373266168190638861108946484586011182990858040746501572211e-46", "1.46374228604222149530542038186049200138539849073554809172919e-45"], ["-5.032279972471017643814687238058427078678306783341865743315e-52", "2.40810447199909645977582305730933998832970697259354791127503e-51"]], [["2.04595285612229218212736013649640037446101029061158608792768e-51", "-3.05088709928108039386456114025555301684704892426444987523091e-51"], ["-4.3502318825621884980383279858144209183431470383252133420615e-53", "-6.69615958476575073033627841272644456820372260488287234872144e-54"], ["8.28525777762046613907718898745464402777886266700770487184949e-52", "1.27520529484266342024873781310426389533609958330190797299962e-52"], ["-3.09127097614792351331700209337579643230274424984964166000845e-266", "-2.23634109150533236887862226307464682170873386584854166778913e-263"], ["-1.03683317920894113185179617217160968467273215440441735488308e-266", "5.79710831905676075786306000340251608735785069990690129020904e-266"], ["-3.16642331399269676820898337148189174820548361962248974770328e-238", "1.12083480916669271339499699236743120164024539809689369457459e-238"], ["2.65135484411142869396019356090072521682501445267524672376825e-239", "-9.38513428574042234107056669507387630316209890008937375601274e-240"], ["-2.34018319622022111051359331624976066847717226633903502553598e-45", "3.68998880305598472120175909294852757909339434107451114944542e-44"], ["0.999999999999999999999999999999999999999999999417891891877245", "8.60572970285279885806247301808583554709262740267048496969469e-45"], ["-2.20010261870879015959680937773402946012625076300939317294153e-51", "1.10150736364554943134359155137335782875890882000032946841452e-50"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.7998034869739596+0j)", "tags": ["disc p3"], "radius": 8.843086171808069e-05, "h": 1.5, "clearance": 0.00021549335652795934, "info": {"n_segments_out": 53, "n_arcs": 20, "worst_rel_residual": 1.8954289047534908e-221, "cond_like": "2.8871e+5"}, "T": [[["0.999999999999999999999999999999999999999999999705028341064805", "2.59500231229905585167028906521838990779291095875670631267272e-46"], ["2.46670831890797226381827039072455554778965033204555494362831e-48", "-4.84375489275190332924415526639002219053709001600473679236934e-49"], ["-4.67611016673193647333209793211842934373957569013871166351088e-47", "9.09794312499905433544785436030181472956390126595732898629513e-48"], ["3.42629854028251138414998790591060150962978190854248661161488e-244", "2.96182380956852364685910089726981589094775812936350492404929e-244"], ["-8.42477458956160391160255562986370470244779609480184774888399e-247", "-8.75467862202965321338407669584819030680699002755691393733163e-248"], ["2.99392674530426163263383327301138543290349136046723229927255e-231", "-3.64385184635887228760278553058612339733983223425447544247177e-231"], ["-1.08948051926849998300723817417839878456247711602179593831389e-231", "-5.58618874467065136760315976562082464072670110928291409570551e-232"], ["-1.70469006936157399427254194150199822446161420002843620543331e-229", "1.44141313257315922541056190734265634864092274202000508098703e-229"], ["-1.82631366733832675982841534367472422394205653915592896564142e-230", "-4.94183039763119456979083647295733684191067456347061267042423e-230"], ["9.6394528538908853158247337558761214546890408019075276978816e-46", "4.41069420709665076904670764187972730610477513000190483170972e-46"]], [["-1.42480427077402603026866357990768316677782489951193315770292e-45", "-2.1028179763419470412444527812651341291018280594113813512098e-46"], ["1.00000000000000000000000000000000000000000000000720042812899", "5.73269675525036084571144337246769412528850572027715725416974e-48"], ["-1.36239837195696331292105015524161195616592943258948976877872e-46", "-1.09251551631224910431100287454822412649218543432855463492768e-46"], ["2.5691692005965972473932389748588825922149630511687199130681e-244", "1.48441806710392010487191438181467546355180074674370284260489e-243"], ["-1.10812536516640926011128675053862809040790142399501422131071e-246", "-1.19091997849472306994141907750077265398600207186290072111807e-246"], ["1.61381622070510476774226136638608336481856684357710792523543e-230", "-4.05822787773866730213726498571466830651705646572778017981556e-231"], ["-1.87699114821759739666534069467133434059005768683116268050389e-231", "-3.82980704997442748057131778336851897964120087192284629689784e-231"], ["-7.81690421400740065779353993762127937827508028405503251618626e-229", "6.61912703766348692306961346502740799995390310584549328785019e-230"], ["5.28282941863188337399145096169822759453757058632057023330428e-230", "-1.81776266459624644178255498521851547755791655930080904047329e-229"], ["1.05032468009173157634983901005525455038458928575561795602007e-45", "3.74164423007294599436214633961216591258360010853217380231817e-45"]], [["9.43580063016803518601025681938725538970241707727297441568104e-46", "-3.08670824967661331964855227140904664740542208888288796147609e-45"], ["-1.51214668356501854214054486351532448483079426134440527593195e-47", "1.4039121660807481972925669973437088054920423103997361180316e-47"], ["1.00000000000000000000000000000000000000000000028775519421795", "-2.65268547928266841652673763349994164951207428378786045014601e-46"], ["-3.88962408963564613861205253617230934053348608905076317897729e-243", "-2.03725789001327562625794713456076114347814576370660181212893e-244"], ["5.30660275375738782641375848899850879834044479015955458995428e-246", "-2.50188102237131421156269516288147306733144652886028074709258e-246"], ["3.83242598550599962252747551327755635164012013904352299202287e-232", "4.12974649258350812678242793450369245181001857174875853001051e-230"], ["1.04103108572606745174100843316381514064205068132402314808324e-230", "-2.30856125240941336215986092478431341119182840596401644283334e-231"], ["2.99113808070933666837052330314276435598173486261106629442427e-229", "-1.95407897952885027489513932166073335883158404762022770218649e-228"], ["4.01438140654203927255548932033130923403590167020087315664053e-229", "2.34123495609676315662491301571918206345383692780837130246862e-229"], ["-8.64311988077943711506376249711461552938809211864005565779994e-45", "1.07303847469960400704307429567024685880048241711161499686171e-45"]], [["-1.33678874968896010754000454261467258451594629701615367242519e-46", "4.00160791656665635700019632936811556026941019124154542143107e-48"], ["7.52263752083701986148002867226741649261576050718877123166216e-49", "4.06728113638607490413957138691445342513687025038888396692893e-49"], ["-1.42354350431018451571223212654233138285052719962744114869426e-47", "-7.76651308002708579445765153063460350566559862613411640912349e-48"], ["1.0", "1.41345978907938673743354672750089139252986658978456102775028e-244"], ["-1.3879229739967909070697889697916234896264100412564901155871e-247", "-1.25941951423254054435712203246024954196496963177784163385849e-247"], ["1.4877346452767922104085087530813372438163397403952893833236e-231", "-6.51219935253740420971363636663648690721001426489121862186257e-232"], ["-2.42875251753651740552067828755692302776300140768198491092243e-232", "-3.39562862605611819267185683647538046486719036177327666809075e-232"], ["-7.50293699976354340191273771669776090683167718532294565202483e-230", "1.98986792234258802082193497876723790919750628937164958826796e-230"], ["2.29530421685832638420115461118889687470225212878236773142575e-231", "-1.82799261819783851657292374704551570350678192446086021015247e-230"], ["1.5700438436427846626767110859623746793023780920503070249172e-46", "3.24934435738793571687420145710681378447224537015204206264702e-46"]], [["4.0832995531600415706995352019543370688600393138017450996036e-47", "-1.40875152013041537196005321330102880248974215244673891899763e-47"], ["-2.70998571205947899342886656958037333709589406436442506054983e-49", "-5.35781764637751857420825794491317206425339893030970660554409e-50"], ["5.13618340662994954318951880296511762611226523509583713744609e-48", "1.02596838129871687140738336175185136065715704193325675184845e-48"], ["1.50270389864049890253270546855503091500052872797613497586176e-61", "4.75770057371589261025598593631203280530394059771920455134333e-57"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.03383700369570952772713219417526081413476590648953366489124e-55"], ["-7.49517857810002539616106609040798842175959282762217039911012e-232", "1.77638895038430376703710845310341411482574152440943571881849e-232"], ["8.64484711376870284707200185642378222277659687450767095650451e-233", "1.72138053025273943113557260472811021591127727943731118617107e-232"], ["3.92645726139885284490623185754763923218500813473518183885855e-230", "3.54073862415637984198943569220562701995186378216287368050645e-232"], ["-2.65797103655902808188448310031585163692244762426341553804757e-231", "7.83135668825396526123693253990741862262102808779328001638978e-231"], ["-7.9642932160671313789837463066988270930655675019768188630758e-47", "-8.50904596632168717680714971545709100440770191912116724045356e-47"]], [["-4.11529878464081063476294502092195240392582511316362657702765e-54", "-8.6773813511457494320146947462659888929165094140772792201638e-54"], ["-4.08532042990773718027998231424001586786727764700978891107074e-57", "6.12470075654904780348813620780650850389983256666017564007491e-56"], ["1.00509429329332387060941218337473784134094206354935286270602e-55", "-1.15982449378268313816058201325091861096030424283421024488606e-54"], ["-8.57787631448416998466727424790521657421627661879668281281921e-61", "2.35119287692874132658196988055384706171682837237475905229229e-61"], ["-7.62895270767432234409144859528501709211078817445506293414732e-246", "2.0386735939950988127676809989147667514806045267618947116925e-246"], ["0.999999999999999999999999999999999999999999999999941199176378", "2.77658595719546361756927778608693424359847190692684136010177e-50"], ["1.06261349274426956240312569342911194939461375421855410848166e-50", "1.79289132722656348878563391546076982381568753052905529749099e-50"], ["-2.26566055989346627268931423275458274148962674934378561652493e-234", "1.69975614348180082576075074257725605606235177455236253361049e-233"], ["-7.81485396318217009991602469424334750943186602163335948788455e-234", "-8.96676224617684839027161247283276355820311140315287934206721e-236"], ["-1.68478160328570818933525415398392117048480995613039777160427e-53", "1.96948693899682222182366288906135645606950828912416978527737e-53"]], [["-1.13485744061190472155376548203299455892525120625113072633483e-52", "-1.97254699814339680555227206967769363676281686186787584797576e-53"], ["5.63495270009636925985985230720850730092371843566853802009281e-55", "4.70352664458879413198496670821357431447942962160563303709008e-55"], ["-1.06684428416290664353762757300070171893835998935662348406905e-53", "-9.01320726190175154099148920663653736021682005900386862199141e-54"], ["4.69628484283943379374367081860293867739160952134895433640331e-61", "2.77827121787848629204063448378373341796306078361176770934616e-60"], ["4.09245390353125410829569465156765818450415889150658146393548e-246", "2.44165481656345373573838534387790609702947297303123410492254e-245"], ["7.21953520922016155256609058822711915476052772214321914210913e-50", "2.12119736947368846330738619865954194299676868584027911039392e-49"], ["1.00000000000000000000000000000000000000000000000006414635304", "-2.93713055881128056930329040833714609538886384092936700419893e-50"], ["5.73357829074916047443251807375319631698751948919700319442761e-233", "1.40700350266778508640131052975014818550689701142843729765095e-233"], ["-3.29256839785759669061961415202936451061031720037044149840648e-234", "2.48472409107282620720056367530763078292583043728158293067911e-233"], ["7.63360572346509874446203043567622943179484570401122923153911e-53", "3.01284795815528972308914249440636369194188404036525827942955e-52"]], [["-0.00000000758660828475804458941562919091772467628995696814536622572621", "-3.25030125493604656837561118594370172798474248099278370321181e-42"], ["0.00000000117134054004339265999432828344077845818527072815786802049861", "1.03624682770003658335421255396515593090072137431691959020109e-43"], ["-0.0000000223112483817789078094157768274433992035289662505284616883701", "-1.97380348133343572001510128141680795868741811975944845688753e-42"], ["-5.67756335449395837486411682836555259159852156360369481844397e-247", "2.0981074257542856566098581840015126767579734054297126381754e-247"], ["2.22637170787852086723429622138117828377923272837218771701409e-249", "-1.21583921305728677888666158286756769507157219127319064630983e-249"], ["-1.13901422694002307959766909937069940160858632533928964944915e-235", "6.44772241606865338523642637499195405779955042950294192247277e-235"], ["1.48727435126825040683080663883977300511257365192582622242413e-235", "-1.76269548939451020056629367454404591647876368937278587690038e-236"], ["-0.893210507797921991769076317635895152425212277154813311322002", "-3.40039613894986102339816853432033417823043137613666458073091e-35"], ["0.170619942554618660982185640047956861571152123042998033451277", "4.70289008619831558487051311962529835607044544620597306199267e-36"], ["-0.000000598898453667086785075724653984286706481357233190798751093892", "-7.68662030742026695285577410530758375523354164918425090216044e-42"]], [["0.0000000047483901010342850566229426440030888081486326896594675843588", "3.91476796895244140511518859476369504583138850783421964442204e-43"], ["-0.000000000733131541331395421716893541599300206306854781072138497665206", "1.8879257430154527072182458618037589708955237647079083123063e-43"], ["0.0000000139644103110741985088932103161771467867972339244281993505229", "-3.59604903431548672661296774902334715607789205232038518853229e-42"], ["-7.90992248524294630837310575384932956563731562721592404970391e-248", "2.89590940162415946432884896908991503872060894475494191458459e-246"], ["-3.0025889441917578850133610042299218423995464359928929235478e-249", "-9.56147352493928833783436883985402457142000647146072781688682e-249"], ["4.64290219788714738760631108857693450542705239262062503547903e-234", "3.00763250135382633168531135437599909901136516566732916238258e-234"], ["3.30732195625383193284031614033160575285396784506025733088632e-235", "-1.13103560221990174657115794951300321535188818149703117740389e-234"], ["1.1849434815901330551103972929698586029754365226791405659741", "-3.88686368869501519006414653083777297172834605081965026072223e-34"], ["0.893210507797921991769076317635895152425195004646357710904808", "3.40037478560813945207330977970934055941241451306048403831167e-35"], ["0.000000374845172200455993979420917624214523109750720796259410086883", "-1.24878704422220032170355436135167312911396631303413840038782e-40"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.800173477006053+0j)", "tags": ["Res(Q,p3)"], "radius": 7.806465272388597e-05, "h": 0.15, "clearance": 0.0001902323884990201, "info": {"n_segments_out": 87, "n_arcs": 20, "worst_rel_residual": 4.50636933063397e-217, "cond_like": "6.2452e+5"}, "T": [[["0.99999999999999999999999999999999999999999999970560164909512", "2.59300098388627084038588996920289006860193899509734143446747e-46"], ["2.45669642207003455161270051589338319263701829361349862013727e-48", "-4.83497142801117708612056251230393824387845490447944857313897e-49"], ["-4.66903675574504310689461736863476840405397378739727535824362e-47", "9.10981569571838425334662615462213362775261806379038590150938e-48"], ["5.99727459415680031544070404115894408583784702930634136308895e-241", "-7.92067295232123126080264063476039553611182793684569466905209e-241"], ["-2.16778997865530202652546643483599289561091320468459660056074e-242", "-7.93753451341033578707803061412490312178396132214502094590803e-243"], ["-1.49657641512767182620908640680636705732453972822390036647758e-227", "1.57728795141064523908049774144884669572050491302484292799734e-227"], ["3.80789224051943379919926928889560229919031409290750128723971e-228", "2.45739901501648391486424927882932764757329088095917302185134e-228"], ["1.01637110830001908253219757563901819672629487478734674961919e-224", "-4.63973512154253808313886594438884531865410786053761628512543e-225"], ["1.06714820041241393077050099362524315551653486590552257661722e-225", "3.24869757514402261139682765250165999748747747348948593731883e-225"], ["9.62837195461920663578096338371989586424671410104614292321241e-46", "4.39802560538119246279010786025007423761619104217351335155832e-46"]], [["-1.42262870625112574090629304502681168658232813214284048774186e-45", "-2.09811801286757897391626203545359463403304012873293721342533e-46"], ["1.00000000000000000000000000000000000000000000000716300942305", "5.72007483496321989141440391220350859489524817711172801461818e-48"], ["-1.36041180394362020058168857544200502156527615211435164398474e-46", "-1.09078891040702929165267947310673907139294171120727347814311e-46"], ["4.22361102209807657364300858346846670504431547857062978427848e-240", "3.05694289747621391153388171371457968250627015177059333283109e-241"], ["-6.69387030084260536016547553042871285045987186561837248040128e-242", "-6.15636111085620417067525625881455303723816077193115561671376e-242"], ["-5.50309011015113233512648355738458299620470239447833660455503e-227", "2.5107314695447560463736900260150043070968989756217666735666e-227"], ["6.52568401909451896606228562594608442154482448499077567436708e-228", "9.45003539846182954041220065545642679081854390763270990453383e-228"], ["3.88024685843340379134282630837295349312403401490384832971268e-224", "1.33744202030132683467838541140945318409501227381037531468347e-224"], ["-5.48489426016587066956769498642701821375865722751093912296501e-225", "1.15387744184961296173295802066112185266273246069420521671952e-224"], ["1.04929096284388398290932117743235660247614603373030028127622e-45", "3.73548012543904638248731047245630243824444151117786486920207e-45"]], [["9.40933978596613201107828928127049886085310675557559748632854e-46", "-3.08232378666023501606416114084203498359909641536199484003564e-45"], ["-1.50818663103587666254741698759044140726714369669867438337828e-47", "1.39806068557628675523786999588499222403977635003057566874224e-47"], ["1.00000000000000000000000000000000000000000000028723133233477", "-2.64968943834641602798354502166817503108250069179505335180394e-46"], ["-2.35169014229180639291330391562929198010542352080145485248888e-240", "1.05941218444079009272855055214796238272138232440906308463597e-239"], ["2.35364161273592864981500913303205121207218556392375785019832e-241", "-8.99673437261627393587857631245698041731278681065720768044625e-242"], ["9.07687358467628504292859415875972384075643894737891598179249e-228", "-2.05295993222944182035925386705611047705923243179149994647636e-226"], ["-4.09815840307678970288085854846932049134715560986945080295355e-227", "5.70424441282230814719170281207981742783436259352975092576428e-228"], ["-5.16952514552662986460670035552129624829977697406892881078985e-224", "8.1864742485661045939424923172904382678415292380717285713895e-224"], ["-2.30559744584962282115365974758809703616178712830271636285544e-224", "-1.86397610278027501741143447687850076809052995122012445603484e-224"], ["-8.62899613486125365409710226842958649593651195481082012571365e-45", "1.07521293558200359792404761840903411410098644091348397705414e-45"]], [["-1.33464179633229026366161270188923671850809938097762035596243e-46", "4.0131224118967878117325071489104210425399478563160681331564e-48"], ["7.47729239174910484225767895111204302869300140439104461583027e-49", "4.06047517849895284355454067908820216008751601745416706764467e-49"], ["-1.42139011873017328905393744328406931871222599403408261081609e-47", "-7.75324951566975317110808516859391912315814967079967267259543e-48"], ["1.0", "-3.81536995794709414126568083474001324524962669356069037145368e-242"], ["-7.60869692396506552878249005572534020308045115035656183309091e-243", "-7.92228231197409794711171139216186712260040683664694794343275e-243"], ["-7.96597060127716732732863386766125310768850110853627590331641e-228", "4.12941072890670844715607707757527304342988297751973636753489e-228"], ["1.15304968751161322775839251607709551836109258496557863800097e-228", "1.39016871725684817913435897773672900138712805261487347377509e-228"], ["3.83552096679304315644048784738366576304989002888629918215871e-225", "6.94456731989979360614120658629441337100155879987250869277178e-226"], ["-3.55617793115593453241568056885605560803025020878194550932321e-226", "1.14278059520652514482426448984960948395357708273643666730391e-225"], ["1.56809802819679186249759413175019634107943950032541101312251e-46", "3.24356664588854909226836019050002836289448607711887964343743e-46"]], [["4.07679725044756970245014968943916387565186219805370818060313e-47", "-1.40928089001499937057291418705593157655441569410578298000039e-47"], ["-2.7027838891000973018174110286354464687522717113053005630248e-49", "-5.35141798267724550241466790137507959233295944848025363639387e-50"], ["5.12977257203617750652161594069392937393790493986888569599843e-48", "1.02150968221941941163041650504311298704832435262183826508749e-48"], ["-1.154789129473109287391534628621129837901264029808265060292e-236", "-1.40082201601372707590377981058040210337997950158290745663858e-235"], ["1.0", "2.81973179027517924221366050919275042094712056882433069353147e-56"], ["9.11435403975814204706479068833860837754611676406266784452077e-229", "-7.14917784370475745258974728718455433982682928001239206726737e-229"], ["-1.64482491086304378643533653146334994401211908141982073396171e-229", "-1.06203770665813611213046682791525312026501642843388675219647e-229"], ["-1.41046069581371706645190281437373477927508161938162930651286e-225", "7.13596246002116454506845911325317213915076060711803062798668e-227"], ["2.26437000669944890405628342418579075344718167296905988385149e-227", "-4.43618828558636410801296955570701131009027463414267742102507e-226"], ["-7.95913559837253956718874374375438442111724369351754425115653e-47", "-8.49160034270085048849513672598024241237275969251703159340121e-47"]], [["-4.05140879235894153112816287974908138857658102511669769410013e-54", "-8.24578834514329223208648953791391293288313863428018240437035e-54"], ["-3.86135378966213180355488585862531657974084287185332995580883e-57", "5.85479913094818733593617710968661063416611806561842123654122e-56"], ["8.09024473594436185879253068237795298284397472776166695961006e-56", "-1.1110859328420011723271801280026450867748393479087205553621e-54"], ["1.38613289324430022911857862428606783643628575371303810864739e-237", "9.40894659495519027634411266700943099596972853976452812530238e-238"], ["2.14232968874743767136974805095987835890524330173246280705822e-238", "-2.86248777403055889880235643600619123780113995056275177629252e-239"], ["1.00000000000000000000000000000000000000000000000007216464717", "-3.16233053237108231578983474866695901097311561719643762686594e-50"], ["-1.20570940299910724590156341331263134808571068378276836353483e-50", "-1.99627403797619139197458895281144278081303658190940355685003e-50"], ["-6.93888334479408684371483629417716261883722962674255040512143e-227", "-2.54093144680949747036833087255703225615938170197468399570986e-226"], ["9.21812816606179916120325275682539772913884204213850712887706e-227", "-1.55889564444580936919621457613312816729296788820963944656566e-227"], ["-1.58613738378193350010677754154096576399200813744213462508294e-53", "1.90629133342323737107240502054419399714741229748461916765056e-53"]], [["-1.11897459656437560721836866659594742738880297191176294996985e-52", "-1.96454679153113821124595358528547363372585023819003789081891e-53"], ["5.53864308069675475218941545976836643651551064696238687706395e-55", "4.6680245818280697904983685235310751395697089551968632127313e-55"], ["-1.05079530962828066649335462254144085278617245412860908798538e-53", "-8.90836297775275683797824258034245994879090505528663107600655e-54"], ["3.23840968381640226613087670400597669364974385660101802827439e-237", "-2.93795857635166277433650816178352123081719727851003190369721e-237"], ["-2.5133857924357527081016115378438004236751110110454779685868e-239", "-6.72548355594926510918183277478475428829949894450558002769401e-238"], ["-6.79222235549524404712785318004873981186430791579439892148959e-50", "-2.14016732153933415296611495283571300266430925786683536639139e-49"], ["0.999999999999999999999999999999999999999999999999941199176378", "2.82497994072527298453999205830069602906820630867550569812822e-50"], ["-8.03070185021703339513856346863961601859936084977288322772299e-226", "1.47949018521606139642241746130288553346802048897203766985651e-226"], ["-2.35579472080128864726283602821176826828653092238170893935514e-227", "-2.89209513558329967758265060875948373461870686627467676517958e-226"], ["7.47978824302637314963889307537926872994652115140855802292422e-53", "2.97299616988826360994842654835940636550082299624724101378425e-52"]], [["3.82239612515918903503008926831792868399907223350111476973107e-47", "-1.47370491313521967130501810019416494488756047898953058969742e-46"], ["-1.44645008465960476324756103636306439979922602789254343397032e-48", "7.75696471061234481271068881236892470838565015715458912879627e-49"], ["2.7551430139139115605596265975295146429528326481254638738196e-47", "-1.47751709201868888566546794586021108641666364469079917682686e-47"], ["4.81255156471664032801831580195420599471225049782651612565005e-237", "-1.85767153395869878951954533196138591724673416435440498907871e-237"], ["8.70621384279762540829084819553464964426384152674934142696894e-241", "3.21266054529412491944976627848637323844955601571998472965187e-243"], ["1.82242710148980401695570360860046684312272939517735810263642e-230", "-2.02096006006378091919951536218452868035433072931643846649324e-229"], ["-5.72323275427403704773850636987867694767752472470262986560577e-230", "5.12663836127723990874379394026286947529731412129137582363248e-232"], ["1.00000000000000000000000000000000000000063149529247698773866", "8.87921933796757263670242950694242226532198168329233126689897e-41"], ["-4.66428855638967760767057840462656057521462814813855044139982e-41", "1.9520748040623719420330804237087369564212695404708134539854e-40"], ["-5.49327674537448016078010454654871498311724455254694658768279e-47", "1.00501838083894926544693703412672299579443689843086071371479e-46"]], [["2.28575196207359046264389205698460865596294966733502000920397e-46", "-1.66336031685257742095340873756701848662218093691151823311568e-45"], ["-1.48416605074669010788600067909570493230958305351261144120592e-47", "1.03612817640307187839486574896242997784211842862703486665588e-47"], ["2.82698295437767964243641581139037180222994117712626530871542e-46", "-1.97357748008962588122614883106088244303884925407354198967015e-46"], ["-3.55043627774488154440492836232372585211719033475308880778676e-237", "-1.58881245638918056555767511248896459055775545363172593599736e-236"], ["6.85543511746181158465645777292768577182488850920035296569315e-241", "3.35748793939955871056357003339683292405340175013547616260417e-240"], ["7.90580067189832485993130183240729991737821949942663683231224e-229", "-4.29350757732535329923199523832506112511897564422250463737635e-230"], ["-3.72020046894459643248385240427210365414137032581634700495843e-230", "-2.2910210890200677694202809413267221952392188440335473024327e-229"], ["7.03090814607189640681434195096976960369861780770017121250367e-39", "1.58025366750684996854927866244945780478482852585679495387352e-40"], ["0.999999999999999999999999999999999999999740914566341831696533", "2.19814760712154744848360262317313562520808791070514482851264e-39"], ["-4.72026878726812190407949574820704585057662517457923283041264e-46", "1.17158581258605801652334973869752990871348870686365202276152e-45"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.8064752819502994+0j)", "tags": ["Res(p2,p3)"], "radius": 0.0028358122249109163, "h": 1.5, "clearance": 0.0069104686187178525, "info": {"n_segments_out": 45, "n_arcs": 20, "worst_rel_residual": 3.244270059964003e-228, "cond_like": "7448.7"}, "T": [[["0.999999999999999999999999999999999999999999999937397168577866", "5.55936308029726192671105478148557664572797731883715775553811e-47"], ["5.25121858143360380933325937217289047165617326882871013822071e-49", "-1.07662884519050157322321734326261154799707801602924517731309e-49"], ["-9.95561015687856860658068139011123664764466481238053636227007e-48", "1.98497650828952644036381387530162966955299389686846973674412e-48"], ["-8.01182549647784382702137072918487578979168175135916771438584e-250", "-3.0880216137938736825688910316204173228977410703078875964226e-250"], ["2.31262085233645153397818725635164747594836429044924877237591e-251", "1.94148515994967289409591019998220325742005202440382640499986e-251"], ["-1.24926333507831753892258391458382442192825959810925704593159e-237", "3.48729646186346588179304441706889591496918246565588226835956e-237"], ["1.36648679355150343383751043344045178168881443957697533909376e-237", "5.04693562622668661173491667972773009275714124326830786894831e-238"], ["1.91239343798837155066705632827592529997960898440666430911514e-237", "-3.93999884848484872485834563562339061863308597000304858184342e-237"], ["-9.30063397021745390505700001493858811400804644941638070178967e-238", "-1.80682790429718419003296703253139337369916942407608733436946e-239"], ["2.0588347557431549187795548796768899846951655963997087682066e-46", "9.30345426472780470431834448941083596910208888499790099801249e-47"]], [["-3.02636030189850193670815170144685815600345015429756105246013e-46", "-4.5201894679917357829587743758669873029397763677209292007301e-47"], ["1.00000000000000000000000000000000000000000000000152614864946", "1.21152312195174253898008186737766035193431988336644028869592e-48"], ["-2.89035040448858293782149315261961532712860349137439071023584e-47", "-2.32626809176109419460355927730589585360924147418066989034434e-47"], ["-8.02699734278011757510793140586772162271775700787898400378832e-250", "-2.67070329812082114944846698244823094710791786787751925768529e-249"], ["1.35026413293032384170523994497653296699207263148241621749884e-251", "1.04517734104310088493682436000795346544570886987167874909533e-250"], ["-1.12161644313020589711494600885710232453242675870542284272197e-236", "5.80397186604127858927029887481114247785149370405863630172232e-237"], ["2.09573019780015252339167128067912777853778224474619556140671e-237", "4.40950691718851351220103359760336542882096821782702320584557e-237"], ["1.39379845069282394515979734713028116548852415058817245778816e-236", "-4.929133354771766091268522477643147478267963305034199082159e-237"], ["-2.19953410823408137326767652181706402917204136907826307926937e-237", "-2.32171597604350486280601719359063752872359897921874527431129e-237"], ["2.21902002601738880369423862990504342457788099139717074100066e-46", "7.95347874917232141059100163778160867334748117404146901522682e-46"]], [["1.99321265146263035580714535497727605310441475591063789434627e-46", "-6.56205580205275757947443670190337685264909007081012369924587e-46"], ["-3.19236222159855855219583771433309395288924816123580750096906e-48", "2.99642342165928937630045343886063238563663623362084760233098e-48"], ["1.00000000000000000000000000000000000000000000006104060044909", "-5.64683587020949157704917704486033791293182852821461041794096e-47"], ["6.57117272362949939035887656662184312417245196434228226930932e-249", "-1.61092929654522666939066593145226361538422301733764160561169e-249"], ["-2.59563502994875476072041420650874744962853599723875776265537e-250", "-1.94187421756651979445105282092078326082243914076862623223698e-251"], ["-9.63823825842104703746209121478287792317217342437647004048968e-237", "-3.06894636833194916291229369452233113461399838545714774468695e-236"], ["-1.18577343114144425776802126677334211470806150361830815508658e-236", "3.48770905167978385981531833192029470340099393038969849552463e-237"], ["6.75214740497248688457080665644862180801395440346976362383922e-237", "3.64665739614497640918699702003569115948414558789488819614873e-236"], ["6.60485718177487119077805566805264823740751988867630168518677e-237", "-4.74481023981040940354627195566972270739301704336614549718483e-237"], ["-1.83616060650616350529522766104260611095046031719458976528338e-45", "2.31466423478704323921015374121228248211331598521453711600954e-46"]], [["-2.83863606163373684087706290944089634832583090366692495944227e-47", "8.37089177405545956152955273945256519919228502332520284081527e-49"], ["1.59388641177992618482138518812285040950702983157660500768336e-49", "8.58066866726150917741799729473456156161999115430521982210762e-50"], ["-3.02196993195503595345082910277986764371659816621510851199515e-48", "-1.65061062279939237357780517876328646611211201490807659840265e-48"], ["1.0", "-1.98589373100482073329254036605841443378686814863820902483229e-250"], ["3.22519532351400549108483958934395504759512136616725684908548e-252", "1.00607630410806521245348228674512179174439037686163131048022e-251"], ["-8.8774824054341419579981516673254981346531492146752632369508e-238", "7.31408276691830175551040521334626777593979097787484140635061e-238"], ["2.70540170071208334880702248597907385294508270883448048191693e-238", "3.58321241750169669665253250783037802356822440813765814243779e-238"], ["1.16142832010746495019079642067852331105056271575663182065815e-237", "-6.96871756450163733993452678736938846693967227149900473923417e-238"], ["-2.47091921051892923390737660330091919383481331233595816484077e-238", "-1.56645263685208806133662939739880966673256500763651430084529e-238"], ["3.33221510795874333004126420872150582991937712185398000457128e-47", "6.90114545642037437589032785316529389568657281854366215894725e-47"]], [["8.68649261040905132611524230759369010389039251215827253252061e-48", "-3.06107165827175879317359698035227471641310929130845681127332e-48"], ["-5.79589083981648752629303642733427285304794004271479010131083e-50", "-1.07547697783055048008763117975532187464514454233128420760689e-50"], ["1.09652611933832459356426384706121092893720797957416575482884e-48", "2.11479475440906130609674037284338316575735864327654856086413e-49"], ["-9.24204309797277541796698268147299762515757079718245292697124e-246", "3.05926861600381863240272697387292053901666091972786301092252e-244"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.67005118399700407463105450087594745900536669674875998420067e-54"], ["4.1473898192873162756024109514863916011108737034352767893164e-238", "-3.69115587060479494297966822469320531066633824200624081820213e-238"], ["-1.44021657005829904770281002759112436871938668760079239341256e-238", "-1.51546268796374146794454824734028177874684226529971619895524e-238"], ["-4.83014960831884961356768028464097836354093344300056741453315e-238", "3.79354877132991315081227284552404457990869830544902544060734e-238"], ["1.05754499608063240982177803351295178526857695246107471608356e-238", "7.16570216108652028459959695600924632641898194997959103554823e-239"], ["-1.71022855501088756897525394187255718738286045569805748827148e-47", "-1.80334971843592570057814919016437434106798456672826982575323e-47"]], [["-7.96495154800731557453398481059055357067032916176168251855032e-55", "-1.254104423942718796435040965767339415889368589649381644491e-55"], ["3.87486848293314174452067156225448131136262173722113327164636e-57", "3.55355367490806875248740079216547475651224654748942006903253e-57"], ["-7.58127916412241897851561807029898600643376187884963961694125e-56", "-6.18154650003349578573366600701016004151416005437419639153477e-56"], ["5.05682393479461871578221179322027896804670831673802025622482e-248", "-1.18963044272971251863746060079304067740804669465603718120817e-248"], ["-8.53882381171364016679291336498756173943641350653683196253815e-250", "2.01336908692364653354753109237479849521934337682505877683699e-250"], ["0.99999999999999999999999999999999999999999999999999732723529", "2.72900893484925929133463582786154662300228492518619742936377e-50"], ["8.99960636751601709537799436074196999352861614472838347405784e-51", "1.43720700715023382834068768164918729136870368478294918485822e-51"], ["-3.5624770016492763176382976826461959157913084954146521036576e-242", "-6.13628838160952245752242879366869235015064474147204241144567e-242"], ["2.73162478244898465627328909727087590354581282332906607172125e-242", "5.16010062407745853044910424250786438976776445791247459888986e-243"], ["5.72529064984020976040792070572057387356160397820535742628381e-55", "2.09849795475355896044528793980680606432338941308234467264619e-54"]], [["-1.83825484505046339338774839066684211124717157276990707403995e-53", "-3.63542276246100999858312467413417404525604526722439193683995e-54"], ["9.06693475609999904817683551421501024497264777229823723806613e-56", "7.95271983102647367320848890192371007843584772812238826090231e-56"], ["-1.70096380212160721061984091334080270286815839532963671204078e-54", "-1.50548169973420572474934665217599974387865908010658454547086e-54"], ["-2.21212055080146298815986174898580079375936854424228723368389e-248", "-1.61390158060842188363059105759553020242307674802122500350425e-247"], ["3.74971612578131516848541509119056577565475479841603333537067e-250", "2.72530327475970060197306566785531955543718339100196131054172e-249"], ["6.37038878094521706474114731655259097379181444710325258483616e-50", "7.56763459194956463640236394248123663747863821564241257478816e-50"], ["1.0000000000000000000000000000000000000000000000000267276471", "-2.29016405603578634738133550434619128924721464046143203871751e-50"], ["-1.81794891353024060418309299296048335447818095802549432561185e-241", "9.73521955451194382076902141823339288773153681348684135841408e-242"], ["2.29419465460519083477447639521516450936395509177430213089869e-242", "-8.63031310653898970488259991426847354913889997474744889384469e-242"], ["1.1279008138831228126652559456003210703803024985710510804914e-53", "4.92666508876402802855579277516831980289664043824737175196693e-53"]], [["1.07873992524908399355235667509389052091664529831090471761137e-51", "-1.15246843655850793973759276038882191410781459971755090263142e-51"], ["-1.7165864487667251944578876124498188921236512524977673225838e-53", "-2.97548503451029408774684125320974253724341949683132359778393e-55"], ["3.26962032085154305729495168236007096306092159593923411787549e-52", "5.6668568643433168607452458489054641402626047171359732727484e-54"], ["-5.81171817458877003546901472276458441489911261448787953396657e-252", "4.97646014572012650000467991446221652949009035426061211157794e-253"], ["2.46224439244647703064622682420569322878115055007965052468992e-254", "-1.95160076635272460931781318601428091348216651042445926483641e-255"], ["3.73864225013151744270976835357390550233029485801334022110797e-242", "-1.43703081523815210053535499785004185029968284502012619876627e-240"], ["-1.99631496964302409888832253581656450384759988317003891775137e-241", "5.42944969244178108263267588881727556129900099616951720833493e-242"], ["1.00000000000000000000000000000000000000000000536005856914845", "4.15450686142344786543685582842322073102908217440167273429085e-45"], ["-1.44296506924302731460851601890491229633491816413391355867988e-45", "1.57367058295712710572903342551244196971722235604071293090167e-45"], ["-9.51780322689288279009118810341489735520961402765149630471739e-52", "7.4694718449626205185160199166060763487546457622652327574977e-52"]], [["5.55777531116725457015246619643779141296016088446856851152281e-51", "-1.60017986515387825711879954235847005931483191764918196788039e-50"], ["-1.6767254474729825963509412290473930322666487256486282149957e-52", "7.06093664321691217619296032510112042461123821646937026330868e-53"], ["3.19374527634317421507212507194973064092147372480170971660733e-51", "-1.34492267412542681105068696555185153021047536491097764592097e-51"], ["3.88133453626486320204640052147148751304537385781916632072103e-252", "7.31405977343650806707651901571501623148215015535201021954505e-252"], ["-1.63849659736389353547514077199303289552963047529271919806307e-254", "-3.01480826836284484693586905669762902269507860820823966010226e-254"], ["-8.27775828047457398947130311796979158713684641022079222459421e-242", "8.08305670700286435677540107910076070437691756266851592006402e-241"], ["1.40352697740047966445471703240590944966825878950826206219848e-241", "-3.21917056662576473679587250468577854993939714942319694230278e-241"], ["6.85777081952986414465051980419528114109918729776652812197421e-44", "1.75839191020718174060354890258575611595428526637477467889498e-44"], ["0.999999999999999999999999999999999999999999992457980513620647", "2.120051133073308619975806240820936726212246659590305221314e-44"], ["-7.1276363080527333571217948797509246335014967294050610772068e-51", "1.18186357430650394195087660820758336933186620026033721585118e-50"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.859632843565761+0j)", "tags": ["lc p2"], "radius": 0.023920902726957818, "h": 3.0, "clearance": 0.058291817128772086, "info": {"n_segments_out": 40, "n_arcs": 20, "worst_rel_residual": 6.019901314434724e-224, "cond_like": "2787.3"}, "T": [[["0.999999999999999999999999999999999999999999999999687286528919", "3.21370304816603622363427974291918005590949341412206916608025e-49"], ["3.05395790509256955925233173191075809479365460878788623678905e-51", "-5.82243863194121099780859409373262648242487568768631136354086e-52"], ["-5.28115150551817023950618703967641992120318115100384397675375e-50", "1.42640922479350639780742129276743752459369682236944125525452e-50"], ["-5.87131062397948894228898034874061589044351841285718627141377e-246", "-5.15189882424359104807344524010651213217185081331402377870863e-246"], ["4.82866895921547054757212981700322872150306823588423050251527e-248", "3.335850766442979897347420468622536974729027529779833116564e-248"], ["-3.06183946490760600787951367500775232410536854864085736000137e-234", "4.19447440659135665780785351947417333075881796599830373736616e-234"], ["-3.26964135685291996755900145205154313151913787072079432827908e-234", "-2.64761408910595125719435557633366426179650859116090269769929e-234"], ["6.35818054227120968067358390353295321148354728339653092111885e-235", "-1.71446951072937997467007377850689661832195918954793066066327e-235"], ["9.67732095607318606324452601204052827552249845405237649085238e-236", "-1.22960658283103057222600218412656885140841009633767962169632e-236"], ["1.12768437929302504564968818919366254375278183163515582354058e-48", "4.32967907836974993884051823444765135047171911082230428502027e-49"]], [["-1.55031996612564328289956714796759090340106895154627853930959e-48", "-2.54814851869680412962607009429684191031709067683288962544749e-49"], ["1.00000000000000000000000000000000000000000000000000534552942", "4.26456537266185803703279241922356954840276630160410117527359e-51"], ["-1.46589150140221041494769201245684684857590197127009835857882e-49", "-1.22669545550708771647829861992627619070670353405893765580744e-49"], ["-6.16678181126732413776970578199206371904866722564064395892338e-246", "-2.58864013251727670449895653079291443640050243000877095943048e-245"], ["2.96014123901780209848558326862022111555945639834983009841687e-248", "2.1118673334653090797983299215481392024802674465239615675699e-247"], ["-2.83835507554830540366775249599947030144228897503100439967498e-233", "-1.80643477238871487636251674272719473260147694201650173367267e-233"], ["2.31928204410046498483039585987036612909249035131615521496049e-234", "-1.47345327586235378454109639614996924262456380291427549038136e-233"], ["-1.14323014711512172611095182074240092911182285535855437856015e-234", "-2.05969792696890462743969788984949070503652017251475458786319e-234"], ["-3.55593919024880623937985112129224438778591028941688533627855e-235", "1.03007979539541713863312961346258486862234226532355486834616e-234"], ["1.08118328066674929304371778820157639994237013610266585316882e-48", "4.10564827098359251502353787641369319327933527685743986630719e-48"]], [["8.67433213174448911740921519813264462286110857109704996461828e-49", "-3.44390481239177757293443084374826403312960090302434465400195e-48"], ["-1.65704994656047353255881883028712043468234831350254817663665e-50", "1.32291169940506058217251953557863760268153990325568693699386e-50"], ["1.00000000000000000000000000000000000000000000000030469517695", "-3.07690858471262485532474477677586226953696638881420497681959e-49"], ["6.88993681778185845934130638634463423764354255320635664214921e-245", "3.06656576543318067665692083985088862182356537624126930396314e-246"], ["-4.75703662384974531037799770535654942315003237573361512671637e-247", "-1.68642134865442386437609625752819038489628256470874061412575e-249"], ["1.68909402426513069848395747783703943111561798681794348956545e-233", "-2.60846965197649942770939919300681669873315503682479792380733e-233"], ["3.20255312764792466875696236045423119696548270968224942385959e-233", "3.15664674729974922069335466282050944599360056562043225852251e-234"], ["6.75422950250440437818464395256707231717548843727200858028457e-235", "7.38400861757994018684916920795927780449781878197810477938289e-234"], ["1.34360845628851196964950618165653127804732415826279864165273e-236", "-6.17509442189797128270191162530171844678391598040896500652821e-235"], ["-9.43539140586633437109069877805871425401032977195663816894867e-48", "1.54144518449351959034720640521259326953816887080259116974234e-48"]], [["-1.42758967441059659691931175501167964383816949146490715832272e-49", "8.15761375305073821103867729629473226797536884253684074563677e-51"], ["1.3065526152363438040023731845170907685583295069958799318164e-51", "1.25291567777741011636486991420560869505949901665193440226623e-52"], ["-1.54108220672382438758252329772170487646624253356027478019514e-50", "-7.86941468064751272882380038647646969119120160676611225458221e-51"], ["1.0", "-2.57727178039491510779511611982210407799613863215637615050526e-246"], ["6.21588934327610682253547715598158791856459102474515101700494e-249", "1.77426915331588048503104520156743786139714518390941143307477e-248"], ["-1.3317617559065372111398039625427822756670666140787508646995e-234", "-8.81914609625287477230339994693898835456270275826623472694334e-235"], ["-2.38309482435032796965377551177977912555076233619044912576845e-235", "-1.18286701549976834826748845973424110143954780960042194456977e-234"], ["1.85235360055591494679022227920178180066828695219278683786454e-235", "-2.43200229651449297789425481780611132273875661754600227511955e-235"], ["-4.78745497982743943224519870647351000660798919212453172936054e-236", "2.62964036385248394500898704039337714602480997367257053771531e-236"], ["1.74111333789941201093540428432894870265660925507405884435521e-49", "3.48719229532300462450241304052494079491669025114140698232008e-49"]], [["4.53883778738333568099062132599234385297558696893265712647128e-50", "-2.11227899888153391082133545103678761474981611099577444975916e-50"], ["-4.48559215819036770668560151610889913240230129814902693677632e-52", "7.58455898182135434857552591811752229666869437858510718442946e-53"], ["6.02023931635174614721010006856113093871726270726202233936128e-51", "5.73894918466654484792959553927323178984454385646661242142616e-52"], ["-6.5680347368560228364701777504397552829418379517139938074733e-241", "9.73260500227589871626234595995569012063658136806671507063961e-240"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.55609917058156562512315699535064223435995285903887987309371e-53"], ["6.19833955799699000884705896381531507891429553490053413861537e-235", "-3.67560778689423089767099666212284095665602550844685553365556e-235"], ["1.6650103518117564744248596400166961880611277188481495239013e-235", "4.32642777576060878370275882903149420780502359500282291205421e-235"], ["-5.07559261463525437986135108932122306294475502974784021371114e-236", "-7.72454204798409674826927359865298337103443314223241512344196e-236"], ["-2.87644065729492555411268504120724511071980571670569569129031e-236", "4.46952589809032732684673341206363015838268027350373571978752e-237"], ["-1.03714522750548267263523707688305246403329549056212078383822e-49", "-8.92382542817434537673483655076165122568280502608377827956327e-50"]], [["5.06908218799657132810413699957210377083655607693322916267576e-57", "2.02340201078013362665440225467201101954469598031639989187433e-55"], ["1.78586147972534289659903156501447399409732221540610009963888e-57", "-2.54025092337563232901983797706706256234032879837244616593154e-57"], ["-1.20505400968303455513926681468733961747495613674043005690507e-56", "2.13095285506988792553516916021296972765730115607028071820426e-56"], ["2.50256801001258093531349273674699727048867866191694664752396e-241", "-7.73804626135557221475919349212412980880053621454887949395326e-242"], ["-3.32802198481640422264910148297825184965208177048784377893423e-243", "1.04076633786463268018968273285647465037097200867419260916491e-243"], ["1.0000000000000000000000000000000000000000000000000534552942", "-5.98779833071303089959455867055788070279820047774641883094937e-49"], ["-1.93806446337348127426181502190172382967964542914320280591381e-49", "1.95410400074606803720999946924057266339151518530468876663219e-52"], ["-5.23384703199154596125700925153814962533460994479814198411225e-236", "-1.27489775810583079385378119549874377255447576220000533873617e-235"], ["-2.09072480525275769827806793953909121515011624473334491432255e-236", "1.8844219221200734017910053839331861289896084554901074115203e-236"], ["5.00542588182376498076745270064184811119275665787888460695319e-55", "-1.54202616591084256368844682566072556259633657240713974423909e-55"]], [["5.81300641828789511983861246781644032714439956786032228179093e-55", "5.55775635455541265350998202613017224965029091929417121236965e-56"], ["-7.6205517508687890256280578615906222705702179146312436244549e-57", "-6.14719240853571079229643751022396760846184937601253742518962e-57"], ["5.705989294089401846322737447368095504995885016544443013324e-56", "4.10415588108701621231972520587688244940863489857352181658385e-56"], ["-1.69640193959902032417744963658461640740679369273810289764564e-241", "-7.92513128970897435959286292743729636030955581117694276927591e-241"], ["2.29309007019132990115464049781624864822984828508959199611694e-243", "1.05385985901508173318843283124935221765004889000437769007528e-242"], ["-1.20552372418457073693786932067747489749764127521653874056723e-48", "-7.01553260647015504876453249469403527977317050751674677856958e-49"], ["0.999999999999999999999999999999999999999999999999808897323228", "4.07100765483071266831651222103708234765280934839251323933129e-49"], ["-4.09061948886306463243749530809183250751596199084749985903963e-235", "1.25960097315659438679487555360869262832184503020199293180112e-235"], ["5.23744415813054715000482930074467138836894694935042798579395e-236", "7.00177522168101988931815472186383025700780767170169143946966e-236"], ["-2.90365506428623845801936988619201300792885512269576313820528e-55", "-1.45277835463251677679381035343318776200186583080290417379277e-54"]], [["1.48326178098945295089983254763037901076917641693448259485229e-55", "-3.23817575052365095734428709083973511996573928168359591384495e-55"], ["-1.06735580076632979960481251124198556690348108655124189432181e-56", "1.29272535027913613840066421100658630209627639277081419701682e-56"], ["2.03040416383914250784779851665791474607443003412521396273863e-55", "-2.44583997962640462732498089119901663828425311787827188753276e-55"], ["-3.91098425505847082191226968507734382508384135814382938005768e-240", "-2.54544778623038190570665704151071534153326463658361117363371e-240"], ["-1.42294890043006347253806941066906439929175671978648235505586e-241", "-9.29059989302395170351201369984773416221290126902044488327721e-242"], ["5.24903135531200153070430975052473137190171815383175270002378e-233", "1.73666185163360541548883484387764744630062242398892701369704e-232"], ["1.65442125541850239200321657177209687878787098250152766518895e-232", "2.1863699883060630007727333790417541664279193536306938963117e-233"], ["0.999999999999999999999999999999999999999999999994031716402364", "1.13083359033104759104293211138065627392827336442438533360302e-47"], ["4.05080400200465178669568561353801568264588510688945337314708e-48", "3.20820693649811582341152225333284142765594504459444117969051e-48"], ["-4.78326639018942210502225697360618083853030893111699518014236e-55", "2.60649929656588903649230719403478167295654854019208071956924e-54"]], [["-4.31302598330271447224811743947373997901318707317263275873959e-55", "-1.5146079311828098801066160063995412952464281253927228162036e-54"], ["-1.03616370112620839758183405549519453848799062210344921092374e-55", "8.82711826104351836044028460408824041675273918595474082726676e-57"], ["1.97808188065333739075513208753867243968276261094416035633295e-54", "-1.6788219465720804237512462281658814122650274301140152633913e-55"], ["6.41062013910807204407645350572085163159841104555261222022758e-240", "-1.01065288171767014819568067036962373305001295687327454286133e-239"], ["2.33969670860292914795522855517194213925205231704497136737746e-241", "-3.67817076648195205331203110830122609616038998104057254044418e-241"], ["-2.86397340635059906473380396951508220596691911509753000724756e-232", "5.28001229621119090517644977960140034780809486097513049512822e-233"], ["-9.38202823449820983815067708858324384045889502223328273069947e-233", "3.57002786581383910369291148911755610574161494229188411331072e-232"], ["-7.68999475830284049882326108038349100042849428211374568209015e-47", "8.04444628573615547074262166328933939777283720778167679494617e-48"], ["0.999999999999999999999999999999999999999999999999699313970115", "3.80154430761086431387600535098827952539421660009225662623673e-47"], ["-1.72508341369241826007174799035217053448764102808883987856901e-53", "1.66098419832099640991580183390048955770989619748401119254153e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.938281810854772+0j)", "tags": ["Res(Q,p2)"], "radius": 0.035392035280054926, "h": 1.5, "clearance": 0.08624532576837175, "info": {"n_segments_out": 40, "n_arcs": 20, "worst_rel_residual": 7.42126286548438e-231, "cond_like": "2020.3"}, "T": [[["0.999999999999999999999999999999999999999999999999982627029384", "-1.11666333791896920746143745056417097807211195590446535895584e-50"], ["-3.01935049650788267882037981303967692957578488024882464889999e-51", "1.33475988483924355563294339139981206392925711000123541865302e-51"], ["-1.08718519068564727228464888647288115078348566768474723966841e-51", "-2.52811059776438727226616665043336147845585792836507334037554e-51"], ["-4.87581230718017969431173095338740594669442538393702010817975e-251", "-1.38636272605603676946981061966097432237474213769066984301441e-250"], ["-2.79929103166370503336405045288858800848884848035435240737335e-252", "-4.08460955542458669159918711917705524935771444311229680317518e-252"], ["-9.55510109100351577209066103021114080897601079419408275989621e-242", "1.41917248671219589594981340813838884743066930532056547401593e-240"], ["7.21352950968148240118979075314837046452155380667741124978148e-241", "2.20293355377116621118194498912144646688568067023058046120037e-241"], ["-2.84899375012051756541470718703968671179092320340120437139149e-241", "-3.61449567819818618934393706374264359668425829318575184425573e-242"], ["9.15420816495982876625956338291913516171372567676394834448148e-243", "-7.94482524687049010006110489415597376272033624941321961778818e-242"], ["-1.25175539999095053597649764158058234780307951418092069396277e-50", "2.48727897237626555692937149494756214650613659497511434454247e-50"]], [["-2.64528904297383887315954545952205700405538224157366007951048e-50", "-5.03086274924456560025696165891995025008405982383056683099959e-50"], ["0.99999999999999999999999999999999999999999999999998930894116", "1.6530344918715529199118390382283703652303576566102265220707e-51"], ["4.73087339652468434868023499717171625945389610154367444908314e-53", "-7.91505081796969478522621803983095368308984807098241909500915e-51"], ["8.27704717682463599820389089578553824863371564408714787787953e-251", "-6.55624992571514502617882769356560495774924508350973076183539e-250"], ["-1.96653713207451137266816611928586325208994004644700407910431e-252", "-2.25695987603646890955012405316758726754199994607863107327306e-251"], ["-3.88787326376377135000931710328117356170297089117783906461115e-240", "2.09391316255259757669427074764382100300065986051149416965763e-240"], ["7.46095275995926167204796224217613385113157677831606217071183e-241", "2.0882351783832486235373134412289268738067823831522421532811e-240"], ["-1.70438904743594006264147482914255594467902267792368078338677e-240", "-2.95996045773793876015158501121471640980967687540659849569783e-241"], ["1.23540633521543648908929755409701284058210807301689311751306e-241", "-5.34779022629201693840352838748148878773356889374829102116878e-241"], ["-6.96926697542329563872616869876479855578269989443267324769272e-50", "3.76480189183256476101324385645461397642414547940797903214969e-50"]], [["2.01022819563554360656861325596710286558506791672587793537928e-49", "-2.27491049534802989327279868851058831948632583028863303899066e-50"], ["7.68688243866944916670108960635578776968666829038191893065458e-51", "-3.11421307280272462602267260003823200306272216843392753122823e-50"], ["1.00000000000000000000000000000000000000000000000002405488239", "1.08574583938940770660998251542272366389666428794829713225553e-50"], ["1.21919092345408583982000473980018861402580944772259554029845e-249", "7.09462427937436350876522584242938563173626916480789951160891e-250"], ["4.4437374254721685069963796198102406992951227559489186687002e-251", "1.11473003827241342206950019912683769481143815221595016587897e-251"], ["-5.45879573638197147995409159643318583453660604077590406410876e-240", "-9.78738232873269066729651514989683444225000251463532526410104e-240"], ["-6.00387969049169035815695293487690854667993524648735741659598e-240", "1.79189322733916116022065679043047816427941258436911459050507e-240"], ["2.04057591540567722894672996028621266859485017210458849434658e-240", "-1.47382296687147329661276314360326959897157821312264834710041e-240"], ["4.10050033543410908134868530085218849381130381414043019470219e-241", "5.80371017191701296915199345725387522544188062195431559078141e-241"], ["-5.62617025566181142552234688534638777235634729358147815433034e-50", "-2.70017012374263237568716343341636848466698109006866270205103e-49"]], [["-2.81773772475446952906343559536807025900046469622487556756183e-51", "-3.19040776684691967437125328589730697968397201287090201575189e-51"], ["-7.57688086423564882641753268923677655157094553148111165276555e-52", "1.73753034125070892829506053260110609689528405996680465508251e-52"], ["-1.08508691703004034399065996264772535090370781477912097105754e-52", "-5.72253160568467190806216955120003064583825399680793891651615e-52"], ["1.0", "-6.3519393077307082369367411856559128920711764024460200748768e-251"], ["-4.21070312573956107318884508116095618913156415090805197355248e-253", "-1.99962814634382073732241364696427887451167131469408022086538e-252"], ["-2.87517280816770062221194557240452144204290331700109600722241e-241", "3.06683150823572727152867986527801451020294609702057777392697e-241"], ["1.23358834929092195186668878576093535160230358815706171408327e-241", "1.90775206981784334088109170043380558560179319569483925444567e-241"], ["-1.40327800499721614708364459731816646178067265947489363119956e-241", "-3.81219890850191848368200283963451794109964815924757699214163e-242"], ["1.33770525937488836118435526469189353960561756954570722700375e-242", "-4.14581410935050821241448796293319761919336529383366545896405e-242"], ["-4.30123204292572579187868190275718245482374543331858404951309e-51", "1.83360393157763382745735436231510891863560156790070332231421e-51"]], [["2.03644672117617860076751440104662243170884677311505975125224e-51", "-2.17327477120809439552404982143349683540483606305067551733885e-51"], ["1.93929281964891411623033068110103278759615751103256689783025e-52", "5.61218319379240384886879267700110873968394741848879894991616e-53"], ["3.0553744099245916486006384076497805669438825953067544882961e-52", "7.91630341013330076841743016782134063224006879105280755590069e-54"], ["-6.49989551692267230386428075870665290741189328077734461336635e-248", "-3.42208083451522516670448653859735233641090882698271372839332e-247"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.32375028790525875638088400632300799625950120384705395052224e-53"], ["-4.05987552765843869770657935700307248901451940077196153204986e-243", "-1.31409519771728217718965897838361134578321516311095548162001e-241"], ["-4.66517231191896985179880621017764851056786933590228109770937e-242", "-9.22141388948200009681177452172262743934021013443408344636765e-243"], ["9.32901847528693419659037518147846985100685048756026632906701e-242", "2.14019126524878736555491066751556803857616996219494997395421e-242"], ["-7.86979323063333586162323724650748878721184017953200433407288e-243", "2.64472039544335330802990179393879324506814187191256896800933e-242"], ["-1.14169762538964422906279145846643397275038813015891792151382e-50", "1.86660930523963510398651803627910168093835848059335668072437e-51"]], [["-5.69584119709987397870363903608361032457794128987962715396909e-46", "4.45935782380188492718688474461751356786894853856785677059532e-46"], ["3.84020004129573665790321634105773490157349966816827582630945e-48", "-7.82813039770891968659739930480129404143015796553110125675863e-49"], ["-7.31466674497021514876739057506231777596114968210565287709711e-47", "1.49107245647159441567999134419905012534337068174729638405309e-47"], ["-5.22388460217583824799978503698210039117215549272926041150126e-248", "1.05564703675486882486926172658846333381684439356129685181413e-248"], ["6.86357861988420509891798122132456438612149495213378515972304e-250", "-1.39822093678218410682148811695970436148935174702001286805763e-250"], ["1.00000000000000000000000000000000000000724804863724868226381", "1.18846643641726997563665272357691316910777690842986642038539e-38"], ["3.60169750026448164299132730784119261992247140615379253453378e-39", "-2.67192344868278126435353349148543630832330712518501435092343e-39"], ["1.49321681649289872047264756184238983764130898100068855647121e-242", "-3.39831548851920135497867156059911630076883769454098298162097e-242"], ["1.408546422555116513967460989204644582612067467912430410921e-242", "2.0458223575115090728716638117043766097603476827825112234314e-243"], ["6.61548746136873750497320488658336994253201493268420742150604e-46", "1.05115023849666971676066510727415366492154386155649224858574e-46"]], [["1.14890310612255009418645344509605479505537403542989707733111e-45", "1.51883918301379551674458643613438041867380446877837908824865e-45"], ["-1.89248847921385765274019458810248246948148952640169124976461e-48", "-1.01428359590253975221610203914913859316955775325345540757461e-47"], ["3.60473995969501402647394639476874080600472462499710946102146e-47", "1.93196875398474603864265131198389623162602516313748039915142e-46"], ["1.86296726409158780679201497182703955524370544097423501641598e-248", "1.61970721757309123512497704741417863792324414785355467526833e-247"], ["-2.48248436360598772008370266976884679251485001934036262408074e-250", "-2.12830436339971233878480153250471873198327916811728809354485e-249"], ["3.16013245748155226098479961956995687368050328413496743535852e-38", "-1.85587805375111904455442065077379907177532958004615895446111e-38"], ["0.999999999999999999999999999999999999993124361222158145407607", "-9.597724564006326926547896226179625850894437761312317051535e-39"], ["-1.01168080593836442637224537843217605184746509232379366779288e-241", "-5.58816559167908556667042481245313398413169905982473901884782e-242"], ["1.03443067493064194201748333041452443878431012732957520174018e-242", "-4.30773870944095689789899077371558334358810869383653727408876e-242"], ["3.05655043368822865969367763698999743674917107999845616528989e-46", "-1.7367945828827600696830353372728743615577683276479924251029e-45"]], [["-1.2357092280900060420787808237911931001438952406444986989659e-57", "9.7625924444709182148177036413196789508276174008979152217273e-58"], ["7.67111601578667542303234713050956138333600869286195431695696e-59", "3.20190879344632454082032926355731694932720605500424866098775e-58"], ["-2.29369731097157023475767731935570225962656861408244733522691e-58", "5.79816799946151200416189231241934797483953209448414670631601e-59"], ["3.34524289248812809137592668316974160839811096660697375892595e-249", "-4.95050579351557336974831058291499167725139395226516435637754e-250"], ["2.6540414330153491536517682926658013413385676464854534269842e-253", "-7.24444511292098511677481468929644526182446097545003614240694e-253"], ["3.70727846480154856206482377700933724900128100308320516710063e-239", "1.69376610448732074844310225283545972873718867856939768147438e-238"], ["4.58442938798861052577701529410997455456742003916309425328135e-239", "-1.76251892886722979300746875556907868175374966028449034684222e-239"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.66253613361482191535621212900755290457445823377433056787303e-52"], ["-2.31164099045303387387989116034669962165594911933066630415727e-52", "-1.42040230828392631077512010934151162230574622528473020585617e-51"], ["9.59322839087678398514744514223836251372422032207295302890417e-58", "1.41943283905878282672522069491257001096461532087241884463972e-57"]], [["1.7241415836099190969946214448340049554050792330645133540492e-57", "3.53633683280066421023360593402487058573128338994165201271968e-57"], ["6.99479021449992461322707811009762694340247579879656322192205e-58", "-1.79509300424517008901091401800051526225565802721015794775126e-58"], ["9.73354044335067839625627905772500768894075777934157252446766e-59", "5.35278118940194527645005573755396681210127108128240773827151e-58"], ["-1.48792795446127694932495347281935517936763287773733372219471e-249", "-7.86992772868855929629127492588101778381902013216825359767375e-249"], ["-1.41373825928396920496338313248069082167743860635423038151864e-252", "-3.14638287374008632488286888737287183285353418918577919348292e-252"], ["1.73880005266331168739816733359077099995986387910950865618023e-238", "-1.17124362034658108706545706578860500404989206690650869680883e-238"], ["-4.11606350000956239359567613473301628428768040970134941393342e-239", "-4.25488043583007429207174452403868967606921133761226607370552e-239"], ["-9.00297875696116874826460981824000832735981727503934920868083e-51", "5.42422255984637524255297359783280472254795780531987499025275e-51"], ["1.0", "4.98081348770496767622382348329354537344242716688515461099685e-51"], ["7.0065708266491146975006031376208479365590553434066206139936e-57", "9.4762584714462941468201969099925751890938629180705432426125e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-3.105666044625168+0j)", "tags": ["lc p3"], "radius": 0.07532290519667806, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 50, "n_arcs": 20, "worst_rel_residual": 2.1544882720769727e-230, "cond_like": "3150.9"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "-5.98708986189506446142193510514395977731835518238539710693456e-51"], ["-1.51229885485957526384728044180057220159355782160674606150004e-51", "9.22612150997697140633276524298155461789094808468245470835676e-52"], ["-4.50356420971568584735029912957164523766390665593738378080791e-52", "-1.11519604630057000503045004109993295409977223574380011997057e-51"], ["3.80058827863708111152914920103625717653642324742686556732042e-250", "2.94682336717414049895960710055533258795875892313516624262216e-250"], ["1.3713239529783053525367607119471722374611991880916365426906e-252", "6.48699098745505145444043237183780883075198578660203664364073e-253"], ["-3.34408691525849925097511369881857112954309635517383891874133e-240", "3.50724573869886605640601655469747941890858485813439434416594e-240"], ["1.35216730362665546516983573423869546825534881127235206294449e-240", "1.16566918074799600303062289401682436534221818648482600350285e-240"], ["-3.03119596424980775709241077690958989815574695659169297234339e-240", "9.82989062803525046210858539420929402913904361079556225135583e-241"], ["-1.25345856401672663184909964251427536873784957093249041479293e-241", "-9.01864689620723380633200452032479692975858089487157413324815e-241"], ["-5.07879550922295481607884090925212283682228796408963767127164e-51", "3.76707006123628967325586589974257489969374631982471469434938e-51"]], [["-3.37623337600021872207181530501457814953300445108313803224415e-50", "-1.13023241833046837104940490107592454841711256770008079706005e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "4.39654539143023400940629118500426717523312527703107875000494e-51"], ["-3.83738349479294574069906347740908925158723722977248513190171e-51", "-4.58838262808431183230500659029953925766826999644267011615413e-51"], ["3.07165535852383266170924308181069713550377484353490376726637e-250", "1.81332682921650740174471554798560802692357634962450629969391e-249"], ["-1.85585351340261328899314377237598739200066835308958670402486e-252", "2.83037162737283156009543939532738529696769335479798412971549e-252"], ["-1.83474626883740859359570745319840608781507614365396207646528e-239", "7.95835708512302178109574652618222842791000459937624193682219e-240"], ["3.29085262710705203177945171765160382706465699366096443359153e-240", "6.41359212521054546688389876925217161331108525323901468060352e-240"], ["-8.17712365312550609574109639410265391982085928071300760186839e-239", "-6.79690137489271670952930464762254831119481274233102049429819e-239"], ["2.39229526507919068223872210238387583082945633880769574578333e-239", "-2.31567446388027415872021804947581014598761536408101242158068e-239"], ["1.29017141890107489449064062751413939396176499288707179257685e-50", "1.16901631789140938581017498082390962856778383415671789887164e-50"]], [["7.58935912408719578489153562538969598154513359565357446303566e-50", "-4.52522917968215856122941133502766931035442244651191378137636e-50"], ["-2.55297734618608566695564163759912553979594316670593524986738e-52", "-2.40994578130340646471404910426501597990916242153987952452073e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "-1.15256536625556457173313465365395339361801392562966839909714e-51"], ["-4.24559988791890278700148133174834632514609759283037025020661e-249", "-1.19079487569797241276159231719689831006112570772780000497974e-250"], ["-6.17850071923840292199118139522696439344447098020183145908587e-252", "-2.74571143581398689535255127722875904397487783281141312853769e-252"], ["-9.28906086061860299950363445750772578840476554182588924833097e-241", "-4.67957738988664674376237616383495552968374136281732073951599e-239"], ["-1.71984674299219365547827920963771773781519598808968788729956e-239", "1.27225025721621302673386346469874344657861517704611131201586e-240"], ["7.57132547971543763753210963145610058120319061847045914825053e-239", "2.51620183493706813922378631274288118927233492612871261065313e-239"], ["-1.12802264356775486629234360378168873265759254377418104883546e-239", "2.30340493213382473631461674167227654838994660014316356970629e-239"], ["-1.25971240438975134715591950891329270983426552127709834569281e-50", "9.47092347122168761319742138766416376490803971980031923875116e-52"]], [["-2.58623092809160901644916556148805987254481365712420789061108e-51", "-1.44509495531076493104637797621281718529873849112141541071771e-51"], ["-5.29161868293157517369325311010726426361722082411194930437255e-52", "4.42269283184513290736763743005052996112178698316441590284466e-52"], ["-2.86942173016902958566045649118684257020879244554890683171091e-52", "-4.05981791834817540525228119097033745714213645969184253256541e-52"], ["1.0", "2.29130386537022347989582022840323426202659364772058104523193e-250"], ["-1.63948882511829217727196374040163716225474008653542884209493e-253", "-4.49254931895214401235305026560545678922316300480168170063953e-254"], ["-1.76072544082803848647509810315051460831267157634489928782818e-240", "9.13393391474504035774387034700846927629864886567127357763752e-241"], ["3.74577829716923311581804902083354765744605397611880210794035e-241", "6.21068148848166498983889751113846950708764911916120775958808e-241"], ["-1.27456267449685928666073465440771413927489951585034550441381e-240", "-4.62999187870215673376657915877307665061878477698983602723377e-240"], ["1.51133029274700939931965559917014469003372918566051609925534e-240", "-2.20858211816291142797873533747700991765025650157752967590028e-241"], ["-7.23922690124123501825277624152680954423412526785496457258039e-53", "1.06184930655060932086314465387282531530806850847995522448303e-52"]], [["1.3907296856196875994566149317167573581603093727257256401143e-51", "1.41473225150967420879318174394733067521944833677717242669292e-52"], ["2.7982530013896723512085950511717912820913153739228544320027e-52", "4.78998443184681489208677549696345817925384401781926925294913e-53"], ["1.16134681389243131827618303479652361244469339842575363938835e-52", "1.72654175936941860069761312998455217904420520625059998987046e-52"], ["1.09770031492773217170059347197664159444364880337675052135169e-247", "-6.71240191842374868653089376124532273037583416811880514290531e-247"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.49982312722213905857948193531468273618830398745897310501629e-53"], ["5.29870648610621387578595275260068971664496404084104397017167e-241", "-9.00625922016025383436972108214628902221570064691790835093997e-242"], ["-4.38666707036375482291662792644912959936542664879494123968231e-242", "-1.86834037246081801168545193771074529870475460460953967976562e-241"], ["-8.71458476361079888989849124746119345698774896940954700196567e-242", "-9.16867594173383529929807727544064350340064272279281347344572e-241"], ["2.86231969600048642921148287982759264699600300461808620057451e-241", "-1.22652540920806297896329925580803450525638729734470713198772e-242"], ["-5.42256143955769782297225025543643376215568376224670649460191e-51", "-7.12005184866629786818976144106927236001867888479529996275589e-52"]], [["-4.03909121332807643123037991858263529079535814385093922815184e-51", "1.81714555673610909070849283051578179278142183198077169389665e-51"], ["2.3975931286786414891381193336023215110149698103738869193323e-53", "9.68532593707078813349514336125336580446817177086547029105911e-55"], ["-4.5668871341952994170647946194671476225861989039558127913822e-52", "-1.84520529685400615587535399320374260492840190387374793625451e-53"], ["7.44559590623439911262333749849491492285165263956275248131152e-249", "-4.84538903033518212812719800453273081761871897132204277827318e-249"], ["-1.26532445038791590242640847449090447774075333997733465056751e-250", "5.83842716554301532508419518929044682743335530029965610669345e-251"], ["1.00000000000000000000000000000000000000000002568902409840368", "8.12665676201934655549413430773608314686907791102013978456705e-44"], ["2.53241814330905621652416744289684326735856191962074194750607e-44", "-1.06112603547591049618166040680137987095767385558636548718954e-44"], ["-4.19315787554075319830719087811009886337464455301864037817593e-243", "2.47976166080297203404295177229916660877348976825170878799261e-241"], ["-7.73643278030469029191137851349394879286528743934303711248826e-242", "-8.70424249972598395696052477854937013222949333876558621578486e-243"], ["3.77900927111893684065214022452608120187019851007365897488888e-51", "1.59349864999279235980599543314977287657185102339047092294542e-51"]], [["4.65590326996923149618181580989583299994559461292539820825515e-51", "9.5153590851400594944939015410269222135630522002058017939075e-51"], ["4.63771228126078357066639664132537866324883487462450382941512e-55", "-5.73905782888526563243538809924982425775233084830123610583471e-53"], ["-8.84389549143633499121253659132190323808543051700957158652803e-54", "1.09316601808061089041453404062894223615266733873340582279779e-51"], ["-9.67775758827975775955387874601002302483504147789007277602752e-249", "-3.70480892093286344059472290937360839709430062483980477683038e-248"], ["1.183973338706659757281126006251504236535968847170784566463e-250", "5.18376406813598180524926284532237671306031642470995128800383e-250"], ["1.92288735649229333174953414898673597303508515374173033877517e-43", "-6.76867695945032756152549700355993334551922732984191805250062e-44"], ["0.999999999999999999999999999999999999999999972677547822199996", "-5.97195152847678652007080558044011423731973530163912945667558e-44"], ["7.29821866380777214968410276404688372072603053569890473506787e-241", "6.64218207705767653694140446784202360581572459865407695452156e-242"], ["-4.24979904192887196416590393863193678124745656729381361157849e-242", "2.26044934517541268483063172830863136268230659938256645682142e-241"], ["3.51752390083567249845226016255864067905824781291304079351103e-51", "-9.15699841713089004639805728443970773374632009786396542231368e-51"]], [["6.20211947131104305487787937934115783608584639524347027850923e-58", "4.27392140182248132209475005981666194473359633156228656862071e-57"], ["3.32315717637584626001692009690406548807597450513870861463903e-58", "2.22257837163911362163134072100506490823428652040916570467874e-58"], ["-3.35137302517279852463379736357836421233018032435062725219858e-58", "4.18878290725861055845621684519245272715020129537996576078902e-58"], ["4.4988626046881695409459539618350055224953522812335052727149e-246", "-1.25203764299494182715945659078465618017292329356852130110721e-246"], ["-2.46600904136740049257573072562293521527565385626855349396455e-248", "6.90776472936191992063044830448363624413973359005499307409813e-249"], ["-2.63383873309206110928696452172248485755485116871786660989688e-236", "-5.33538043459428926424987095267956757870315232370432339412946e-236"], ["-1.7195783268887970884494842229146114275609926939995792885467e-236", "1.01052220516131123305130867720097854359087124552566566924141e-236"], ["0.99999999999999999999999999999999999999999999999998663617645", "-1.83268960980802674282286770355835917985617565285695281887991e-50"], ["-5.21275814713650696358637641793791178011441435093806220032233e-51", "5.60542559554814550788061003452736253734160146981513620064103e-51"], ["1.12597670839787255526802666677643563445425427985781716816463e-57", "-4.0724948038985612336699483516785402270765750469401752967827e-57"]], [["1.43844546295170959179336880717736568859968697119083967266439e-56", "3.17798315516276356002020153293557345302320424604087076003619e-58"], ["5.17286037273495193086928829159352650879200708117491721046305e-58", "-9.68670173855877541234521132889669446153124745580495552386402e-58"], ["1.19717562318699070720384024915672326796555023173272662752023e-57", "1.19772236678982399552516699972021749750706176868133947065343e-57"], ["-2.71803577758231091414957531173703466353195673625188662628417e-246", "-1.42090254933111401878219746748256235346353009483244860064028e-245"], ["1.49959034219410266937711211455795703638909631990911389665839e-248", "7.80470987912796120601557865736655733254449366997744219227314e-248"], ["-1.73525750946673996249844185267080043991614834160380918241111e-235", "6.75556031187359227295315783222138146204602563794798532212425e-236"], ["2.6808920202083800318667004411222533103354515585617192993388e-236", "5.63754928494078087340688939525501721642212511399678011046917e-236"], ["-5.3235111511231016818614283319147686808445367150395799189434e-50", "5.90734174359751580015305180951800768668957846378532973228625e-50"], ["1.00000000000000000000000000000000000000000000000002405488239", "1.61204104158006466459502797713061953304689344925828268964106e-50"], ["-5.11777773562352580885270353906199893957944939538647952246371e-57", "-8.21546060524746500663713330086864448329285806802029397308819e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-4+0j)", "tags": ["Res(p1,p2)", "p2(+P)"], "radius": 0.2, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 55, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "4795.5"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "2.81842790431778607432236027450195148013830291648731277892761e-51"], ["2.30404484374281214414381722522766485175240504924811499139942e-51", "-4.22556369941445543983945713870343983117540091030754319749734e-52"], ["6.55822496436281165801350910237313193389027208761314186523032e-52", "9.97278917545396810239892907313802316242493972021953192973552e-52"], ["-9.31651188120468401992703671235405607482248461730610427369549e-262", "4.22821925823379140816211234456031239991156175586653279663694e-261"], ["-1.81061893794856778328569475275771024932192366473259439720664e-263", "-5.96521700796949343120433483420543976270924698935142766462609e-263"], ["1.34647427145688812330091962905239031444394088537409171227551e-252", "-4.74216830651965049831065851089723948569711582796660551105395e-253"], ["-1.91381007385097297861314329800183755835927768023548570009724e-253", "-4.18173335499407957396710072343841814798977752137538821999408e-253"], ["9.23572160969159442232739827396257778960945272377721346930137e-254", "-2.62511167020897045750794793744924527171483523911021890994287e-254"], ["-2.79584555832553029719625858424491227551057968927368498044332e-255", "3.09190841101875024260824554333482735269522511522102018910919e-255"], ["-4.92326845602689836349581615518121157457790489272146755340224e-51", "4.40658082385522959669030638811393162286190244965206001438389e-51"]], [["3.70560898020163466661104522093780795394458361442900156262954e-50", "4.21828351471370254139289033446285731103670352661857429197962e-51"], ["1.00000000000000000000000000000000000000000000000000801829413", "-5.72331729494126931898721377619755619296529986878822612951041e-51"], ["4.74833970698522757575912653832127797556432953741745694175994e-51", "3.92405226594912898284575652274606782955714839369346098688768e-51"], ["3.16157265350033264449612520300976057827224978395844629602605e-261", "2.31143817579261567906235014167687553081170253837660029875308e-260"], ["-1.00601619859413423272657308201294636912700048449446355458352e-262", "-2.620047610804408975964584338160636078427549999277129136196e-262"], ["7.16671966816931679554444408888855741402456800739507891677511e-252", "-3.66817948442989651332161851992972442182139415748118265723152e-252"], ["-1.38588552246425815968493456214015698691069236618464761562712e-252", "-2.19241769302954447394517432538958166073966883080259558888967e-252"], ["4.47345959064477096204107763777995756710340525294218196692548e-253", "-1.36254763430638637454231259863251502232114353761282346907232e-253"], ["-3.63715981175032671384412500206308194260906949759679123434357e-254", "6.93274731424351802124883916365881464011209037278188527052772e-255"], ["-2.33690712076950178623936526581797296561123974773126761722594e-50", "-1.11659386299212290915796202721850328780730720171684025693411e-50"]], [["-8.60396362260157237643797152638987492662516113734875521216062e-50", "6.0441248961388289460049100297429576046885769948978182175787e-50"], ["-7.40259200852855034218382740091039992513530840634714645916406e-51", "2.73981703618473724831896750824897777767584547121264631203316e-50"], ["0.999999999999999999999999999999999999999999999999981290647029", "4.92564235468846201403082940517178150889833698551715270666162e-52"], ["-3.39963659776162444958742459068147781711677117348119889476592e-260", "-2.63879615426947153420403838688417936541749064163418509709551e-260"], ["6.26313713261150258270699751108381980232185576748949686203918e-262", "1.58091318818394633178010744661608561413236303643010891658978e-262"], ["-1.52345815637658829415782665448128760775029197259818655024893e-252", "1.45912796649615877070577517320307546213515074516135035405567e-251"], ["4.72582678930335213869686467432898292429955713494009868415456e-252", "6.33843877110720877970395607104733060131906557852318771858249e-254"], ["-2.66078860847657566712756697648331833921106910721093894149772e-253", "9.38178376151492523386880657506964280274237472979226434424739e-253"], ["-4.7760203441135600291226066594890889712504970391974871753511e-255", "-6.18355125405557259376298702751306453128036872485691610062502e-254"], ["6.98066993442436084379549872285164725461867908756907896690385e-50", "-5.85399200723866641316899912839622777454305412865352667891167e-50"]], [["3.70879931686686761529819484186480180637185296842132485997287e-51", "1.37277858918356975313082604002662796078269882163826141532129e-51"], ["1.02774903042006789993475417801967307855580414605237866023596e-51", "-2.97057803635273658575264904694414832047618239126928838023107e-52"], ["3.96523393821553701073655141725354982207841521909308844902682e-52", "5.52246856996008215459372862302113926466077881848706237461306e-52"], ["1.0", "-3.86089404265556938362799166279180378963812288840111632443903e-262"], ["-8.90035715307727381761521633547917767588864810097037263082293e-264", "-7.43410374133933267607474495050123060208867739087446119031409e-264"], ["1.22888788286098039424686094665404710235950925231371541196071e-253", "-2.65405273054683786155757153848786220358785283762244962385154e-253"], ["-8.87459925133706206886238425387911927244063094073614412846429e-254", "-3.16427396016589876484278086716011369088335122408084069904423e-254"], ["2.10928683902328229401968980033717622423865094016526386446469e-254", "-1.02491857431416592484596537510365780494315996982968512795253e-254"], ["-1.34894651727795428224557308837627395285052441174351231094797e-255", "6.69231495483934275788414524563779266921200665271715969352015e-255"], ["-3.1851753126879016866994615823943456475653219159807853952273e-51", "-9.24722873685365001773981816050580724271131978378574171653554e-52"]], [["-7.16559565789637465852992347903695384207398400395345127546043e-52", "-8.09616978417731171265384505106597178418630615788714680740656e-52"], ["-2.08971893832078490169963735569908499143480689540382067817474e-52", "-2.0456755019609963230035731013113990649975847605019719361195e-52"], ["1.5696199500144522793620981059994564616354018080607809862531e-53", "-1.81287679450947526742696240188710644392435630418170945384486e-52"], ["-3.90414301913808149654164376997838896134214982574399235026547e-261", "-3.76387056805037585086516049073232302425184576781562979896183e-259"], ["0.99999999999999999999999999999999999999999999999999732723529", "-4.88820405126211046050110442013126015923109961798255983176354e-52"], ["3.530026367520384107683627597319330375858561429559287980773e-254", "-8.32545217763097407954471100361367664432877200396877282476294e-254"], ["-2.77399154928374198042959681949751724186620941358711488813218e-254", "-8.91458938896206765391162228607528095298574943192677000628908e-255"], ["-3.27733980672717150321111575217167825497975415516138585902496e-255", "-4.89344243612344843530279507004889200840272919104879835221386e-255"], ["-1.79993923252093136185163728406903961014281857457524613741515e-256", "-1.91217439820450386976275486705456544875550227253444872881013e-255"], ["3.6588056399038105158921358752225245972961146682472786753433e-51", "1.12986984954634565969491999684280868774753648583095909967531e-51"]], [["5.65776010547681790910156269788747016606587112102924041258702e-58", "1.40560784857317880390525710913166214281667693664482212843777e-57"], ["2.8447311590442893301588603692673642629408456871787984652614e-58", "1.85700567129796316502794482204139251296060970248431184837968e-58"], ["-4.34300833819816504172861197080070431356785619070646862664343e-59", "2.24741482519313190761353220429870109926525518566830555733487e-58"], ["2.32038603799172054963940566543521618939695624160482721416798e-260", "-1.99198509757747380892077313919384813732904237689610441776264e-261"], ["-1.10785335783897391395854913514616682364721679038197740088935e-260", "2.31650199852585059517652666512636652201932045327719611592188e-261"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.40861182085731087863526011862934845585404863052425763435143e-51"], ["-1.18774846387416387093435952097331384647469754403439702817795e-51", "-1.88836909442936921308513211735576730066383872812217617703545e-51"], ["-2.05534994213882821467029605759698590846726885680105925038634e-256", "-3.43452514349934053388160323529707169191782877055821845627838e-256"], ["-4.08143733901930589454201269536136156998112822296915243695058e-257", "6.43874638904533225235642908180707844792545772570475974909602e-257"], ["0.000000325325018936597313292013364149433982065403413512214764065777", "-0.0000000862384369705285857062490137734901114398561274654100233718555"]], [["4.21097197253164212416979936832224223685684682203281218756871e-57", "7.50593697185265066859730454324838970062878972007487146465986e-58"], ["7.46325505635264019755577504497301634005229599927904675120969e-58", "-3.54380361550879705640659267150609896288107692077558860590386e-58"], ["4.44516440003225871122414750790174714731956747546083557694094e-58", "4.03099212631625189906796619658873001915263300547223347245595e-58"], ["-4.90809530851792412669160679077418425461545587720108651798686e-261", "-5.6941219964464951455345360730277850004054349573432664691915e-260"], ["4.73978514131833438533096854407849282059549779272022327782336e-261", "3.53416341135327030100509794923515058395300688203998227548792e-260"], ["5.12824107056293455597813393980346509007063274239296212274683e-51", "-3.21470530793148068009450000758550324684948547565339125507286e-50"], ["0.999999999999999999999999999999999999999999999999987972558805", "-8.08511853063758385124322920829704378144173211776048737342913e-52"], ["-1.12802119872261440080858653516378113634800604749840726839051e-255", "5.65921302027262277833930646965150205996532626748894224271453e-256"], ["1.93846355026342367112594945756497960889950596361807819162217e-256", "1.45119636841591706860267931907924184157957685500438268292916e-256"], ["-0.000000175203087073993934662378421543021053441234821975457009444559", "-0.00000102991645193115325405330780168071210748833754351336800351539"]], [["2.86915915293344142163159981034374055543630830208305336890178e-58", "-6.95026396015460364686315338680853769902903204126756536473881e-58"], ["-1.26955749557390895393194504417933104337323082607109932198639e-58", "-2.37938099002152487378421897496863888881334131220790024991089e-58"], ["9.88264998235241089193726582429140298064422510613625593525985e-59", "-7.76738206841019398860373048794447702895424812099654641525221e-59"], ["-6.18110849789575597530610833241221579203146979235780461944214e-258", "-3.31379769961775748070884042583988902463267883321011153817267e-257"], ["2.13732327871014015418114524894056361909728760181754690050597e-258", "-8.46506741666525062681241703503559311671719396952883341625663e-259"], ["9.91327997696772869418935400650242731586407104206422587280839e-250", "2.81502080193644111378956646698970789426448212301556385500013e-249"], ["8.76854010220618784955827262837771395547505595989346307654867e-250", "-4.00593367065708287485503321352169794248400409996047041397022e-250"], ["0.999999999999999999999999999999999999999999999999995990852935", "2.41501847338031453972664154461846821118565970490059456031533e-51"], ["5.93869124930112902148712424501350392265109481452118172385973e-52", "4.94159070364598037290992760866422511296950238486143166024618e-52"], ["2.46995374943053739497018269411638970875697285458516673570087e-54", "8.06157200359404397088623667949470619627495493979383453262542e-55"]], [["-2.02042329600402674251737154710043856771858164687925151809091e-57", "-1.14423291624061930909513687637168668636663849813831295254653e-58"], ["-6.30692237149352410835081411595606974641943006076359598654141e-58", "5.17048996337024120165544630678176819708946499122727260691692e-58"], ["-2.88176972762680934046366844150421596915709299277615815484922e-58", "-2.01972250214376574792170014772155503541238647111450210973724e-58"], ["-1.14817269172730173981960484542578705141550641520812211692479e-257", "-3.2983526254805694954103328882334451584884276422971590198579e-256"], ["-1.81087405197777543931785623805310067223334263271915310384981e-258", "-8.79330549192583678425454694562781831001194212105960302466788e-258"], ["5.62130214783780363337476239512981810936194946660023060251101e-249", "-3.05237751957253599210723690771130071863096831013666302848395e-249"], ["-1.1429403086450449851459554091583449510480939645735986173013e-249", "-1.72463518151520632060946460833635655333787383074836789962408e-249"], ["3.9804094681310201299572500160449662425518154071123447339836e-51", "9.12170778229292230509331319560532702751689042481544916777692e-51"], ["1.0", "-4.94040954170234545503858715533294592445226632077080397544216e-52"], ["-1.2819767840159927904801404527286568250236243748053644774508e-54", "1.04833440301156284457785261990748434698194059961717738797432e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(7.455998098579698+0j)", "tags": ["Res(p2,p3)"], "radius": 0.08606751587445545, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 48, "n_arcs": 20, "worst_rel_residual": 2.639216709688689e-232, "cond_like": "1.9537e+5"}, "T": [[["1.00000000000000000000000000000000000000000000000006414635304", "-1.55805424735432247961329541903603283384440165641928464194982e-50"], ["2.27618201134060055774887250318717254049695095484225082445337e-50", "-5.99851512860780940000439823879206743000309075159753075380651e-51"], ["9.48628155091797921103405628077173578848808498338383807688134e-51", "5.2816996217804927536788910655175532359553269459205846145388e-51"], ["-7.68386125178665817219355434967987971905651688986478397057195e-251", "5.46154100116348954760909494294598702264256076269634082288325e-251"], ["1.5248068391117177762432689506952002039575037830636006437292e-253", "5.59763517847826735297053393322029460204006456957743214849998e-253"], ["4.86464009453736559018184636453443465953882576489113849946329e-245", "-1.75483306035319806941448184456696651878012781594985461523732e-243"], ["-6.02292262174221990804859718986004907269255580887051352880181e-244", "1.79345143929428483795450892489694925882227638570506250022024e-244"], ["2.28881405625043078179850582783848533285376913850136352646458e-244", "4.97119471173191257653454728520729480669449392634429849369606e-246"], ["-5.05222762067298118298414025191378054928433233929736842183919e-246", "-7.09600416319320136500757189744055816193329733070656552349564e-245"], ["-5.08804528243400918879080263381579630997603794097025396082433e-50", "1.36320567955522018295245157839690181222443105767341896470284e-50"]], [["1.04118889318533888769359036554106173150490397231108310852456e-49", "-1.45325088675209715282997299841046599109703183351176053217381e-49"], ["1.00000000000000000000000000000000000000000000000002940041181", "-4.81058003912981957174298512245978226875620657978945748661448e-50"], ["2.65319449460650881195809533152030246255787563615508912631792e-50", "-5.84330565743433625554096804894553688673425718918916101516375e-51"], ["1.3136983303122813951582871399087439411581073208274664195542e-250", "3.55739050819897227750754178551076948277215704118411599901241e-250"], ["1.44726595483477743306859402663466115064349115942437226036726e-252", "-2.51821927859431126418933831510582932760455543403870985053511e-253"], ["-9.34796067441087230600768772479915066068000975865038743552696e-243", "-3.01897101766278649608446231127422459917011978684317480917461e-244"], ["5.86313870473069148930551605009290746469305816275553853787308e-244", "3.04592446915668779765238736991144169662871621839495368307342e-243"], ["-9.36973225877253372835798720658806558535110325808317462555465e-245", "-6.40601109678223545984506692792891600118804038348410195157008e-244"], ["-1.95569177192669459059005606815723038946136569675787883433814e-244", "4.80772673686387170433856965165377796868640186154069400518143e-245"], ["-8.42037579678863274253700177381798794241120309995731632980598e-50", "1.01542511106712299814347826212189029572526875028474706419533e-49"]], [["-1.23129869787595600902352625486186203326623138043339314871316e-49", "6.94568411254783104865759416563362821042887995051087707809097e-49"], ["-3.77904534311756003788744238444284050217238048344045666310097e-50", "2.30166180022506549227214630412230873374830595037204154861196e-49"], ["0.999999999999999999999999999999999999999999999999910462382212", "6.60559164727692423407027184140189456688017678740069338980395e-50"], ["-2.17500280245383348258833493614020867727728071554381537657858e-250", "-6.40818803167059590622281268891733738711949305628451203615961e-250"], ["-6.18252053749990385757903115272274666904151198289544962879466e-252", "-2.60303804511790180348537000353179154622391139362375456055277e-253"], ["1.41232037545081912873444893888178145733889917342175511654705e-242", "8.30944766524249427737740259137007484169510017832284339026818e-243"], ["8.28353279306844772290983916074165416069813107841265289124928e-244", "-5.38732915796693296258978814397250773770249854716954295309666e-243"], ["-2.25721042106284596038387561976298153067565099560672682976189e-244", "2.26815492500603050591902436636407155195113457644557711224108e-243"], ["7.07484089745087578103377913920543327526339882385056020439309e-244", "2.04713602385968674536124555341664347480848449066498427907778e-246"], ["1.13087390835625106649561146394354462099585753343311389442647e-49", "-5.40511048627357818077633536678487112381514450396506600757857e-49"]], [["9.92768149881639016175754132554914057670604431813669545540866e-51", "-1.19126286102203437847185356386972302243625497841720057265803e-50"], ["2.98829712644519892499224944932219245745220441876378284687073e-51", "-4.08023843387956401792543352669094544790211326763626072817527e-51"], ["2.38425639544712708242112450589063631549541415755177685850629e-51", "-3.29813946956017605740547725702033310927128187996894139009105e-52"], ["1.0", "8.3817481502901739834021718756763741199433434620005696591704e-251"], ["1.36096021053141516059950363471542142459969176872507598095744e-253", "2.11041066404041955087147859391274082273337363031991248879396e-253"], ["-4.44598469018808164661823804700773443842572679533370640488229e-244", "-1.00727629683702824505826129113285409791808395613728116099023e-244"], ["-2.15390316277787815390772696763986515981306787352701901293448e-245", "2.54848980926298780025695434197469473017620497759711074430741e-244"], ["1.92729447039227207900931655158614472460760929805928629566404e-244", "-6.49080373751449773254383941881860694112028428490129558958776e-245"], ["-2.59187024502287150159881757421095717640007843644143303426416e-245", "-5.81173287461384325578854281708468728275893738007857359452056e-245"], ["-7.86573110672464016032382951905555475017608774635901652819698e-51", "8.6863812002714666939073818837438732062762660994789587254728e-51"]], [["-5.25590359802099034290922546963147748576768900555291681105904e-51", "-3.52685698507019724381479632861854858589092990393661571488996e-51"], ["-1.64042969417908136421986787356845040693335201283056738651501e-51", "-1.31830887290637645276970500362485422323754362832160776960082e-51"], ["-2.03553575260395928804609576291369065704106920239686959103732e-52", "-9.47479491041246046687751291823668140580423499153856619588843e-52"], ["3.36399756444402900827481209514818636761821953742278309105656e-251", "-1.95914217534505222268938482745866114451771920703431046034058e-249"], ["0.999999999999999999999999999999999999999999999999993318088225", "7.75380258526375796758831787007226159517152221669905934848371e-53"], ["-1.60546922941523980599544626890379127797345140158633614490483e-244", "1.64755021716491854150800320290800617208047897370731055056134e-244"], ["7.30955941814130037257636501055310726857641835309369465634968e-245", "5.28506647423108745833535452087310189136588005387824551505668e-245"], ["6.47663099462827682867735736019800289486004425259289731707984e-246", "-2.90714291771876770160285779963464875242165225638102609936761e-245"], ["-9.2404731235416779593678194677939660580092404209952923979749e-246", "-1.23272674624854373396341091753025918261399265515343507519006e-246"], ["5.94527916545898450986008896701238331723990591896866114142903e-51", "2.33408891571530130249944791967490157580133161570321170013858e-51"]], [["5.48578275155587938598549927611806031650791181143965806951671e-57", "-1.62962109952568105955647370101015815967715483807410103134292e-57"], ["1.79804091052405899650991000701057706823448915611486718498592e-57", "-5.76211946375095266340467854281445668756953743240383784989629e-58"], ["7.67888413275689532003670755685913252342385308900755097125977e-58", "3.82325421278532749925074911808343516798216673663970625175907e-58"], ["2.13231168418947254797097411024032007457217381270037685850411e-250", "-4.99623434901485233307402321243226823898144948351086623645648e-251"], ["4.19845214049947081625463538018502027530740063664876383611131e-253", "-1.03905606319371704386059373822043450499096903600862664411808e-253"], ["0.99999999999999999999999999999999999999999999999998663617645", "4.5589626305570753668292070607537949605817901608175154456405e-52"], ["4.32839263892034715631945794564976237793330474874011236453265e-52", "4.63200680306327981752344059301870816637960387546961154382673e-51"], ["1.78240953969090092087687790588689421277094747417762419525945e-247", "4.71174807856593647076349023995960171851392558325464305492694e-247"], ["1.42933989010626306129631292182982907544422416809414601163406e-247", "-6.99072382104392808446597585891793063595524382864425314102472e-248"], ["-4.10373159596703790303930452886510161471154922853632049725534e-57", "6.74561719667617069200017907085622782661869418633832652990002e-58"]], [["2.48277506404815321708772679538473432990341892341024626471166e-57", "-1.15921536726054157793601066473621415813215823658910192177749e-56"], ["1.29820830690988376340653657560659656540497405900383682056731e-58", "-3.79711674245312974433239627144471680190708985320487091280043e-57"], ["1.4416049575494302146058025840409702140097819691487284851845e-57", "-1.13346175316613174079567490142927419502344094398308226072043e-57"], ["-1.1204809265304083865564357121308286184144877681388891740136e-250", "-6.09416138698420203469519423189816862752405558506343576564172e-250"], ["-2.36146779235296956387897630849376551378821717140030852023776e-253", "-1.20254192484655707781427367294944388200350208849416147081605e-252"], ["4.30683653356068523068672775716899455889476024044593010230894e-51", "-1.63617292136893155897574580594481485723919650060976728835621e-50"], ["0.999999999999999999999999999999999999999999999999993318088225", "-1.50679192949187112539000734088412233793958052167133233457322e-51"], ["1.31597562318091731707864870982652277306095035538371099433818e-246", "-4.41451636658755464784388844235657757906821841914554723007335e-247"], ["-1.77509716950315127831946072695883862624670083546901616697958e-247", "-4.00895132158585469864942549597023974236409833473211321223443e-247"], ["-2.04736944591976607282836120248942336920102005761031113802785e-57", "8.49804108387115792582421992605924626696918630965346941054578e-57"]], [["-6.10563153408300962564335827183861942015160610434328879266865e-57", "4.04060497141473196812132902697347460022863460706265805975283e-57"], ["-1.86682554899567079927416714084573785085048363976065845328814e-57", "1.59296005838286093569380157134758293596167453224825186949464e-57"], ["-1.1261652009010895414572174135111587617911194428589011242546e-57", "-1.4191484547994498411759938921436925157471187120935946417586e-58"], ["1.2402428610555328677365080347983315726364491020963504669169e-246", "-9.09702698832368713417206164112102520232526870446589255491318e-246"], ["-1.87282296439961545446560721431623203470046237338795805069132e-248", "1.15880316658809588976627874027845812704041173110176008199147e-247"], ["2.16385616928817668517480454427889484289762494769053096424113e-238", "-5.64069219227207352793693161864783498853790527804723990291013e-240"], ["-7.99613766106670592570424154540430762755782635856731757881175e-240", "-6.93181307261602098598675620513027058146574020455350000190263e-239"], ["1.0", "-1.07225795978059659684568422550689624474205226022559886120275e-52"], ["-1.22565818314420677649416742206073076753114463292323316482894e-52", "-4.99718624286658179663513651621111052461733271613406145480161e-53"], ["-3.08206136489052397878787100731424578651978270396671947339561e-53", "9.40313117467599237687263337084485979693209457251441103798953e-54"]], [["-1.64454304942704083945423786606081187320252744833724715936848e-57", "1.0869952778289771816540650776052126192221737406205384928432e-56"], ["-1.45883468199197288155164393100492874093230425896924858330437e-59", "3.47198610747048351409877030074895638133451316258504320247518e-57"], ["-1.26424180407964398504445045556646436560900656998024828635998e-57", "1.08616292484720360161340253205325803632452153341036178644003e-57"], ["-2.35191422873604368702528820908553438480069235718922071530192e-246", "-1.00148859303823072235808640127910094993139886773987231549642e-244"], ["2.23079244303823642371900827501458873725365371353338124963403e-248", "1.27748457356182333522429472442048117298941573520773321733708e-246"], ["2.31540729991003866029930569689313257850886846875002182932193e-237", "-4.50981825968001190944672339561449267711848010608787788997537e-238"], ["-2.11992732686131265132831214352565552672067694819388554258306e-238", "-7.3081173483460197583069817329236983698259350745831175574226e-238"], ["1.479149592439553241014158399016920806043519327487451160796e-52", "-1.72239592960778053778739397459095004583210370576095049463198e-51"], ["1.0", "-1.80050943347727382398421415989085773993070023312856438236499e-52"], ["1.99356830799367150307067004465140374157309074924989485679183e-53", "1.0175015911485551763740304236023020100553552423332158476183e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-4.461221805738872+0j)", "tags": ["Res(p0,p3)", "p3(-P)"], "radius": 0.2, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 59, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "8897.5"}, "T": [[["0.99999999999999999999999999999999999999999999999998663617645", "-5.49643324675212546786305369907832412053529336675444387908924e-51"], ["-3.45746897343618983811595080994778509064391152750832343823703e-51", "1.71438384581291607250075210233593652092230659667152482327596e-51"], ["-1.24595128984570601514691051764590293780754092781099348224083e-51", "-1.74332224675923467900809742598484259243171537159581186574531e-51"], ["2.14983825853627450189917685720517417442273880086732172787669e-259", "3.08118070303062645470160557227456446686761440627793315371342e-259"], ["1.21453312046962803071151710291376169858268624561279373939744e-262", "6.1200403095582050696474519171732571258653606236932552937974e-263"], ["-3.14245357792067610353118990042384082259166734101594760376343e-251", "3.68204807642365410102791851909355763797375837017980317478109e-251"], ["1.27297392761785730701630845958385333679442192626298386811729e-251", "9.008756702094332928731186061403791485596983110488041412105e-252"], ["-4.99464787492661870480493911428182938900635888623984838250478e-254", "2.11617992686271984911803049498078492383433809507561585446668e-253"], ["4.22420510956041068421817049229216651352295286966243935790897e-254", "-2.90509248586033334537459165755596489645358884266418921808597e-254"], ["2.36692898479757930116886500346222571541084178847289628632517e-51", "1.04858361383645747564023926869105718527137417908839048545127e-50"]], [["-4.50657531301252677916249314110682924833664557423862323910991e-50", "7.3171894411399023699774188420294296274894501724908371057007e-51"], ["0.99999999999999999999999999999999999999999999999998930894116", "1.0229768090012173652734126380378195910482919772719660131674e-50"], ["-6.94218171702879108896172228948919049343202137750276656452747e-51", "-3.08128303831459832865913822954078980226013891309022081357373e-51"], ["6.82084331569893133908426028437430523096799931675414159060643e-259", "6.11827819825874493046570408827440796751309184317018938442016e-259"], ["4.04236346648508115621764747517968890950961227117364207551911e-262", "1.88361560366698798942224199886848302280210437720221675204456e-262"], ["-1.48361629608067294991608156605003968754087207796193008346043e-250", "7.75696835881328766595676488738728769775841123905555881728562e-251"], ["2.92131658272874812383982967097687708044926789029864721286449e-251", "4.53385340859070880543484714733509650879494542843807757631595e-251"], ["-2.39373339218598648066341931739163569747875742803602633690537e-252", "-1.66582465250252583517782607879930868199333182544275917660062e-253"], ["-3.44567567498242204435881585865535367726553706853984883249424e-254", "6.1967307440807975658205452093839876803000057174188322393758e-253"], ["1.95017062319530744509548407220769458390137442801671695278265e-50", "-2.54464825987379457514358758458206472757146353216604041006124e-51"]], [["9.19090801743733456692820878930445593663142641723305904687618e-50", "-7.03873957121827651015731824854461024683297993350716964729491e-50"], ["4.17283380640364022236085317548517905601918408024306912846576e-51", "-3.680289685581824799794472235222885194856283860165648001512e-50"], ["1.00000000000000000000000000000000000000000000000001870935297", "-2.19092907301432612197805591005161681140762716451636535202927e-51"], ["-3.89195864929777234546955886430495830764916120559152496932456e-258", "5.08437445852743382799789161815686287007442984202387601809168e-260"], ["-1.29472580074213829259205591030083361345173535002904242746478e-261", "7.47777808329547690105617191614706284349830431819981886057322e-262"], ["-4.1711163084598458916915299657615862407091062349104146296992e-251", "-4.60520864495164971021368397460360858834515811745434624237101e-250"], ["-1.46537897488004659438396471572061440958982810981584536041768e-250", "2.68098801932579927152476893270798212332790525741716839652194e-251"], ["8.56095677849107812255530854585150873530362340466070330182846e-253", "-1.09769312747148548747155715818778396036922267960422919784181e-252"], ["9.24178946756242527035539477409771528220943197757396083767211e-254", "-1.90026248758639846060377030812862128003658759077570941619605e-253"], ["-4.21436926225437564021162184095337057266439651577212530392119e-50", "-2.54402375369882825804033843275774082697714723709843703947548e-50"]], [["-5.35796199485116445892613891190147345861353772240881787456425e-51", "-1.07427259266331690343534835061549486841121962007058064212486e-51"], ["-1.43138503775666077566955624984675412226296921291228534595952e-51", "9.55417985405300242306138545862077693342270894990551225951188e-52"], ["-6.50228535937667411585738834176266637007955845670981272737609e-52", "-5.81022887970304287059748625555469758181558868683783374332817e-52"], ["1.0", "2.75650353122524674265212979896337567976199524471221019981952e-259"], ["2.96321770336086732693014654072539638363243678422698314809927e-263", "2.4549044174467470240542925568325059237139782353379698569087e-263"], ["-2.31235831104239931882652395504938001658819259391012746709584e-251", "9.26504257165698600264608041711601040856848388229309683330638e-252"], ["3.64675804114155681618767727734586053368388947276959072799063e-252", "7.14883215895850748586907574405261240911793868866469539437481e-252"], ["1.26013361748360868047822941578109333070043378773349547454452e-253", "-2.75243002083780132193845375645386140423042659652892543807749e-254"], ["-1.37637743747408330418695131660568566586952545139466117407347e-254", "-6.35573483562222867916386151485839823989601314249505967126562e-254"], ["1.9509723938980764778958926374138133929003422758352513622795e-51", "1.11991633198356413741413444911252448542200826097767605928339e-51"]], [["4.36196511109794597918229473908576990294482231585231108539326e-52", "1.34079222076517380231831839941004507402826679852282806968595e-51"], ["3.7939530948649350479270273998066159168288806660773876009541e-52", "2.22445031815679751861511899454655738762608843252782963210193e-52"], ["-6.57148725453947765523403419922871961926457279996841263328767e-53", "2.35155887011791848870061182990156771306795742873008953954753e-52"], ["-7.71966055810852954499292332354991612484940119804530450740879e-259", "-1.24877211172339536899782255145389392122953236464400855543068e-257"], ["0.99999999999999999999999999999999999999999999999999732723529", "3.15891638272088514004698727319255589793474217773340806219549e-53"], ["5.44568756839927923793687866539526474377882163314190973990153e-252", "-1.13652947395928809253781309245606892410299249777500285797157e-252"], ["-5.2338603302072756879253492026237448534921202470410504940136e-253", "-1.71405068411424230578796259498007567987108355842767814170757e-252"], ["-1.46985998019926596549446124795994678222530072015120365792559e-253", "4.81444528605939602786641418664699470776386067499204165382978e-255"], ["3.58045186487063406564675834600631092512978694473785290924352e-255", "5.33231700727636044339641412466581278402147935242151947407922e-254"], ["9.56494094823076129749255838288860713091064507995756075849498e-52", "-1.5724793299100452671933038927243549150383168252034483217191e-51"]], [["-1.26595228368575825591354303993260432602322176888001862348093e-57", "-1.18494533057396763277148126271582377077012831622663726566619e-57"], ["-5.64057346944655725648233723091144205511829498565711189213603e-58", "-1.37191662860054344721454940940534483691660803398388563300553e-58"], ["-5.97362180903037611592700079391077219641936233244382516516651e-59", "-2.85144253503437298119072748689771773229394885571912832639562e-58"], ["2.49449485155589518300431790855685278060115378288150943914811e-257", "-8.71530576391666728908456849136247730831968746672052779602948e-258"], ["4.03974165061112947276135262111931593448637947472069757873299e-259", "2.79236451883981103099977019837870400176408505009249824258705e-259"], ["0.999999999999999999999999999999999999999999999999998663617645", "3.2173292285412595217531220291242780976874291810845381543389e-51"], ["1.34391049630950914613298124177839094099813322561212241777864e-51", "3.68678230851630330632666003841493995189478532531816167081103e-52"], ["4.86988037647466298058417713125794894710949645103531623608179e-255", "9.71493610004338700823326936651288195494943400715585301153729e-255"], ["3.35862706515419317584191018218046059611931526509329859532288e-255", "-1.84516733146172758800541000738926332174638570430722531826199e-255"], ["-5.46489898334850766718973383644875665266485253551538006233904e-54", "1.25227598617456808355654149942021518906082299591533834711818e-54"]], [["-1.88058951936692429365685341701742952999378913964926149691949e-57", "8.41781730392070066549638469947583322547634551107616587254933e-58"], ["-8.58424643641870201865745331929875587565248500618654688793025e-58", "8.83370923172054125586910274538898166040647285295365382010793e-58"], ["-4.02786175658611505391598640759260498730193425733292376276842e-58", "-1.28675110487105235156893168663019214298955142411034571400369e-58"], ["-1.94097082343025309174348630047306621900628325031089751330148e-257", "-8.08565134351587898606082573475348663651128749273175657107895e-257"], ["9.08146564279307805021317791582320968442982801815574059659821e-259", "-9.70607888388063708778496266191504158046612483173136836686372e-259"], ["1.93544269654337702414527446889066194009527601759402301525904e-50", "-2.71581266758867838888171381677962915461728748436510003937737e-50"], ["0.999999999999999999999999999999999999999999999999990645323515", "-6.26231209614749143290310521983182537788183118266434420585461e-51"], ["2.92508459665048570833279274250496437855683622929858341859845e-254", "-1.25240698891056897218613142101266466888413155993396827614128e-254"], ["-4.77607843408688507568048094077536111018117552160014285148962e-255", "-1.01892572786025785261165777569683091413127609591030030954895e-254"], ["2.44639456973616653473858804235829712915555703040322416596346e-54", "1.6966398157375130167753363073639954799930024041847706456841e-53"]], [["6.92586710347795875273040311299804852332593416416940299779044e-58", "1.43828415950011551193841167867685462265353671714278181773307e-57"], ["4.45623529105661879706705998659564653097500291653931002668627e-58", "2.69103719370909212170766372456706521311964628350407532411828e-58"], ["-3.86140260445699187797699410642969434191402251135297331654554e-59", "2.71738283554098864295933886837704266404110295779899704372545e-58"], ["-1.37939676217736414904032084333259581572600578053960306520425e-255", "9.78472972360254553363259622364013284218322211787454450873671e-256"], ["-8.69667060446053363799708334139350855788045344624812704979089e-258", "-2.25222091616629396741565418692532854153414615841250903241563e-257"], ["-5.56148049391209031747160451921503702650450334263346139914606e-248", "-1.12194697376924609808658666586288900397452756760969767468483e-249"], ["1.32070169277798476729314411851995334470993321007452973687437e-249", "1.78160540416659542391999865519451614421895223085798396886462e-248"], ["1.0", "-1.08316160102705095624521093290873298085922002648010543139824e-52"], ["-4.08144208268639199928225229680107552491086273332677582543995e-52", "-3.05029002021855071297094806168111984441713991190002885513137e-52"], ["-0.000000338539309144937674577211715686749954427628720124305481460625", "-0.00000009919564235672542021306913873347463832481002231008776811502"]], [["3.11429319256209604670268917701865958418639964291864402558821e-57", "-1.1504691508482834560085313028604802384436694582174096906888e-57"], ["6.41581641573425055414272809505257543152276048899406656625714e-58", "-1.14972257447596472134226784151888532043235839427160968100981e-57"], ["5.98112548786759712220965295189174140264780098619257656407041e-58", "1.14956569930644685168681363034459503762489684102601254134313e-58"], ["5.11779201861010606985762037394491162223758503051679586869376e-255", "8.16234092089186609910293202769199318516391720765416232601491e-255"], ["-2.56151826212455662344933571590338119361408463482984079111177e-258", "-2.8660870652950794942656446371235573578981004321035777985366e-256"], ["-5.0070541567558553496846287977649881449524774610222767118237e-247", "1.85936507228470390443380066497659065516372884783438170981416e-247"], ["7.43050879519212606807888741057930394567206703594631924829758e-248", "1.54389922059019457322573967473836765875680111562463996235769e-247"], ["-1.07709995754518082851371168057596715187469698376761032091857e-51", "-1.30664012021969493704161424105681878637147498631479513043264e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "7.56735239361858380317321800400664853483335739542181281310447e-52"], ["0.000000211888718122485124378481001765316037491863180865368816583539", "-0.00000110068160629815847395293388267137688446219526807365487315792"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(7.647259244967377+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.08606751587445545, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 49, "n_arcs": 20, "worst_rel_residual": 2.639216709688689e-232, "cond_like": "2.2785e+5"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "4.60583542427903672924412631794958069778921295621941000377054e-51"], ["-3.38466623823629653328957117315394811222910302357112758295039e-51", "7.12347529078077956283840267453298719788080843573568429982492e-52"], ["-1.39717530349623484457953346857823289527479342828153903151286e-51", "-3.618184122469818038296199975437018444905141281347837816124e-52"], ["1.18934054120190218303068629688701172397871036427405659452518e-251", "3.74411450846985657946225019388409505315301314619130087294543e-251"], ["2.24814681370984422233346975359135280080876583386281418482697e-254", "-2.39241104436100320710906601903036736791165268636996700136109e-253"], ["-1.14993144193250219911878322414270776694700742758282350164926e-243", "4.66014322402903944848105969898245941682178065873523232484219e-244"], ["1.721939628222419589623272708309055074780576988355223910564e-244", "3.10635357325058809256066702977971684946989337587959709054609e-244"], ["-5.43677589293642731627097888207995800704718757642510136826251e-245", "3.58040778713372320969086118124354216730405495793534220434073e-245"], ["1.29415187412389650807912937997493309897374884738315273219623e-245", "1.56757270392473011259183798380807528209355398271737626973388e-245"], ["6.24627418682289901463448623122151749844556936498127236931646e-51", "-7.60378882125860161913531400350461523312217098466854533444663e-51"]], [["-1.67071972391506194693271074500299069485493306049024806519963e-50", "2.11175400515224947624404443945687432443290703915405144158593e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "5.82165237027502548770533214476453655089113518929800200537168e-51"], ["-3.83856148883289128881603374232181929551125642021367254981875e-51", "4.17643599554943350866061654314754094633113335819247858035453e-52"], ["4.77274063137303412900566479975897263540929910410278463017224e-251", "3.16589391521165856498435614346776333636022275052571606146785e-251"], ["-2.95793975713091799095952996716045685283309235550081007321101e-253", "1.9501570155671135875728527473021244998183779858522221388565e-253"], ["-9.64343657264921815349468506423833057610359555680480929108196e-244", "2.04393407117099719086953738273203537954716100330801761393323e-243"], ["6.18815298771760574371502151833593493687518607318764293430373e-244", "1.91604941866136652240027154488100510319515992039551961632962e-244"], ["-5.30315419789915203408725674980534486216712594640288312392809e-245", "1.14356912968885108794523416767218160837565553630968182590059e-244"], ["3.70925889964322204259029482771910682278220873309218198425216e-245", "1.3697550699673528229044352077385151266925949940870605790961e-245"], ["1.67713172767966182600105433104839332523420898735206040034547e-50", "-1.37980098929850080581573104809828948258572361215147006856563e-50"]], [["-3.66132499217611168508685759933255163785793868217171673477674e-50", "-7.4366090313421095690733568516256192064715346371448872940062e-50"], ["6.05845239233295385415760299085703201047163724932551157922831e-51", "-1.94995043771475119242441970173590479203738053989857527892072e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-9.85165323786306867097359159060365077665609378550590308832856e-51"], ["-3.9017324458220082563548662779474412815865290155995271848371e-250", "-1.49948175339168567364070124522481392501688022873860271516319e-250"], ["2.13798520593063648180547241653500518152410759615240018514784e-252", "1.56286502133444326682477364022306915489398909436886926510387e-252"], ["2.61858970609329117996188120896618079150656742513839588362896e-243", "-1.2993195792325966426818865498187013811658132607594005703406e-242"], ["-3.80062539367896180313270101930068406619837264043641144710302e-243", "-2.92447681896203948270507448822698719491960068178022816813612e-244"], ["2.08978460452455482900110984946751624601673416698287783613197e-245", "-6.73954408235683811452469905683666100681842369379962673456534e-244"], ["-2.09665909302089246805164663641226661154552999890865162797686e-244", "1.65464880787204574044200837124673465380086644458168790355982e-245"], ["1.79906637708944098711981549256487852188590248515111598337428e-50", "8.74512224234094184970358227990037163592093754025016794344401e-50"]], [["-1.69032853104686750917509764666918095647056294331242360834888e-51", "1.32522455627717998730096267903609059140734340312157934405224e-51"], ["-6.33017866122052937373441749802585144310705520434935860079419e-52", "2.98685099744638559767213110721297560456224976972133178249051e-52"], ["-3.24157121219236234480627914453638340441539708158692074279866e-52", "-5.98130136397126550002823496027808296208114203324456225656693e-53"], ["1.0", "-3.22853381360526246637412251565369539554192492260190419036889e-251"], ["-3.28964815536784751839263369241936888584594743575560487555083e-254", "3.1443882709569548221526745669119709300280134224217643023029e-255"], ["5.8950400030990527512319997303746219555500947033944519590269e-244", "9.84296467309154900081726264054611114855880121519059302846599e-245"], ["3.23969315545157276385799072848121959955397973518407944352714e-246", "-1.67404442517083509883550943077449555255303452593428250654269e-244"], ["3.60315239478108777734336216451149570389502605685753793475547e-245", "2.10655442107001116613501982107537371099127011632671524156885e-246"], ["-4.6117554394392826628835060389319698051223254239547164312913e-247", "-1.13160918743430390140417923966653452355309524468868211513139e-245"], ["2.19880405204248070522095853816003286412246128038364486036357e-51", "-1.09625374733335100333427566896549439487309316299505433480051e-51"]], [["6.08632741841044990858148425496365266818245782383698447441712e-53", "1.06226479471956430354884418808256531399319376363839603692604e-51"], ["2.03709046825982983495279668351894651064314418825414769448851e-52", "2.5966294159133613476774053839978228520121326169178415460352e-52"], ["-6.2864428606570871719315095019997947948618482868700977367395e-53", "1.14773298095874615074279788450165544192917107472516448861005e-52"], ["2.43940352317965171278168805974559163599505825031685276658436e-251", "-1.1076658008410337042159893587073428893140954840568022903156e-250"], ["1.0", "-5.70102462443838089449687263663282320629730074983306826244368e-53"], ["1.74146976329651642588257744128189651716740242056781831785884e-244", "4.24420979055304082899748915038949519697354794631047065028384e-245"], ["6.4029694329448046017916387282079048942137120086740253807159e-246", "-5.08704655840078097042591667398184433934323241395562901229977e-245"], ["9.21735907495762103901756540624180212356529994295619451304348e-246", "3.13901887069881888709446524715667044210873132173308366774953e-247"], ["-1.99045342202796595739631742947416821072539249046641077885393e-247", "-2.86599588652267675814942851796135717845209153452624032509112e-246"], ["5.57570107643314615414090617072888185638110574741256029959547e-52", "-4.58388127976210223140667286533431439754152605738595017887772e-52"]], [["6.5407844689072746914489358763559411580606071554625518184445e-58", "1.68948650746544414110712280591558277119724714955992083803606e-57"], ["-3.78006458385517037646564759215050165201593126038769215049082e-58", "3.68337567513442394735497136369563958519144921727948261684959e-59"], ["2.74033656065849129016899555690268214535197872416891976444255e-60", "1.07945307773265012882601162596984505801862107958543823556658e-58"], ["1.31943525168637049844470766391614202121482946049429234790378e-251", "-2.47599451314727025940547850158246161172615069164336120454442e-252"], ["1.81741694695822951144596629368496993882203828210559977739086e-254", "-2.95340636294578271982911493613865627026339311747635664528262e-255"], ["1.0000000000000000000000000000000000000000000000000534552942", "-3.23104543545388769311245687502162340853816054794522012899714e-50"], ["-1.23998472196523051372575339753213307810832745025584732728514e-50", "-1.95852374634318878762073556852732035254742022800030726551542e-50"], ["-1.37291283169386656108636785667081196782889081826974099526539e-248", "-8.04762859216370166722593767635919460945987643146777624850845e-249"], ["-2.64070327526795418562652959550653490786120152110763665494222e-249", "4.57380208760519561528887281920441642545016721780690255699465e-249"], ["1.55461880062118965596179564872420644092001074167091222471764e-58", "-2.30788319872858119249648100427442987690752703615502518624374e-58"]], [["8.53473009097027583123734515198501457927522433607380714585235e-57", "-3.41226578715474562687064870597127907856768931882832255738773e-57"], ["-8.57744152855642103265451186475926784435165181774125851612422e-59", "8.87247187125055485538822845364700013174875214276678073427699e-58"], ["7.32975016613011648290169310260301374118774552018900728938329e-58", "-6.46237850255809440287656602122782780454333057191075542290186e-59"], ["-5.21233303875668751192910392450132442011180524573225498692147e-252", "-3.7554217334652426055063346190531894307895753856514505839776e-251"], ["-5.87930175607234530597833507033868093330604441332419528430659e-255", "-5.17325175472918107734008699843826708844535047429855446952688e-254"], ["-9.50528957171905077289161702055599686863255126493594707039052e-50", "-2.47044579574287013908531387924244626753694280267405508268876e-49"], ["0.999999999999999999999999999999999999999999999999910462382212", "3.79628595390232201401466464853714727921298552363805604209276e-50"], ["-2.5965941505575111274649802994484549151760198545575460045636e-248", "3.7039310777735943998455600182044780408640052748021724791002e-248"], ["1.24015961039257014473042413915466052689285792898294373250981e-248", "8.52280695037352664630084345418344729842901292268280047735884e-249"], ["-1.47092535644891924398157885962304757651129199974792910668556e-57", "-1.03556903081251963668819877312272606174648119341709397309422e-57"]], [["7.20602931995711109085880697010796128846845279430676456824465e-58", "-9.03414445875600201433460349866325889057048884803298918420332e-58"], ["2.37636880755161751263183960942644766174835329745868149731344e-58", "-3.38576358970458949809205106882721062227797016142896193596329e-58"], ["1.73762255643785797797733260924934547452596508792041081911648e-58", "-3.38508433696961527108455114865134005312923729583328717709592e-59"], ["1.28987636830567902487034426035128253336307016349824636204735e-247", "-7.85347816717256040994343320129826543366386171052183539903611e-247"], ["9.42510435538081567951631719745703052156242954017939558809604e-250", "6.00876084025667152101671720329882402319541447388786259439131e-250"], ["1.79437151475208253522396251822224604203780726766787723016285e-239", "3.17026904181111766513498335943058882216330378417775244674271e-242"], ["-4.94254147649656669452859874249953180875740544910078551071589e-241", "-5.70504044073904537284582377989752850946945073301955403626337e-240"], ["1.0", "-7.87502145132045037424708196933413662742237389415731435766399e-52"], ["-6.41504571128026336126278423892423701845166097935840600142836e-53", "6.7472593845061670213025587842367241747034190682688662803149e-53"], ["0.000000338539309144937674577211715686749954423887010809562767164929", "-0.0000000991956423567254202130691387334746383192751956532733889546281"]], [["2.90137155464957590654649663419518184821216175462360235310924e-58", "-1.64585978330025910004114483642107227883849147466972147776613e-57"], ["3.87329134811984945078410587264520147373630839531992812001459e-60", "-4.86492152479591663388297453518987332698765154681773332112445e-58"], ["1.8056061812338838844534061874857374728320639686246026032101e-58", "-1.42761598316578134663639800308938951054737883257491331309737e-58"], ["-8.39152572564327432751465963726257153010305873213288324305514e-248", "-8.76225003045771060067823380400193691834259781197364361089926e-246"], ["-5.96216174636442438576701034774790566678058920139262511414185e-250", "6.89783497068723358874753271806544142629109848750415830807914e-249"], ["1.9406546126022905849368308942298255113905271756053834850995e-238", "-3.46981454905038865869566146833694586952676624976262406099012e-239"], ["-1.69156309777510020754564041094763443997697620640030677649394e-239", "-6.06535822305079889787888461367464115053815145729290923572035e-239"], ["-7.38733732678420655453875134665971643846406743064515721643169e-52", "3.88581715288577171132720653349678060564714251195719888068292e-52"], ["1.0", "-9.56066322221251917545677727850435872624807505742497617108456e-54"], ["-0.000000211888718122485124378481001765316037458748488449758448044157", "-0.00000110068160629815847395293388267137688446758984071957519971906"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-7.455998098579698+0j)", "tags": ["Res(p2,p3)"], "radius": 0.08606751587445545, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 74, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "1.9579e+5"}, "T": [[["1.0", "8.58569332446550200139879187692588620147738877610219487519813e-51"], ["-1.1650203565843844006434159018545623600471913117205535023658e-51", "9.98795182688559828672653489942061135776628895272328065275834e-52"], ["-1.12111733129813398450006319653199205850237880088856776044718e-51", "5.24040401042454473387094914257691251400154074446763175058727e-52"], ["-1.51485265653767227614525754578684606345898898149879529382981e-251", "5.37800896884342925365588773573303990943056752227052273769808e-251"], ["-4.58548031335774817710199394410925251514193117898133971292227e-253", "7.79123942892782126674516059372631588315309862007971140847828e-253"], ["-2.63207155795221810305584122691119670300183391670647683873674e-243", "7.56755852872189623057220774112178136245322534152031738913203e-245"], ["9.70423784641298924268933454963136714629419971396663966365248e-245", "6.9020513461748982513571055696208818729103782110092700435809e-244"], ["-2.01259881354975378573492017155617963715385019547479503433451e-244", "5.68173383569120926470333799171222898958862991981136996125682e-245"], ["2.49444720644323413185527773959293534572473270302822709165288e-245", "6.02357790373388274702832174189193515283481473988423247951175e-245"], ["7.33251437846865277802554172305745088310954668396441889365544e-51", "-1.68925785893835183942181357621320008263124903829963387618e-50"]], [["-4.48197068868028867044173144011523315351146377550285421280757e-51", "2.36741936359927590092552921922199712675752371251443869359841e-50"], ["1.0", "4.66601870601183537067409787140482419534335797154593382503875e-51"], ["-2.49548378125000909842094137866986980889975025945646516607059e-51", "1.89359375652217608848813885433180121968239255455068477345451e-51"], ["-1.44174679963821985591057074698102762830481417613467890674906e-250", "4.11388630447982795662289305806687522863311464287207550633542e-250"], ["3.05999146598320243890596513416930437832067890770023067579469e-253", "3.38866130102056268989701206100909458136019084193310689478267e-252"], ["-1.44736080720372481416180196730671818491460947562042614365621e-242", "4.24646244462288762505707746244065240175693194535145254979241e-243"], ["1.33754910175059793547690869761314046195913450323237248873514e-243", "3.88549267105532774217962546154905581439654451328083087779447e-243"], ["-5.66448132103601663424623158027232863293479666771595191900749e-244", "9.41104880171650749386372212164043921467539634859674647471004e-244"], ["3.12874383331528492157011101890189912922627269455240872678913e-244", "1.43452530823137595399253914855815431620341486131912585259039e-244"], ["1.68017616361832273564747571728360928652631476965540685323263e-50", "-1.29092849294417468780042745595007066876771379842566726200003e-50"]], [["-3.55817463679074098400622701881845639374753349236750755095641e-50", "-9.57665357501393479683359920610021060429260004272409277896439e-50"], ["-1.4794136549293787348068350526033986997555497599970324885238e-51", "-2.482086828749882570204832058585381864026727406519236078242e-50"], ["1.00000000000000000000000000000000000000000000000001069105884", "-1.30853054790445200086082427830171113815406224459486286744248e-50"], ["-3.2646351170564963788753690427825966728701091936537377553353e-250", "-7.25710506331363425077446432151606271782544811409059159174826e-250"], ["-5.59208454481950121489293352456632072738254988441093056032271e-252", "-6.95771504152726475918079553857726363967100317463966860451332e-252"], ["1.30251323672304998471699608260383758552472716814800553100677e-242", "-2.53834377528393736148473137917168332316342477696933898230736e-242"], ["-6.83363941645269423239242516267011051936906775965615193628915e-243", "-3.19844864129909134632510044285856853428679588689081135256901e-243"], ["-5.05104565301781193068295682301120242213029421651818583784083e-244", "-2.27727464958571550206913144202778409252522638506967208688324e-243"], ["-6.9221433899301109252921284699371729812252196683953596264234e-244", "2.40919339117030204678884408134222343010794293987408842728494e-244"], ["8.66302333559443408809454478323031270555859911669878422645812e-51", "1.52026017911646438018318804410998019381320989706167006010345e-49"]], [["-1.64605568342332880336070097772192805669060846540548727869395e-51", "1.26575868849669823792383154716101131640996050144866101496183e-51"], ["-6.02267720621678237748804712184285284858122795523682075991843e-52", "2.03442211429389105525785963985828766353929981194844422576148e-52"], ["-3.36627307756781692220695221197376240834055246474881960970251e-52", "-1.17676907214592368945792196042051644133526318159675002003205e-52"], ["1.0", "1.0758263072839277325528712922763092821896669451139330587898e-250"], ["-3.97706798756336300770504525019884314476267814899889933246184e-255", "1.37914963997894672033011944047592872553409551302601200260783e-253"], ["-1.18211692637462364354075410550992430677151455452136129817311e-243", "2.34183733236348148126876597056512543310223460762292053473615e-244"], ["6.08096130508513026587819217365294209190750093023488060493088e-245", "4.14331085642572696957724107768976487199513789502491518133652e-244"], ["1.29500915240450806915071802790096143869620557615104743076215e-244", "3.7950050922988372907905344604827884439547045644522180052297e-245"], ["8.16412552625983731672550252563564283145975512741987174820246e-246", "-4.19834760895695155433395453584973818542818537551056820979191e-245"], ["2.958826233079813752461499169025535073559726755501706472958e-51", "-2.23287104221050504861202454561881769194951825536218474572123e-51"]], [["-5.50942493933346205651539504566898777791721112648016359769722e-52", "1.50925886947463842952079977981158144009175611301630403345499e-51"], ["1.69309325124380509172815236418435468278988835158165575705676e-52", "2.40218293722572124596996338444572930286391649507702994056799e-52"], ["-1.48164800516348169100489844899083013534875726839787896888811e-52", "9.17187134698281689508979258754951946898885395602026381622925e-53"], ["-6.41834152922952630528255164864021979384427760240817941280331e-251", "1.82988970590028779515528062713644281972334837806833168686825e-249"], ["1.0", "-3.58996303007235839126826380028252544591683021400054872472512e-53"], ["1.48923299937116786176730799418955998312034995648313977200764e-244", "1.75825808796568695416452782428431388710685221946664150334473e-244"], ["3.63105757931001503945356641525297333425927561771821744567395e-245", "-5.45741846519065121815317906018843940109024518814803658686105e-245"], ["-2.22420267295257662533942051531729273279250594542996749077769e-246", "2.60874206410087490861417374774065255339809644939256159714834e-245"], ["8.06483289521500632468487717061652129895324469095480549640801e-246", "-1.09779984031160720792876721739728561760547669625400507002146e-247"], ["1.59004736927221605757687283258798434697505789087616869776499e-51", "-3.43005172221941922608182810807525619633127570152770766768293e-52"]], [["-4.80800922601566428433697509612377465651989975138040884842176e-58", "-1.64491093467008155690158612955693262096121742924159900882686e-58"], ["-2.15445782346764590890245072877777877299664413327217408829424e-58", "-5.24509839569364807436105177483026690181143932532948495355446e-59"], ["-1.45520704144460874205054058223452856385775073301339238004654e-59", "-8.51700380709619193861332365525918197896371026966832368164698e-59"], ["2.17353709527732873160531350018450842178219437142209246782313e-250", "-4.41048816805970435704506621837677818743545828639156843038507e-251"], ["-4.32723998358392802863004615651236140326106474045608857086616e-253", "8.14700239918700525302461199277030435476853594982005927134059e-254"], ["1.00000000000000000000000000000000000000000000000001069105884", "-5.49507900153481761732714117390166685885429012794824024231313e-51"], ["-2.21253847211120657390515146978009003035611893909274542417487e-51", "-3.62780869182530160262892345588586117056239088439693963739145e-51"], ["1.96340591193202892055536500941288355819645099388916651348468e-247", "4.57687565561276336560306801981852420097130676724842918208176e-247"], ["1.38185505476825061942872548122744219603570095763543228818616e-247", "-7.51686175597639737032885398674439518641702988400495313432682e-248"], ["5.0727365097256597656577696220833762748650774646562023630045e-58", "7.80244899847325140363333494273782137443742250761549893798878e-58"]], [["-1.04351939012054552145553179627243433253961509094129038594622e-57", "1.38017941838853413434240460239026837162178228619853351114131e-57"], ["-2.52411822599963494945224560856901022144422691809367120593233e-58", "4.83981402412323314428582259489193436595490129436303883542291e-58"], ["-2.73418389986008006270060440068028680223218724693640980470339e-58", "9.17113792931519671283136576951973166665113579031078088764302e-60"], ["-9.48641977739667336849164226803208179208252089479289488260865e-251", "-6.19526787682164330280216468298709318712399126348511051302349e-250"], ["1.7051940263314229274244331177948364508163880151900754967574e-253", "1.23405045641029244058019941282784677685010363459437850329397e-252"], ["-7.2385485439635130978541163498133933944564625688932485671425e-51", "-9.54912545269755941993855276231428267738778924020039046771468e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "2.903876547584555783549086974696181766432924972629382622779e-51"], ["1.2810342342065138961164099171241065665284687192917083316033e-246", "-4.93482271800902682810366032075892757419898176648913662524749e-247"], ["-1.92746908087231238812023723554216848588271331447386110990279e-247", "-3.88443523828274833187694511257547448289958553146729118985989e-247"], ["1.90407561300569596937929144632414922115255235672493718130309e-57", "-9.4243717853403482592325220167138027699244899940908879118403e-58"]], [["1.03072373135447874594594566471877063046632701857579153275213e-57", "8.71311341754998696227663918235880536465553994461193222837426e-58"], ["3.08571569509172196183241313377723163702817688330261789903022e-58", "1.1153572910281607252845854809640551626918216901041424636477e-58"], ["3.06330612352309219693595545200250472392766073127624963160922e-59", "1.95823341671378787164942453964875496931112652614727702726457e-58"], ["1.48756285279717470797221484041579333771464062518889668597578e-246", "-9.503639226578385076090299552079374486742297882587184861152e-246"], ["2.15516641667267515259795481227817499428805879965612172470134e-248", "-1.19389481604817953684873171717231648167177077253016332932282e-247"], ["2.26789452696107381989324990145983118551875471068663580225022e-238", "-1.53962786961718549487028166539024617329527982135745393618255e-240"], ["-6.97806090466388815451005764683417163035450417347938193006378e-240", "-7.27695743327558463057576469549575518839904597147186392593477e-239"], ["1.0", "-9.64076578913859236948814150685272127757155875607099132377005e-52"], ["-5.99059284583199994300284277613548869361942694592545197924768e-52", "-2.25806713215244526742706347284048448017250980732166897299361e-52"], ["3.08243887087197265262043833385934948920547560413324981615825e-53", "-9.40720538053467329538137444274155756209180166220735724538137e-54"]], [["2.38961555803622599040630095940053120041046830741632455433051e-57", "-2.62103161721652361950084729456448005390011269956192396899982e-57"], ["1.84044515652583166601700998728499528657797142437186978229606e-58", "-8.73441298055050714408486295883945440266688107015190259200831e-58"], ["5.36582361953581700179792971875642982548305163974061923652139e-58", "-4.47407976527428274337269851358497641730790966720125787260729e-59"], ["-1.84757593850292239960650781802212766087736131784564556757114e-246", "-1.04782032564617670168898365062376987779031682339273639051557e-244"], ["-9.18530891886516417326024239364680406739683441638610816274935e-249", "-1.32162866326876015191190100756032365973942200093584627837943e-246"], ["2.42468234457653105027023895942934409710121208610443144828576e-237", "-4.57727529618320965481348729253684443176554133261724539683071e-238"], ["-2.17334203852516976262407791915332786889863795722966601648496e-238", "-7.65577407244325825579437399445059032913209574583928043383347e-238"], ["-3.76050032050927803017237633427938594506318453445543629023819e-51", "-8.65453762964159857272375933551103935877021070268765836013683e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "5.93247003211647305579719570964968894556608359555624424195687e-52"], ["-1.99358718373588357166680208859533727005443840271670537023498e-53", "-1.01751476660488781064377153730138206490511680109971216666438e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-7.647259244967377+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.08606751587445545, "h": 0.3, "clearance": 0.14240677056568418, "info": {"n_segments_out": 76, "n_arcs": 20, "worst_rel_residual": 1.3548430584222058e-230, "cond_like": "2.283e+5"}, "T": [[["1.00000000000000000000000000000000000000000000000000801829413", "-6.95075449527183594667054833499596391480427285154641463604538e-51"], ["4.63158586211405991763847841766527513976415277082475048070236e-51", "-1.16101896605480791510901078942538653819532495994090532398473e-51"], ["2.05286157313696121523920008337052068246749130897867000103269e-51", "5.08923663381852018665684079954516533093186831962213382325853e-52"], ["-4.78754066124104467669339732797640306474582748416761983641075e-252", "-4.22260948513626110448763339468076113166330126980245760236159e-251"], ["3.36324480044278799435079443954016017568838366891410828451445e-254", "-2.01234621373784216873560514967917557518745552667035368310766e-253"], ["1.27056579805696703669768189326302440428079613200678481082125e-243", "-3.84648655452205477337308019602515058197934940057836573675499e-244"], ["-1.60086068450707495152692288722122558500032875838044356461236e-244", "-3.48107908843871497421876044129582222213738997249891242225023e-244"], ["6.4513086900583246078959679632631728302401757510913868766141e-245", "-2.71824148674459970573280022732468223070130488767796564227259e-245"], ["-1.05395727005181597183257632200638841119569995729224030824938e-245", "-1.91433592996245358647664165751978207391711546963780622262933e-245"], ["-1.19304374080955169512884077976746168433725849923726317050928e-50", "1.42072550342779094422656535900977437504395303900279821224752e-50"]], [["2.9777436872049380820887326227558824867812441667358895259733e-50", "-3.93719795574786016109570655772309700300820405394492812450959e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-1.14766889245109278946880942148684082822260452800172908228538e-50"], ["7.17480397457244276662909949623919542668996361658364015696948e-51", "-1.23569755466172629555961835242842922353027243067026219959983e-51"], ["-2.71960078709955656444005664718749319307382408347806178778049e-251", "-1.60854036227993383658588049260598187378993094547427065541045e-250"], ["-1.44375232902222182630708348616611698354335304517963273958496e-253", "-1.37577098836647776595517845723774145927778815662463340595007e-252"], ["4.04531607677754713582310768262596487318337070239675188237264e-243", "-2.41569824449624095678152652287128859946852405681614025328255e-243"], ["-8.55172161915519421625623431650623857579169653691963032142996e-244", "-1.08308823524959742672945590376018559514190083087275893000096e-243"], ["1.65601650140721674679103893949475827723248829865805327486239e-244", "-1.27469896329671945546542734216431533123080700193816743786663e-244"], ["-4.53423401272115390468522026280732377102575701335338588962856e-245", "-4.57981325490952444434732707676862185431248335823469137553684e-245"], ["-3.22935697601380793734576195116327434781200005482964498035808e-50", "2.75450450526124441203759310483872720713827118656457026322326e-50"]], [["2.74699901669348808969533839679938460072444186902862172650878e-50", "1.23942932671653616925000105258915909344068824067992278017308e-49"], ["-8.12827278740473024788714383113354471276843497933208751141032e-51", "3.57470248690051610053951027881729753879701844477618711790069e-50"], ["0.99999999999999999999999999999999999999999999999998663617645", "1.45415701673263546612960582869961697257220199791411639832229e-50"], ["4.17963973666155755846533827991427601256341019524599432125775e-250", "2.57845167138318712181471330415736073582156057573711238219355e-250"], ["1.73329614484286195673342615935044025174530903395762702382015e-252", "1.39325922960199013004381932513723680413364749993057049453122e-252"], ["-3.93791813556667294462439574313772577904928094102653046046636e-243", "1.39946664880021185386238050229297419665201447533805373680343e-242"], ["4.16621339436011618457461812412916943591054961936703828010076e-243", "5.67312544755743925846299757091406929297612240374371767641101e-244"], ["-1.40163707763120016021981532064861505074253133098399964824816e-244", "7.3915897227701839537070985930215483660561717420476539636067e-244"], ["2.33996077378193379323561621746212008919549768749953868046705e-244", "1.91198496390165389710249900996204635437553338020146293822494e-245"], ["-5.12442864864211908479264594622191927128626793456224630201207e-51", "-1.77117745053183889490172160415422869554989968409128192318122e-49"]], [["2.66258647225507536944230596107326139222857630566156581556379e-51", "-3.17637386730249132299718556019470815414183577259224975842045e-51"], ["9.75757613731505310053396299677650805347899419453766923647345e-52", "-7.11236907221842395178136907023646794735120798310246896711501e-52"], ["6.13644859086105949260458156970575703223628789903256324287553e-52", "3.57065315917136344427038548888103306404460450559708155693939e-54"], ["1.0", "-5.56908519054607124385134930079846548011877069353669478459854e-251"], ["-6.06098012882671053993745407403338985693132024877002855138033e-255", "-1.23056492934257788738911265611829735790237330785839605394252e-253"], ["1.21688293424854422677223755087415861373833035941011532289759e-243", "-3.21449656590405561109045614525664385029318539950781865924489e-244"], ["-1.41294936549005355968179878584747557277576648524850282529325e-244", "-3.31094506760459559237157270339020055700470214014933478931462e-244"], ["6.52000220970328949633908188897457975636499158187069326900619e-245", "-2.1776479147350460666573792367267560032227656609582216116013e-245"], ["-8.82154126411520708437422933414834952001845271028811858960382e-246", "-1.9561974365193471028098466051914360769333724739239314844856e-245"], ["-3.58251109808874451579528109359008707048029205132035623394948e-51", "4.01697593572678306186205273700177151105006559768781496276379e-51"]], [["-6.98859519550199914036474188203504994580276666717551653807365e-52", "-1.26227648030684936341334150600304337159232373082548249272503e-51"], ["-4.27019193442920435636523724508378955160968460492163389800729e-52", "-2.08207837012901254274864621097079736246296515737890536539304e-52"], ["-5.24812187585934725903004982178077248000459294535794526965283e-54", "-1.91707856935717274963310006823661559377132358067402849449688e-52"], ["1.31642970194376540693344604101030301660853714209583105096355e-251", "1.29988338270710333988634515687105850307494669344079682037338e-250"], ["1.0", "-6.34539299622057844744770269093091711860765926968712039125013e-54"], ["-1.89109572329329715374937818676287937646649780716858594768351e-244", "-9.08600713987591847703360371158886600366425205400970331670941e-245"], ["-1.91630863288309068712128375389592022852567919514860510281483e-245", "5.70877156734440731007347118171448850721864346522649789800767e-245"], ["-1.10508743521193899898826104120381052297292078911482651241167e-245", "-3.03830483820217966857684190497282198660738585281294753412653e-246"], ["-5.93594659222378708074810149958503933285544721875017058973196e-247", "3.52780640509883157464412361057365450447847940248185427685586e-246"], ["-8.0301089729836203154751880123441605704836317481004327088485e-52", "3.06160231149612515220611976996930919324139930721100093744701e-52"]], [["2.05379311718260568852355310265741672356633088119061602947316e-57", "1.70906323778631927845249687514994992654868656389751097312917e-57"], ["3.77184588804158555686988600024526735107822207360212024938464e-58", "5.42720925632960919458192589996263780652959953626746642827618e-59"], ["1.29033880819762929264335205826269054319203732561320135436254e-58", "3.1525263244032894017759505116909151232480957374551368725606e-58"], ["1.27881318851682428358623178591650750374298780668734009122801e-251", "-2.79163586260172090518366188800819730117459319678181924842756e-252"], ["-1.72313114277723264285249598344283315245014019776856726072551e-254", "3.72830694087036217099811254922862343728852717679140063960981e-255"], ["1.00000000000000000000000000000000000000000000000003474594123", "-1.03236613252781911062101609316531638763452291285781673290366e-50"], ["-4.25621470762589967973626272794517446270526319386609739498908e-51", "-1.24141212020302328793404277891080781646368784471532194750665e-50"], ["-5.002834351151616716590473363594452803528587748083049311016e-249", "-1.02893593723641668993485389119962444606289778544857747532511e-248"], ["-3.60238491149421646107494716240724063685967411025671678166142e-249", "1.91661325855559333195087054389796434892446885929531882604571e-249"], ["-9.5807589584298919560295295307558617627056442601956337907326e-58", "-1.051213077596485270204688151962797326065880716316830025892e-57"]], [["4.3346744805666203078867138041544357507913176605402479229016e-57", "-3.20722125531767658620681157216979119841268087835657520600528e-57"], ["7.17922650537700347742060072092111791794042944280071375607071e-58", "-7.36650319812343909190538504962950201949135208360508706060642e-58"], ["7.26881519852112292328950471728809535996232567429560154074549e-58", "6.63157614331515034416199940517433370168635637247982269341606e-60"], ["-6.14916878060614407730060806473244942650191221151486178081998e-252", "-3.64371306280744252498290560543221583216927390156096582805858e-251"], ["8.18317116117984218371092842642319297518963260016943670719608e-255", "4.91686953304167685522333787408406421320938607739269484577085e-254"], ["-5.13865061856514898084492721792284794162220244580934014324528e-51", "-4.45658978619377027958863928844256314495011458704677298267757e-50"], ["0.999999999999999999999999999999999999999999999999983963411739", "2.41524530749850244474253481837413218462674588763027475347839e-51"], ["-3.14263367230644450885109453830994847046864738975509529746951e-248", "1.27288868719416339833101951287359215090948154730145687280611e-248"], ["4.97549397335534387028227620009734293462445179401982874060115e-249", "1.09564826205163908882067856677636500190377552349062403867017e-248"], ["-3.93746956706791178188172630268921865653699271056894361721739e-57", "1.79888475177943186849382583015118999438891882787869378811806e-57"]], [["-1.034118249528211007844698157499894901695584549224864624641e-57", "-8.27556604056963950672225123552740107487553535636810686836962e-58"], ["-3.00874948317057638566376281831882255728170459819256877969049e-58", "-2.32514588724816907863142793308393194558078413160518112689251e-58"], ["-1.51805696754632512573129880821102877828040146295108136204531e-59", "-1.86576516487897604340571113698151883470915850515398526624774e-58"], ["9.80112411127516903930223432541627735328612510880051086449884e-248", "-8.06141474882791872019940429661522253947043061474876760444467e-247"], ["-2.01931611606453483347434631910653363348307160951009887196642e-249", "-1.33629041625319955586592442821233138731976211681195645612499e-249"], ["1.82711163750497059013236440417332326539683737714346462006265e-239", "-7.47268346956144674206169250625241436716463644777819650402907e-241"], ["-7.57960469532323758589389357245982394191729830942339844790425e-241", "-5.77728981366101092092451236096263210376867966387114924680176e-240"], ["1.0", "1.86807438547771609541455596098097810424644738527916579424196e-52"], ["-1.45625334733506769027051845228715081602039893127257142452423e-53", "-5.62010410920556530961574498442689173823236557117248485168656e-53"], ["-0.000000338539309144937674577211715686749954420679914951510392023057", "0.0000000991956423567254202130691387334746383308512247554304806023696"]], [["-1.11230707840389631650741476253154816171768136352700326927616e-57", "3.53297148427666285018103692045462357882049327890086036666073e-57"], ["-2.73782814472365601423480565339796558715046182014163531628913e-58", "9.10536954388963168804602346680159756964006173303511353067671e-58"], ["-4.52886626641483911211512611614524917964007148719891219124477e-58", "2.55511529537725801757270649395652712886108288181020702560425e-58"], ["-4.71683335164534464995344315553683183699128682501507519094644e-247", "-8.7128119299916350129143325505011123640518556834545357025412e-246"], ["-1.24768292115040180569607588605830520553356760496428514185742e-248", "-8.06287500423580541134818341432361606704705738608470334666464e-249"], ["1.91367543349975946942985039857783430418743688462365578010876e-238", "-4.32051919765844164634690511967823338379719130622107120674453e-239"], ["-1.95736211985335725598595147861332300064991169628511402983604e-239", "-5.95563883316724027787283565682032024385652883406442648962442e-239"], ["5.36831258904628276617959228680216081313984613834532068035505e-52", "5.42745919051666350713045095285823652625868903669547117376638e-53"], ["1.0", "-1.97650208395544316877189986492976122164480129730249742861951e-52"], ["0.000000211888718122485124378481001765316037508940532698182868712167", "0.00000110068160629815847395293388267137688448125901756586481816446"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}], "empty_loop_minus_identity": "2.86e-51"}

==> anc/box_D0/monodromy/transport_box_one_b.json <==
{"name": "box_one_b", "char": 3, "base_used": "(1.5+0j)", "base_data": {"c_phys": ["71663616/1337874265", "0", "0", "-90326016/324905035", "132239526912/444983713265", "82597886503590397446144/743501482292538515", "-8228492891612529094656/743501482292538515", "0", "0"], "c_hol": ["1", "0", "0", "0", "0", "0", "0", "0", "0"], "c_dlog": ["-24352/111375", "-1/2", "0", "0", "0", "0", "0", "-103142139236/111375", "-130815243884/111375"], "J": [["0.643159208595205437689438084055485491527265129", "1.59309191113245227702888039776771180559110456e-58"], ["-0.0103051619040794303405155795145690160334096278", "-3.98272977783113069257220099441927951397776139e-59"], ["0.211759495361614569593038722296596393774865397", "-1.99136488891556534628610049720963975698888069e-59"], ["0.225161721076797402025511349920145083448288362", "-3.94297640947432037600995985595604562671396199e-53"], ["-0.265701228720776103241219609178018818935473666", "4.58970775279703958794693585647126376010675717e-53"], ["-0.000000206016074071998325841020935167337965826768983", "-3.79822709830391949898929690782478286168838633e-65"], ["0.00000000775910408810088694880847792080798818074316254", "9.49556774575979874747324226956195715422096583e-66"], ["0.000000228580098255720757915022854747747847238858372", "5.6973406474558792484839453617371742925325795e-65"], ["-0.00000000617094627343762896219179650290182412004566661", "3.79822709830391949898929690782478286168838633e-65"]], "checks": {"lens_H": 0.25, "D_characters_over_D": ["(-1017.9472 - 4.6062632e-49j)", "(1021.0644 + 4.7548398e-50j)", "(1030.0643 - 1.4882018e-49j)", "(-1032.1815 + 5.6189809e-49j)"], "c_phys_dot_J_vs_direct_rel": "1.7982e-50", "planted_c_rel": "4.744e-14", "D_over_pi_real_line": "0.000126023489804114555111369954526", "lens_vs_real_line_rel": "1.9287e-48", "char_part_over_D": "(-1032.18151656 + 5.61898085452e-49j)", "chars_nonzero": [true, true, true, true], "endpoint_residue_sum_over_characters": ["0.0", "0.0"], "endpoint_residue_max": ["0.096", "0.11"], "dlog_vs_closed_form_mod_2pi_i": "6.6819e-52"}, "E_end": ["0.32727272727272727272727272727272727272727272727273", "0.2962962962962962962962962962962962962962962962963"], "c_phys_end": ["0", "0"], "n_double_poles": 0}, "loops": [{"center": "(0.8333333333333334+0j)", "tags": ["disc_q0"], "radius": 0.07028782826392188, "h": 0.3, "clearance": 0.17128138006772187, "info": {"n_segments_out": 13, "n_arcs": 20, "worst_rel_residual": 1.1831773808158175e-239, "cond_like": "62.049"}, "T": [[["1.00000000000000000000000000000000006581696632695475730424858", "-0.115729209560852390978598090141955440115547568234555784796863"], ["-8.32585318323307718072445649668725781302486285328761853364626e-35", "0.146397572174434860101148179319545094898891638407447038189225"], ["-7.09421809695599478941401203098213037289267246460622552210253e-35", "0.124741126586500709198611466402452625239292283613445941683858"], ["-5.51813231285821715576322488876142365523951100410496426214836e-264", "-1.11376953272431948620349699394269751980024983936453245397943e-261"], ["9.06441980290164150812866766879541639854731160736763902040639e-262", "-4.21586096407701189968600484015826289215254181574375921886673e-259"], ["4.25209418601447625368253109126813823325912407808535760164979e-249", "8.19230579207615962940041916277183147120119059163137892662181e-250"], ["-6.96826585455357639919512803737558284933733719143362831704275e-251", "1.10876248334076720690545600314055400690747748992755022823745e-249"], ["1.16037368668586441888908049265979577714368380496775163099567e-250", "1.4412289889098301982647269799984296249295108193752940238066e-251"], ["-1.72387172691359539197065539551102664055062707523599557099544e-252", "1.74844143819288076975207806454478959253239837272867222935214e-251"], ["-2.81661001834432734865710629986165768632524549148672913035325e-35", "0.049525839499331538590705701543098622409129301879983861646661"]], [["1.24636995654505701388341528638430585205609316875006420578378e-34", "-0.219155360602332419040238747012197307155912833225142118030775"], ["0.99999999999999999999999999999999984233406902048463108601184", "0.277231762343663487631786355806486339450427746034317957572311"], ["-1.3434256840858113946097382159281864199115686090003659272984e-34", "0.23622114661235232082235050435582267976841180727184463190581"], ["6.68064724966393029435926638174133564328699457594626096891975e-263", "-7.50290406121374231724890687589003436303793987332145187678436e-262"], ["2.09473924863163529099095878351413297460105293526180900276884e-260", "-3.36465277066666387758248364873005250449073350786681850116962e-259"], ["4.1482504492882134019027093012538629572958877539792517680303e-249", "1.07502557839492575805224042810955534622311427673524588103429e-249"], ["-1.36419979007503753288278414138709844726753320402041437526636e-250", "1.09879913333322191204313966956341705345043414469673551516305e-249"], ["1.06030381857172475799637724803879300926092625189617040425424e-250", "1.9802426775225122401660262727457679064834168705827223043764e-251"], ["-2.51535449483957740483289475066812863268805860511086986987114e-252", "1.68028525033052367075767963250252365289060729345973694609354e-251"], ["-5.33378899405529397485880507499163299428107468377278202075616e-35", "0.093786635679924010773346717563860427724349232347515337209749"]], [["-8.52133403721706432000805305054307863493097765741875368396131e-35", "0.149834808190975834407953189721390512927126532781779441339306"], ["1.07794965460296836338214831457298970572898501714200410631781e-34", "-0.189541190418715800933255672897956402691630208667770701254582"], ["1.00000000000000000000000000000000009184896465256061294612193", "-0.161502552782811096653188265664530899334880177799756827246028"], ["-1.77109765700067473844899384377981823275394668997446732277722e-262", "1.45972175540279697467683706266276110125881495044770206778891e-261"], ["-5.29251525847084490856300913393388656176666470805886143296846e-260", "1.31359751890101867083084066935656983206416479221287068300587e-259"], ["-6.07915406626440186444509479470929842252171284232289080744295e-249", "-6.54051613825426757694145990244414589899653958197234418112446e-250"], ["-5.40473326007175353357829641314160327800095771755113504275385e-251", "-1.62558601827172085498979677494237874156688600506002534984252e-249"], ["-1.18064866308375757686529553122374726249280806426967490252125e-250", "-1.95375629511425891352752157200925923216030701298348211191974e-251"], ["1.49478100525531200260960730522134611767821634751821273313665e-252", "-2.32405281405152939449104504613401375306712416882718483410524e-251"], ["3.64666987227191358635884449860700207571667978567011860778481e-35", "-0.0641211902339786395766494272102707113162151156342376239615799"]], [["1.3549276670836347646052383542716517935717431991130343793385e-35", "-0.023824359686341367081797039938742635838087729187516414705902"], ["-1.71398492814136940746657428753505234116423345991492640208874e-35", "0.0301378401349652087762581201308855030848272995633912552231678"], ["-1.46043686184826743119169369496875243543310242517298709221518e-35", "0.025679579759970355406989167448801848782338054065848127133474"], ["1.0", "-1.26217923313963579531414944858673723413102053211215481271695e-262"], ["-3.35125476310552734164381128631178691430854423726870426221435e-261", "-4.87036114273891366818452396024620533244681406730129494448525e-260"], ["9.18933808904051912266500277223749778245220348480702358320748e-250", "1.73577509644989832601689637093054761782683201027071871041732e-250"], ["-1.35774890050797113366968777884453466873608281580415441598863e-251", "2.44281335367374718508149363729541710917532474966048212241113e-250"], ["2.47902915568321471436735858154252222359385076268218709594446e-251", "3.13105551992872870454001734064690471435962554750487497656949e-252"], ["-3.33362337077614017106421721072425642397193549674916164051738e-253", "4.3860247345034959306484054491667904700199259601748638296079e-252"], ["-5.79835725378418150597143821202084305047443599009057130047646e-36", "0.0101955367921152561933097644068258310926293561185336160261277"]], [["1.27507467266679234602760272103456986272956968428146029266232e-35", "-0.0224202652042254961390829782560135784665660567252454038238292"], ["-1.61297080596906274538712493945848812978158620377654171398961e-35", "0.0283616591339431712714360119961699599928404116440317630633284"], ["-1.3743656571570712214955231582095791611145739306095537035174e-35", "0.0241661474277385601366081995707010309998166821108909699578771"], ["2.90335209249746183882735282468550073026451630884396350692568e-257", "-2.03680949983587154988887312671866918354086971249447342155366e-255"], ["0.999999999999999999999999999999999999999999999999993318088225", "4.42966911232464655486560208251251261679083149048903336800195e-53"], ["5.95676959361060872826013462171661760141621542700344904108656e-250", "1.33090561428712925287352084125911516155653164930547498036789e-250"], ["-1.32477540142676390704292739938701959556340332217017540201228e-251", "1.62937283877776173278236640291181532630516812191514969751815e-250"], ["1.44127066689019452025981621045247007001680194176455930307046e-251", "2.84273679495472099792023594268598845814317274446414139538769e-252"], ["-2.80550153884874180563544624318016434745755096604953972955164e-253", "3.04833805290358835885133848953650074258677803948078551065147e-252"], ["-5.45662964672314412633363096838021230501194587576106022809933e-36", "0.00959466033035559220498504442431246423116014473000981657040466"]], [["-0.0000000561068204122080711752315721160133967543729488150922168947431", "0.000000021442372303643090380299374141652938908146393564091532983405"], ["0.0000000709751870071770974867066090685742149114076642880710213590815", "-0.0000000271246235831507533095688343333869939862320441769440989036336"], ["0.0000000604758989883639173851227911590218162558739861389475971379288", "-0.0000000231121053016195767844846872426492729823515642691120307457975"], ["-6.15407586308870296479344455877786391199940870001241205683079e-261", "2.73367232628763646889597154687328692278210019108445782290288e-262"], ["-3.27591875710178428084038886595581833459297909207105495395061e-259", "1.25334672912932288613508999788540826370989185306371623251404e-260"], ["1.00000000000000000000000000000000000000000000000002405488239", "3.96134288728489922688837024413352544847124486916327625192136e-51"], ["1.69988715312133783232351803035304913182970093612747591241008e-51", "-7.19126739349545763433260676770017383125673043077148867143647e-51"], ["1.31918922546943480497266725850965508489600779178213885078853e-256", "1.35214680805460056808786915131337584801648351397224080685055e-255"], ["-2.33097787857969180354148031650993350183725760870409211861965e-256", "9.17190905656513452087101960293982355565020882526541950720973e-258"], ["0.0000000240106831550744157668293845159094151881855326037384938002601", "-0.00000000917617508341096348010741904513342440276782792424146015567676"]], [["0.0000000381541175680066899353049948776517287043294216193520067998469", "-0.000000115812784919055600646900688600541358713841414193588698749997"], ["-0.0000000482649989713883931658146696019134057490850290193778603170777", "0.000000146503295090723553334856898670771697159879544458663757223441"], ["-0.0000000411252062241415894430610202525179315258475986910680062348643", "0.00000012483121001813131171727451721059836917764884261566731004372"], ["4.29714182904743198978339443790071856577828412678867457943743e-261", "2.04686458926318207859651785061588210732411921714568120313281e-260"], ["2.22795707483962192799489050196147247551454024795501899334244e-259", "1.07439120183028255463183653963503306294372589581904020522654e-258"], ["8.87787450734598582416256250834284259632635598989914077101144e-52", "-8.40425833941976298247860359250612835050518352165800441093656e-50"], ["0.999999999999999999999999999999999999999999999999973272352899", "-2.03571821634052067957423819173377184756526880369562861416339e-51"], ["5.81268650191902842207448139661068273578623979484971500897228e-255", "-1.14706274281496338393451545407011613074321878489840041778644e-255"], ["1.54268114669675990447641137990470961537173467791512102140773e-256", "1.02778685397229290909334004781486319035293244744434668555745e-255"], ["-0.0000000163278977717214381076275904064886754615459788888016656799149", "0.0000000495616052303183632546193552521425201485219753978469304160603"]], [["0.0000000494304660721489680085192313578055213840499212421064806935787", "-0.0000000331065870722995849288966340942187973950561261796355872558596"], ["-0.0000000625295917242768949307040626495259858490727176848433422599033", "0.0000000418798675698005221325901032541186157305893961861370355352286"], ["-0.0000000532796521200939223078188462812529110193282328202215196731877", "0.0000000356846208878773679709643483348702997941116748568266242771218"], ["2.45757653839176224150057428466587154921189773232316792923823e-257", "1.20833924175662493134245556558223800420382868857650555665305e-258"], ["2.2637202347318597748799573910994226859425397965531645107829e-255", "-1.31957698645084395700036115963730256723050341987580627817933e-256"], ["-4.63831592330503644958454487853437166527602487210561865519136e-249", "4.3633863764870201520997782609022408966307860811785235440478e-248"], ["-4.47926254092646525866315934412686784667167880889356120223783e-249", "-1.79254921369514170280442428270632974099186551784408199855939e-249"], ["1.0", "-1.23193934457779233362012806487879550613519848738500334304605e-52"], ["-4.16624822014026020903171382346898900448114158445708328278299e-53", "-2.73588543821705900039067534464871329060609106064427527347799e-52"], ["-0.000000021153564759976675182445623438526767865733341623287830581942", "0.0000000141678278451492184771502367140110835012026490727138610882362"]], [["-0.0000000389737760121818898834259669413443522741011040954677464099427", "0.000000140940272102823253242434628529215702666132207604051699547316"], ["0.0000000493018677679079777540127236300821565607925083762317157599005", "-0.000000178289592884570833027942736292694959489780722622237300972308"], ["0.0000000420086920625961467253126165842120150577166935276771062272859", "-0.000000151915392753717159503099136249396888559339787323089273519286"], ["-1.10521431622880366897897066069947962840571703319858469164617e-257", "-7.4251966812180566588899126443539317552148775308307169770104e-257"], ["-1.62277942156954929190827650923492301548255988251117701121562e-255", "-1.04707067882513006208729469042260932324206767258319575513006e-254"], ["6.50162598637748187621800037927698329868414357767368472340651e-248", "-5.19711087629681981679100268645164914326888794019063242324226e-248"], ["6.51874991812557220019935937980885678077363834184503274995017e-250", "-3.18962857930477028822499657731371470865864404773838937773241e-248"], ["-2.26583424086659831720612692926867681091644558266913983443785e-51", "-6.37974074692409368167474687609505473736560688099248894800528e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "6.08600919802783030717817988683430958778770852071949035142893e-52"], ["0.00000001667866723350668941050118109563357647519346522357021451942", "-0.0000000603148100781440004509958199541134565556759282469767976152685"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.4052518503462763-0.06713640538127251j)", "tags": ["Res(qc,qd)"], "radius": 0.06042276484314526, "h": -0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 16, "n_arcs": 20, "worst_rel_residual": 2.250953716019648e-245, "cond_like": "361.33"}, "T": [[["0.999999999999999999999999999999999999252778414130024619797371", "-1.40453327940489899617627512315252591912093140595085368199325"], ["-9.26133107166842074628643014385921996943319639679926837627601e-38", "-0.174082868425179995958561290700817630900424813285522442634822"], ["-7.89131168236863372324384678113023177736765320076945461628448e-38", "-0.148330964811987688864099561307205555323438894160441937856215"], ["1.79829170003906564323578062348594906338828979485255498186008e-264", "1.2263957088904385056378366380789409012551989475116664119446e-263"], ["-2.64843142962157018479762488187748557199803778622377663378235e-267", "3.87677736117769708781507504486295734301419708060827711100076e-266"], ["-3.70917504098344796932389401049739463861894838117644352369203e-254", "-6.09674687996324030648360721593789827253062987718424981853351e-253"], ["-8.08426507158553066539579827564657466577938752221092702567549e-254", "-8.71300935691755889410034267821751361903607245074266937537312e-254"], ["2.3165273075078801722044009980487604431064464697959635386404e-253", "-7.17568229241222159430330673628734206392074028731347226049307e-253"], ["-8.2909461541095247930645887018255585639788868975022922086327e-254", "-8.32048164799879294757451663091091241553423292740673727602205e-254"], ["4.96338650447967694826195324250792233384859663867457623131991e-37", "0.93295505053892327912597684277706231113296411903106108261387"]], [["-4.5706299559778211560555643452140583135822069237911984630309", "0.809420106875233704460728876688936450265307609905556906281604"], ["0.433499807435108899157122488556567519817039830371653903947009", "0.100322417440730496993121924060846965996301349807899698492704"], ["-0.482698388931031470540676696141149568913291505482133903798709", "0.0854818231447644471420683849985914976536532211380841975634502"], ["3.93446705376649187604748236475731873348841217935262932030408e-263", "-1.24495371695300261178223824426471823901504033218070401834338e-263"], ["1.28465951919531217804016731080911656646684497317969346576366e-265", "-1.1493480664455700083527428621984347047550517886001438461907e-266"], ["-1.97615767130174838490500496434016394615721868936383135851786e-252", "5.0781234547082952432208849157374182915556602323017729034936e-253"], ["-2.38462725903697095240233494462834064259778965652318863392413e-253", "3.13664313510448259148740304135980815293936181049148061662325e-253"], ["-2.48304091729923821155784003122480243357362868414511582012113e-252", "-3.2238202068651949440150765520354278790397750942067160904773e-253"], ["-2.24541298931079531595352825326551183229489668702144746293496e-253", "3.19129639457827785553564930411536695949002955735713741706725e-253"], ["3.03602083631706033082241434315201848541863757667861069459632", "-0.537653744336312647329131356516266780305677360506632791710961"]], [["5.36414210111285955120409982181372122232116210537200408772141", "12.3494616333944463615963882962041992432383750223520491081276"], ["0.664850920440740250294765968291250619980560532482228078439382", "1.53063635883294775251356174060065099359765610757816102411222"], ["1.56650019256489110084287751144343248093018175548785693422443", "1.30421086196416849918315319909167895312463005616130184504415"], ["-6.48462944404678899489033825504070273810187834548330062617046e-263", "-1.02015691658449193720034887564799707104269443644956922872276e-262"], ["-1.27572339147056125991046836315305564153153457173793133579586e-265", "-3.59722634907392202610802361976220953996623017276266577295535e-265"], ["2.87841545525616626592007474183194808102405715261460838767447e-252", "5.02813289944811016560678615709580838526427401548606783063229e-252"], ["1.05510717725284895048565631788463675548593575244278941956683e-252", "4.29117085649707680133523539361877908859823411757149173895743e-253"], ["9.21788291345219865817693574977764442610568198746643593232267e-253", "7.11691057717406634882905144932887391839389164373951094394317e-252"], ["1.06339537816452266709910359207715690270990586900545041031967e-252", "3.9005335056365567840259543651268047285316073986556744766217e-253"], ["-3.56310778706654997159019461106035503272582836485487778169438", "-8.20307554919144972319953757783910537032078908710413964548829"]], [["0.373960632761821730950000719153877498398448116054379430009159", "-0.0390651749670267121758658162143554748271871171964231670704663"], ["0.0463500157553092718871445236635535665622149200969424348359721", "-0.00484187723673799486385981026924316183824400652565604679576458"], ["0.0394935045489025748624190024115486010944316478932523133576907", "-0.00412562320763474118577403951935512014619607656623850141667435"], ["1.0", "7.73833933546111011774603761218538733888832433224618236337212e-265"], ["-1.04383398838889774046352555609852829018466151473252726460214e-266", "1.49269996803186749435773822294617481937743019539535374866248e-268"], ["1.64213670082763670250991052561165568885536082943403923121252e-253", "-3.05562537333927831483609805754103977267536197621568541034986e-254"], ["2.11925789818749647643430249122879461273451469122023513578573e-254", "-2.40979628751056882964687135266391194612210529595473769249004e-254"], ["2.001284313215216519530443471738095693030308979956117760612e-253", "3.99212634403422907958541333474500901687439648849585084573664e-254"], ["2.01076326633156727070940619352556534178121576570254332268127e-254", "-2.46003898626623260763721562437192766463850122555944085465822e-254"], ["-0.248401704789577663430924809894256057907486457944140061705643", "0.025948870575082767515166485301027325791764414694433201838479"]], [["0.338565181924283048596708470015856171476574623341254381092959", "0.128226277020130856972898825142877792748772607687977329299667"], ["0.0419629772270289704328057415884024059518871231233022178850919", "0.0158928225044293403203082590192710482562028202385167137652792"], ["0.0357554362171134422622723478623073754856316315370151047425338", "0.0135418132582119822847596999927516624194864267121092449007974"], ["-5.05731566387061649679782088209371965177513308551174325784866e-261", "-4.81507158183659049233944440469878014083635788462893973952435e-261"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.9353758010549760924819728936717587240132396393789672794015e-52"], ["1.55001041985517490380764816083349099040081099677095175802906e-253", "4.41623519571569463195535723331766092607798986301845797117976e-254"], ["2.80245429378946738858150157630562502536091363713253574991055e-254", "-1.1920467970413974430318194435792673986704480634585127620781e-254"], ["1.56228665099015341125481225220784639402276956499408322688537e-253", "1.20803034624995681625492064019396673730146218488892763923256e-253"], ["2.76032698689671266151879130531509435837683530712812975895413e-254", "-1.278172329392206955099349145786342307688821665234251726137e-254"], ["-0.224890432319782246727586247640890258245659188397564019320922", "-0.0851737402821961888271203283865726692862869968987281930190344"]], [["-0.0000000201423373298906702369764412546352827852287107196676231643223", "-0.000000198532322451940936350564585435802611358243184970059608413884"], ["-0.00000000249651319095879765256451806403747324531717146182381631751476", "-0.0000000246068047474034767124535337550138690355217288195455196898141"], ["-0.00000000212720650590572107674136450426861625636492716273799009521058", "-0.0000000209667448735272227609071530220236517225747275148795364428544"], ["-1.34197556525677299982357090730053206400031466575351540665631e-267", "5.35218361008274526020041576302726950281358606180437959505021e-268"], ["-3.5047060434194558320715724946264560520122731851772800617027e-269", "4.21717313436283697409867540707605487714724869392325100143049e-270"], ["1.00000000000000000000000000000000000000000000000000534552942", "-4.04434340525049924914555724949745025253080440463855711194022e-53"], ["-6.99348297377658374250311573418103357440368572457531528406102e-53", "-3.79216458542013551295422562564615502099873441325889696459815e-53"], ["1.10860501115755342882647103514848827284814300937886733861194e-259", "-2.47047877209924595614665977945300968112764075448936968033335e-259"], ["-8.32322826749318761036200161450539250509908927606158526607974e-261", "-2.98441925736824673957026376517070023702212153763779932118764e-260"], ["0.0000000133794589399421854029233289801512633309936031810694968856262", "0.000000131874221595688249372311077924475745561148366408667793391976"]], [["-0.00000165068500794677149096202833637033102368432833844431565704231", "0.000000169714221789910312493851809176169605275867866391560636375579"], ["-0.00000020459179235081407148788707748603435667970080890875952507134", "0.0000000210349864791047986884185061124089199687751885810467511203925"], ["-0.000000174326734310752818309205557147863593857259860845331599095594", "0.0000000179233020887046805392441708886797897958794506252661254657689"], ["6.48019162034256904912746682114425278776731441432307060738401e-267", "-7.3105692672812640560479319713220180977511703525548182565387e-268"], ["1.66193945698322665950967706557922302399207598412014751320532e-268", "1.07811304141356429190706929288970399192179572461664057798138e-269"], ["3.15459465125772587852169724714446659926793965008410652869995e-50", "-6.4179044303582575155700417350628865799995551298669021791488e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.39083494180497439574485039773171277485361903068786101607091e-52"], ["-1.24463987886779874197048239927471694806913856979898446554278e-258", "-1.87283184544337854737967587655101792705180884219365324546091e-259"], ["-1.29207271819018977826042910590282026183245248438873942338303e-259", "8.53742239856160518497092305339270066602695540476195139401718e-260"], ["0.00000109646025309227828922917880463133921402369104524561019169812", "-0.000000112731925037950465483177544945837335334071368923234703746546"]], [["0.0000000274473631238986447746891517512277315123445362006218838713969", "0.000000087933733007804861752549184010245632853269531949008768106261"], ["0.0000000034019241646878411105512660575219668844821746696732844651362", "0.0000000108988207668660582695226681915356211991031603486613627924942"], ["0.00000000289868094505946224804368232120214929802031451143801192236005", "0.00000000928656917413439284503706638805402043000505970536932805164471"], ["1.36907886101727756693318486992032006584502089561920104867522e-269", "8.70594574983241312475446770942911863100680444719725242045592e-270"], ["2.60752688164031416521233267628037339779107320798976701381838e-272", "5.77204595319102822385181200582357973780252256206351113590511e-272"], ["-7.72326289545894527323257390028594930334090764194075895301927e-259", "1.96116532782998723965352927096567396714009240388527786983963e-258"], ["-5.41902685301333818809516916994896723245691434150012344482773e-260", "1.479833290184522436765181838859728610588292689661458077416e-259"], ["0.99999999999999999999999999999999999999999999999999732723529", "-3.43442728194728348838235810545647625151592246833580574486324e-53"], ["1.31344150115083758653185601101919066425175585105472804495505e-54", "7.81958223387252790107881276774523378739327260714412249879184e-54"], ["-0.0000000182317901796294893818366965152961157837864351245535593781334", "-0.000000058409595219511195685598499091897221071681497105434503770486"]], [["0.00000192405692525956159222124519244277410636947058026299239149579", "-0.000000152436830165308616379962154386253235248586377302262454482309"], ["0.000000238474483640881080940606763346292571965767498338114790821497", "-0.0000000188935648858833080178457839587243423160636179081862849068291"], ["0.000000203197193161460802694954875277314380846571122844304470397105", "-0.0000000160986588376757180743774727222266585414979939572654916928974"], ["5.17217922556598907101371677517968360516019641864820630165537e-269", "1.63739900502149869638517336467535391336002329062110357041666e-269"], ["2.38891605349119127417564058725278862263955809925842887738195e-271", "6.544586869099510628758270131721481622880108265396073251532e-272"], ["4.88847998127069546488644996505885320157974272940244770425305e-258", "3.92226065178546057418746977146645130337175774552084230441838e-258"], ["4.53896526836117159144802303401090400236849575967115671759258e-259", "1.83826701933197237269243375085406144153406292711651037652447e-259"], ["-6.34266243929806266327046762984833995245652355444939963919833e-51", "3.42503084286126207250060549163567706973301889183695806417854e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.80606505761595597474284819485833421579207502540912448779263e-52"], ["-0.00000127804634626092040996557696417162214890508068451291432252858", "0.000000101255493676252378129381718517682442351974984823983108604927"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.4052518503462763+0.06713640538127251j)", "tags": ["Res(qc,qd)"], "radius": 0.06042276484314526, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 16, "n_arcs": 20, "worst_rel_residual": 2.250953716019648e-245, "cond_like": "361.33"}, "T": [[["1.00000000000000000000000000000000000074722150170610205296055", "-1.40453327940489899617627512315252591912093145380200976859838"], ["9.26133002851154819162755910021331532436028316568432041635654e-38", "-0.174082868425179995958561290700817630900424819216365952211724"], ["7.89131079352492041978940157711914121060134493925826820932253e-38", "-0.148330964811987688864099561307205555323438899213940742573279"], ["-1.8270712439056450669148963316006246100512497339259121174201e-264", "1.20050390548438134968314808771894324598602289535754974077574e-263"], ["1.88565111767487010915610138599050488654993433416138712590763e-267", "3.85411630645103333569405234023382244867290194472207709987363e-266"], ["1.9798959313523031803785900791037238570605542879593925910271e-254", "-5.70807134322958835918538667424630547996666088678785050545736e-253"], ["7.54867733790090746122948605648275829586779396103813407842724e-254", "-8.46118911874231797928000295538299098333020117283854021099339e-254"], ["-2.34055232922826270257752957612568759376594349817259825403489e-253", "-6.81778335981737986821145639362122379838910063076720266183154e-253"], ["7.886670966267759591783748113183704201865648016127046555418e-254", "-7.99416441577668356652982032829654854621117460379653909790675e-254"], ["-4.96338594542499463825812770217148559478993090748503178572734e-37", "0.93295505053892327912597684277706231113296415081597859335442"]], [["4.57062995597782115605556434521405831358220712802171504330041", "0.809420106875233704460728876688936450265307363582536218918532"], ["1.56650019256489110084287751144343248018296019494140374193802", "0.100322417440730496993121924060846965996301319277734800548355"], ["0.482698388931031470540676696141149568913291527050654204565169", "0.0854818231447644471420683849985914976536531951242226332584166"], ["-3.84550602696807848984698069554788579123779599547636596278319e-263", "-1.24867456808521468260935691367690434652697277816829928707777e-263"], ["-1.27173414970516403634693670966807846179803020190020971156372e-265", "-1.42829799209822718356624536986701065047279303510922648008314e-266"], ["1.86314287144897350637900838340465321146210978031325234421345e-252", "4.15709573896679888503722150998785497722334355493910798926737e-253"], ["2.34721456663781184661805021349865199830910633675057129596974e-253", "2.95746931764256520944132205595488032016533647176984670116688e-253"], ["2.36848286928607965047096887454028520268575842927443991162883e-252", "-3.62517813969040100225236794745193821943331037369767077588517e-253"], ["2.17342729959234535812131040234861184314331497537668343967101e-253", "3.04120334934771092972935266388543924085318567545709144555048e-253"], ["-3.03602083631706033082241434315201848541863771233778239733043", "-0.537653744336312647329131356516266780305677196887649410967063"]], [["-5.36414210111285955120409982181372122232116154815105590440168", "12.3494616333944463615963882962041992432383757645505633232741"], ["-0.664850920440740250294765968291250619980560463418368838628234", "1.5306363588329477525135617406006509935976561995689518464765"], ["0.433499807435108899157122488556567519069818303359487493965382", "1.30421086196416849918315319909167895312463013454395436756264"], ["6.36727160092243296562903540784104718371790643168170735125887e-263", "-9.93196665242017037702644831742718904263572801479223147386128e-263"], ["1.31263674947642045493225841424186062241616923723960774150082e-265", "-3.53406853552759620622115283038187500614297364098151807752225e-265"], ["-2.65861970865049663455042717154141102220782658963637391971997e-252", "4.79928810121980966310812580935800629101270521318899084124236e-252"], ["-1.00165336844555565022955336247484742546139308581124407186764e-252", "4.17988278296718497112916471036242833212574296323323487422701e-253"], ["-8.23896195563471338436792084455854511619392106207617054533779e-253", "6.86330354208803186167384866474760962615016937560104999819158e-252"], ["-1.02115592080714666248989507221937303548874408075317133813959e-252", "3.72280712278225877087350347859284079724397957504432550341649e-253"], ["3.56310778706654997159019461106035503272582799472356775941045", "-8.20307554919144972319953757783910537032078958010626009871646"]], [["-0.373960632761821730950000719153877498398448131136174616793743", "-0.0390651749670267121758658162143554748271870961183107558926189"], ["-0.0463500157553092718871445236635535665622149219662342321754939", "-0.00484187723673799486385981026924316183824400391315831793590289"], ["-0.0394935045489025748624190024115486010944316494860214607451206", "-0.00412562320763474118577403951935512014619607434020568824939884"], ["1.0", "7.89160519478840725925079878081971507485065499775089100930715e-265"], ["1.03441432440935953504397936184409634307166494945566400698838e-266", "4.07769319760005622323471484850479676105115592713883144438848e-268"], ["-1.54957335802442634952384647949496221186714033234410929522448e-253", "-2.34044030113570729101538697587590574714934756298127290307817e-254"], ["-2.0841204469700527992721783290929672832633400339850526086368e-254", "-2.27819808146489336604184727560942074989113407096515872852494e-254"], ["-1.90928684838664267064958006337993560644453829163721520610234e-253", "4.28517923570615775972611772253010663626766126031485824644432e-254"], ["-1.94947046689021411555961848525268886119499556222439011988678e-254", "-2.34823166172285405896113583877223329523344457207812033195962e-254"], ["0.248401704789577663430924809894256057907486467962155320220204", "0.025948870575082767515166485301027325791764400693389051408748"]], [["-0.338565181924283048596708470015856171476574627192383587423537", "0.128226277020130856972898825142877792748772632344772346562788"], ["-0.0419629772270289704328057415884024059518871236006264230744201", "0.0158928225044293403203082590192710482562028232945682448214798"], ["-0.0357554362171134422622723478623073754856316319437283742949082", "0.0135418132582119822847596999927516624194864293160822324797686"], ["5.52660821457942119746459053158589295260291401592797549054975e-261", "-4.58373502126524352306927664495244615504184093473987932930198e-261"], ["0.99999999999999999999999999999999999999999999999999465447058", "2.18749175160358849878389240259534214269497394335117981885433e-52"], ["-1.43880487182556594088426953055086460274478442061668360508614e-253", "4.51103792563807506558846319284432064450133283154169024491306e-254"], ["-2.70385531496898211970683374703697196872588451080486994639108e-254", "-1.09318707719424287143438002638498597877664608116516036913822e-254"], ["-1.47226513962117281209403579940571363188324764805522776294403e-253", "1.18293713104731018990507067531162731959927635207472572276628e-253"], ["-2.65043823820169347938004015312419113463458313881429030553554e-254", "-1.2127949660094507941518245409847358443419870574461157425468e-254"], ["0.224890432319782246727586247640890258245659190955661109629565", "-0.0851737402821961888271203283865726692862870132768969528565516"]], [["0.0000000201423373298906702369764412546352827852286995096347980924986", "-0.000000198532322451940936350564585435802611358243192941112191157749"], ["0.00000000249651319095879765256451806403747324531717007241312187498768", "-0.0000000246068047474034767124535337550138690355217298075066459273156"], ["0.00000000212720650590572107674136450426861625636492597886125334319462", "-0.0000000209667448735272227609071530220236517225747283566922428087625"], ["1.42960512183767865573242288317087396558701019802221888807374e-267", "5.97926356769544931281374181599568433750362529082666143576057e-268"], ["3.83174702953000416437962601733870858198632559501663384101747e-269", "6.05391860190940655380818128660959936475551763265881277542401e-270"], ["1.0", "1.89285664024236651843554133716151067865525716728021282046281e-52"], ["8.39240110356183186728525300143959629107972856423895066834365e-53", "-8.59310774614962785118123666047575518566989127584335567225918e-54"], ["-1.06941083485054416115198731956293901402941452839407948890181e-259", "-2.37836585158063578238085180796448234485797265779211120418572e-259"], ["8.52979671490203179953765012947809198392760669876935752183773e-261", "-2.83567972809057990404169523969480542905989018731887047701447e-260"], ["-0.0000000133794589399421854029233289801512633309935957348568823117295", "0.000000131874221595688249372311077924475745561148371703404345555349"]], [["0.00000165068500794677149096202833637033102368432840485455171390948", "0.000000169714221789910312493851809176169605275867773254694508462525"], ["0.000000204591792350814071487887077486034356679700817139885955399489", "0.000000021034986479104798688418506112408919968775177037327483117121"], ["0.000000174326734310752818309205557147863593857259867858832710893014", "0.000000017923302088704680539244170888679789795879440789200039116671"], ["-5.59593194467905225532342296575651141638052168495974403046376e-267", "-8.39705213627821970766246603899444294381350238210923858418415e-268"], ["-1.47994333409866392705901912864814177352099002922631405251465e-268", "1.07606690427706985565450531608761237898159618348671865827096e-269"], ["-1.76219756777785412386809085527666869797623585481768975244118e-50", "-2.1961515604972954699497582059831661177293111513930014878827e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "2.90709583593987782146082888656206321396604133368403161859613e-53"], ["1.20380699210796722317433253052809103941400446759588555037868e-258", "-2.30110873388752057140205277306059059897249720831018439513201e-259"], ["1.30881988518104081361505710345721869734847705333081953835178e-259", "9.15141922071870476245028118770727559455610621673321556717372e-260"], ["-0.00000109646025309227828922917880463133921402369108935832266200867", "-0.000000112731925037950465483177544945837335334071307057478918592348"]], [["-0.0000000274473631238986447746891517512277315123445318670544754208641", "0.0000000879337330078048617525491840102456328532695365901648665911543"], ["-0.00000000340192416468784111055126605752196688448217413255640738104872", "0.0000000108988207668660582695226681915356211991031609239024178552357"], ["-0.00000000289868094505946224804368232120214929802031405377599649653696", "0.00000000928656917413439284503706638805402043000506019551605574530853"], ["-1.41223994887774868643824882449916866788148029177692397351623e-269", "7.10984913217906569420016791264855953327797830215034205950932e-270"], ["-2.98422048529682269882763572251568193485367493584300034671551e-272", "5.38993371870591352060365792759552947124485079241691807061357e-272"], ["7.26805166119985656952182160443643740984880286422703592517324e-259", "1.96428843998042621322322545883110208633158790369294961878799e-258"], ["5.71921943786218736775153331284619875702384299694084142031833e-260", "1.64875218046957992030615686020513924524174358143040674352582e-259"], ["1.0", "-5.88250667140763031146996891034196107417379586769292325586815e-53"], ["3.0639546894402061220031484374038882479005425116447988244986e-53", "-2.74420317525833946122724597215098787895859555821581931861678e-54"], ["0.0000000182317901796294893818366965152961157837864322460040692308433", "-0.0000000584095952195111956855984990918972210716815001883024921778643"]], [["-0.00000192405692525956159222124519244277410636947065494990424399582", "-0.000000152436830165308616379962154386253235248586267194889157716138"], ["-0.000000238474483640881080940606763346292571965767507595071655552081", "-0.0000000188935648858833080178457839587243423160636042610807239001893"], ["-0.000000203197193161460802694954875277314380846571130731893056206447", "-0.0000000160986588376757180743774727222266585414979823289647126067417"], ["-4.79741179137135032637125788747350337090211271733604789091768e-269", "7.11469369408194195339854639662306898389624392281778968382198e-272"], ["-2.4896716442822000809000915047108097286414399840574995061919e-271", "2.29842820729115110530737856196130764311678780823558272281786e-272"], ["-5.24071336056810062138954852122551735683854993714849875371946e-258", "3.90074413206013872538859092781899725728193091432281220056819e-258"], ["-4.86373986239833159510073950476513080490897482200665415081475e-259", "2.7939542012705455991365074964457978811885395635082939713609e-259"], ["-1.62156470248979158828966933820805215188228614408015179660322e-50", "-4.85170940617549160933233791738422448358823321042960515426249e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-5.01071145101693486552049040470516304189378651497357996700272e-53"], ["0.00000127804634626092040996557696417162214890508073412336658658076", "0.000000101255493676252378129381718517682442351974911685645010326708"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.8333333333333335+0j)", "tags": ["disc_q0"], "radius": 0.010487861671810862, "h": 1.5, "clearance": 0.02555741819710191, "info": {"n_segments_out": 33, "n_arcs": 20, "worst_rel_residual": 1.2286627861275733e-221, "cond_like": "2486.4"}, "T": [[["2.64305684325907410277219914079323591965775751925768833802145", "-2.92479576837065038333114833644700728237277580226618967812277"], ["0.451533469808012667290853560365767837162211769528882758875733", "-0.201768164675925131815974402082090159038026270927682081117018"], ["0.384738577824578840768537944927044784327565058060121450632642", "-0.171920803037474668529587656211958478706957295938361340157892"], ["-1.14211188548708287800786776710466658040737353239526009222426e-246", "-1.49510637506686254551053595779430218279357676360782484037999e-246"], ["4.85003849713051736350481533415503586549490410472101407091226e-249", "3.63430325413917710138044826660098871512358224842351108791069e-249"], ["-4.52663207587393025815039119706421983948016693743150373837371e-233", "3.1515937632697833425525506817820026968751467600938170135856e-233"], ["-9.73479475435696666053287714420831480065489252206769993925081e-234", "-1.06567231164732582194360111476997109274275796246706036459854e-233"], ["-1.9566536153812480083338944355910724866033068455854930739485e-233", "1.54446484006290164864119863180944238747878513039124766552817e-233"], ["-3.41733295880757209249594813907709437088422915549374541719798e-234", "-3.62768837133942291617220265883413657124179277490472433046632e-234"], ["-1.13356606056223836363744962561999255918215966188874557559046", "1.91543594057717809684265938709722324591969422851378760622944"]], [["-5.58899637267123641038652990527444065256439490387657906470938", "1.98046677861187710362005120978633974939596295757585486922239"], ["0.164424672407016357221490473817800226534021383971488901374708", "-0.256813151139378134185386666342795558469800814710083892128787"], ["-0.711969509901713873136718176155247144255035033775754511805824", "-0.218823040024085510785181538185577280589652765196782591702883"], ["-2.38182875935827308352685069405186752529764247738017016536046e-248", "3.85605850635639258527513917023837090761383819511672213123899e-246"], ["-2.14834746376164673625306651460855009307091544919348584514001e-249", "-9.71048797832138026646368200176709203680313558876642788944341e-249"], ["9.10028493253648407762222713864103761919267427205842382654849e-233", "9.08917453655394941665283785248023958734368723316231645189286e-234"], ["7.73317641060661471274240254870616876650853250802251929902445e-235", "2.39058886646192278377162772619778070964064446884801524172722e-233"], ["4.22177364789800264507426161448163486487634880341983916354704e-233", "1.45635876808878882490068723379735322234330878066990661772574e-234"], ["4.46078154578230080165158201115310922315019465105781655204648e-235", "8.43319387034571593152044825873748085882183424575210361551884e-234"], ["3.73677004898444935853577574501516260748044150486954849424033", "-1.23006409055370419061334451810152453413724592248213552656397"]], [["9.93917260997858035601242446932112929299529475582034376108641", "24.1671459541231156602266836545041483942748475626504413959271"], ["-0.947669278802564498187038506036563254905629407261823465650641", "3.73397157914718624625204455188525472293330172409028145971221"], ["0.192518484333909540006310385388963853808221096770807058111173", "3.18160891951002851751653500278980284084257661697629094322217"], ["1.73217507052412700367228498022639123981116151043363469155619e-245", "-7.35819847889925245971264418438283637503939470765223675183003e-247"], ["-4.91870555567474918600009312734893725265203223545718839224055e-248", "1.35615838749435541707222090803202074221320665363858674159393e-248"], ["3.38853237411630963584826713801352849296210267330017274886551e-233", "-4.80801254538089550043866669370846825593743462991284545805961e-232"], ["1.25917133506807186774523652892987751542590646518506990758169e-232", "-7.74049984694084438624806979620882993974273298586150484469416e-234"], ["-5.03714991660316939504676774874528052332216494636788023401744e-236", "-2.15323598752856664169693128087134949538699024029031158398867e-232"], ["4.2885088602058256152508394300888336932053410537979428642486e-233", "-3.76377709198532665491021419519966276474711919899626465827797e-234"], ["-6.23124439700326585325370667833432426485693224040379676564244", "-16.1785791834237566190513883306318711063720572884361323876469"]], [["-0.377899943903301583049101481549034253190063941744759921585264", "-0.0544361884460886184912605829966719720677489036715463938137992"], ["-0.0399436258019431571967095476598025317025637234620371809937736", "-0.0396568937501519040626501534297715698067255881367693419782329"], ["-0.0340348054170403232918708571775832222791075513522663651348869", "-0.0337904893492418590829681780703379056341330455129880321500176"], ["1.0", "2.37063770256282862931213523754565812578458778019986091579731e-247"], ["2.04230176258451805685586682547873677709854844324080259056813e-250", "-7.70856551991257821872319211677594100383095614981227055088671e-250"], ["5.88598970506886836948310038845642554303335898785558435912853e-234", "4.10021315002742967549473943811757444433236562710663865606172e-234"], ["-8.61674762048178380204247706883078331388643599528743614527912e-235", "1.66718212989369775048134655235640189303176876289432381110566e-234"], ["2.83904646920785622984209722411250169070758514921292338976781e-234", "1.63173332281902302934073606379225791476065423147878651538075e-234"], ["-2.75500717975919676011197860183832386419533148087374030808525e-235", "5.93869250735179540097771600271500091066061314500944272261826e-235"], ["0.249845396537938192211258331460156202880830794532452756477437", "0.0417579221418350988549531286116471857002426004127741237454739"]], [["-0.30795145964366574117665724914256956391241343068250266273143", "0.277053172203720818824405946357198611397868055970157422333662"], ["-0.0607993556945342219803966309484038793322843888261051938515395", "0.00572584130098684333402165075538051403305986836725636431325519"], ["-0.0518053681657569702081486086187583350523606626683971608561409", "0.00487882335705387834378176159038339657254805352002514300481135"], ["2.68424566812410264151140982181018598320945361514384238003683e-242", "-1.15357197249042064290515483901500271998109578355954687373117e-240"], ["1.00000000000000000000000000000000000000000000000001069105884", "-1.90740129640668507030333393981998838146235512950043614369203e-53"], ["7.21287018196471819039709851255795289638860870123611515026682e-234", "-2.21839738760550198083244133427298996008432180170231817139499e-234"], ["8.2172368917597598128614617617019920304718616966479065817723e-235", "1.79385824049315971869001971319377246898240336005073292316881e-234"], ["3.27507231726717132426351426291120415366742964241250645106937e-234", "-1.34580739986810328871478841790758808801711735456731098683842e-234"], ["3.25083171350221050136823062146363108922717710901185680673801e-235", "6.28778567935889901297195898983852444771058758207793629787492e-235"], ["0.208405548485865863013195363967797582206934006646013815428039", "-0.179163430423740704466176243654970015396834067604198263542635"]], [["-0.000000459112447691611439236049996355459190858965751710471073319662", "-0.00000125616025537774193316181789092941489144753519681961027907574"], ["0.0000000560643505032859209349975149129925575158995073715192221024259", "-0.000000189030190258360140831431629097091843174432700860982220930126"], ["0.000000047770807529427056891358829274975906995796029949713327273", "-0.000000161067144362153019406663636627107842704842064638939660219962"], ["-5.43803867631172959270838384633093264044686786929884042623565e-245", "4.32999709451304641276763573972201306230029708354380061796263e-244"], ["-2.90307758345988700428336875107549650504466327356178644340496e-247", "2.35379275635981119262277109914253939061285688503153880856449e-246"], ["0.999999999999999999999999999999999999999999999647112202561817", "4.73386362276590944877726091343389779252416086006554190639526e-45"], ["-1.24625024768565371375851578702848250130522305542160593351213e-45", "7.46647349915417603386980873883954001400021030472499868203556e-47"], ["-2.89759576854972861645080970164340760027623405270500725434629e-237", "2.99822840909467529163370447721418349526914429583026262919561e-236"], ["-6.0213351881677431656784814696390299094023710699917035913001e-237", "-5.47537048744012884933742306765347900708749789991954994133122e-239"], ["0.00000028574422862707959417892695397895586581610147320795072918054", "0.000000840070546211594164184120936116266080222093800628480613173595"]], [["-0.0000014188067479316715261265257476240645888970377185216221415063", "0.00000103389485002212134424681783018743341723020220791218189402734"], ["-0.000000258798920768467774162274111457889301644451941747409856458551", "-0.00000000232848043638129429995912456765033832348766960058820376163579"], ["-0.000000220515056749463665558387408579503310276929465157569053278765", "-0.00000000198403066768583656327878069669614626380014451169655512107655"], ["-2.74137462163864781382075213579284330304404146083347801452051e-243", "-3.29976942646758049463663650009911727955835357772541290954665e-243"], ["-1.49003926531479309062964791991218718421149899143981650012257e-245", "-1.79863213260575546538748714914583431649733473005776373374404e-245"], ["5.9394660647840007301379664371704195868942096057246724862802e-44", "1.21079728296449043880672288408001594819321518985461587653723e-44"], ["0.999999999999999999999999999999999999999999998933680473173393", "1.59372359441751935700138735070573168786744248912043567890051e-44"], ["-6.31144291015701122376999079969374416947187791331287723351221e-236", "-7.29033973572478277840008413631717240135946076738989657428681e-237"], ["3.55212520512243068997009356670924870209674173184793666251537e-238", "-1.26915698100950922153220936156402533931322784480204038363512e-236"], ["0.000000956547817507055127936670786414253944523846269162329453814236", "-0.000000664562851545802453774336434644864078095587718463196053423081"]], [["0.000000636582344170915576036449265920629586562069124730987977201233", "0.000000917287653819667415755940429119724383618421141358332279471683"], ["-0.00000000527538295180492323074192905711401960925001173874264241208956", "0.000000164519328267808091973119582827001917744554275880086538893038"], ["-0.000000004495000858342656480632176238014312566461548463785999251227", "0.000000140182149529966658249285325012356663640330270572381329667593"], ["-8.3882158418237367917564761072311941180932217453905936283061e-239", "-1.04878367084405342397627222237466012394708040588135553024902e-238"], ["-2.78035539453375316070402483823631649728840914968698797797573e-241", "-6.81361359702249630410308168739620723360138109385871798674768e-241"], ["-1.8317922710805363163914264664272737446941428326885719470427e-230", "2.57060513876142766928942259050513406575163598151833976071461e-229"], ["-4.89785289175587044801376707945062149097972733098289668955437e-230", "1.7569858127530986098352395877759816259122346755752238253991e-231"], ["1.0", "1.99730343506494501666397222183851352521938603346889373974382e-51"], ["-1.00194903464975171665735122866215563767152186863929500865759e-52", "9.78481297943120478222437007147407578802110476272053123950885e-53"], ["-0.00000040852630124465845622045904084811750257598993024122835619041", "-0.000000617951504413832049919212380223244286096165830853110087913543"]], [["0.00000157143039583914687836288967451555698014197818687637918898625", "-0.00000102185054373979071565916819607561168717739144701702535767717"], ["0.000000275804800803652463438898176871101875482135772712145025344663", "0.0000000171682226808544543141428635082253340374583049313265482677231"], ["0.000000235005274057550028018942825262950710469985510476616531602568", "0.00000001462854476948545219666610855138726687215382195334459054708"], ["5.82421153502618338898760291410497626345977704808004041367229e-238", "-1.63530722791406067037375396279645920182117877727194554336389e-237"], ["7.70793981840394419969365528332011634039691621702644990375339e-240", "-2.69469697015532666312198474398464729725922489186746572170987e-240"], ["-2.49207570966224258920620539288792151037060306436328183014176e-228", "-2.17166936686631028546780657040183901042952327358498311426226e-229"], ["-2.49279122662245254313222135770930117172177141918440617114531e-230", "-5.60775728178309791714221413517861536810624014841246354334305e-229"], ["-2.62844351317623710976235280186969674419420168922063620424411e-51", "2.33497979212845464452536119488931365891109184002626957794238e-50"], ["0.99999999999999999999999999999999999999999999999999732723529", "6.55192813522970955920823563899627843125256731173164362354156e-52"], ["-0.00000105760231486589682891888711356172807286258968409713833623505", "0.000000654291775070334622971874008768926707286049054575336774975084"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.8333333333333334+0j)", "tags": ["disc_q0"], "radius": 0.07028782826392188, "h": 0.3, "clearance": 0.17128138006772187, "info": {"n_segments_out": 28, "n_arcs": 20, "worst_rel_residual": 1.1928085953658774e-239, "cond_like": "302.33"}, "T": [[["0.999999999999999999999999999999999934180610464564623194062589", "-0.115729209560852390978598090141955440114292905937905288902873"], ["8.3261597193614945351632196443702008855775951706929587238039e-35", "0.146397572174434860101148179319545094897304489278662623421641"], ["7.09447928750328522908882125146636091002059824926199276659146e-35", "0.124741126586500709198611466402452625237939919858742120952116"], ["-1.37316788178868269249036103729898143290413905798920559380934e-263", "-1.14275325556368613891204506827165066185615218288455443468986e-261"], ["6.75840098404970005130230313953529716740170980102578458395456e-261", "4.50552532446558549228525408119447603044663203752903877725334e-259"], ["4.45617211095128163362249093793626701384134662336326698703732e-249", "8.23803527284890846447612908376791991155133613504779896722486e-250"], ["-6.4541240992664383543708419915671546218858689633780199592236e-251", "1.15950784161441039545239718633031391743468443055890842269086e-249"], ["1.24305922064853511583398454582453019388714935858798245695583e-250", "1.43010059316741994192967917640850935928461988137487135156141e-251"], ["-1.77193769843848311544319396355494208961986192390000516349926e-252", "1.86976488823130492520009321765291345665048949074191710906725e-251"], ["-2.8200993692208065115990210290387017760469644358157599072549e-33", "-4.95853682390840226854264479876556485556468434279168151983926"]], [["-1.24641584462555115757178944677436607218705993063923590654263e-34", "-0.21915536060233241904023874701219730715353689054740792657776"], ["1.0000000000000000000000000000000001576717358265385095044255", "0.277231762343663487631786355806486339447422176040641281404327"], ["1.34347514550423339367919936329746219946196463645342132872822e-34", "0.236221146612352320822350504355822679765850848223978828594081"], ["2.33416003062330233784910140335180159495597783751906005053582e-263", "-6.58311140225161368528203962076466218309486291458102500391064e-262"], ["-7.59543442858255188037866243451669769649248677896229837695902e-261", "2.66235179195248917811510270653189610820281392600720847306957e-259"], ["3.58642644820909104180034864806955934079558508280589323668935e-249", "8.16772295863283856655400914426157242124961420451533788732591e-250"], ["-8.87720590867729170350234220183657248654028345833981433311944e-251", "9.49785522814665255885461555513777663586065539021054446561536e-250"], ["8.43756567957241939337890726579611078408688353070941024097695e-251", "1.49937143727798061447918117885081776058162721957734911585026e-251"], ["-2.030022694834082648641532649499348523166323637564634445614e-252", "1.35380131190123046556434115509657644145326975572418115148935e-251"], ["-5.34039674634622069583970837403718445962025469599111656449412e-33", "-9.38993647176160743401859197394663923415349467255014218893662"]], [["8.52164777043902500001860639465414565313038233644956784952655e-35", "0.149834808190975834407953189721390512925502119331841514281893"], ["-1.0779893418886408749539084746041479284799886572368657493534e-34", "-0.189541190418715800933255672897956402689575323940009730277125"], ["0.999999999999999999999999999999999908147653708896876656188399", "-0.16150255278281109665318826566453089933312927010273198335439"], ["1.65124335787343959380190638050658413462030417671707236480704e-262", "1.78808137191018989287208078680269159003011978798046335928141e-261"], ["-6.04402061240760930755016784082021416662104412632749855776245e-260", "-3.17769516042596878264886298495576134911592291147515338279098e-259"], ["-7.15305926948332802373400057828924002634506029844905247139942e-249", "-8.44021092526465344485246137549764493926227357465882399941944e-250"], ["-2.62620288358843293752811381418029652006350447748714427745275e-251", "-1.8987597061199563401122807278892415694297784802978901015434e-249"], ["-1.61764552789359668056566254348251283305204569305595734708367e-250", "-7.92705487508055047939293698199867503409082507789397560554889e-252"], ["2.98009974353117542476024585226593107213823687503394720320418e-253", "-2.91385753902807485136860384974518902517522536421661294917018e-251"], ["3.65118754089915388249172419024409980571204417615313308609417e-33", "6.41982621965065954891434321532215534620855347863365596342644"]], [["-1.3549775519749741071275408511017540113855059657010864851631e-35", "-0.0238243596863413670817970399387426358378294406711271018525565"], ["1.71404803258153612249279616936193699789609131538829041305028e-35", "0.0301378401349652087762581201308855030845005643176957619813935"], ["1.46049063131207810490431082987908298903456649615316258578987e-35", "0.0256795797599703554069891674488018487820596524363798161647553"], ["1.0", "-1.20484701012329363145650640410741771143789417725083160148163e-262"], ["-3.5364542395368395048787270256794593473426786734815617221626e-261", "4.22612192631185384564379611376818421126494316716780091352758e-260"], ["8.0886538698611326679582773234577662367289472141734145433111e-250", "1.69999854879067301797484565355196495112826398876927963030276e-250"], ["-1.57908337370168108784281879341317605164068932908633478478803e-251", "2.15867428551090134640013427040451417745246659564939370200694e-250"], ["2.12721821539493793984287436709996080157178834631338331616939e-251", "3.63472577016599164540677021284393453106292411145810425149791e-252"], ["-3.785382462555435115840091588053399310071292730448237746122e-253", "3.7731351137587736438668632330458520105655330315090889206147e-252"], ["-5.8055405354006845364390360114486841942863774236228003555067e-34", "-1.02077915557390590256397265884917286275848194391358865616316"]], [["3.61838703739444289364316140052721900492254575824735123136179e-35", "0.0636215015311437058962995703988996276262893952671897535243574"], ["-4.57726341925333099456264758621344310226965929863409748944701e-35", "-0.0804812665496868458846257465624931222837744483930402502725051"], ["-3.90015344599100389953749028706488549139425435346289553065527e-35", "-0.068575753746478732588083476360940885259547458985785792183747"], ["8.16373103526316380961323391856537531662980322547944822459523e-257", "2.04088235920205394441579767362379583563621346794488672797253e-255"], ["0.999999999999999999999999999999999999999999999999998663617645", "-4.04501365883556021003041469337150097468578954095420960561706e-52"], ["-2.04047543364662501163143700187483549995530269509325618905347e-249", "-4.11656415730769402570651176209612136175724703812057552642523e-252"], ["-6.85874552986357567999539544363071226079611283036280494189376e-251", "-5.24656068535812734930876475042098150891447318368428359240199e-250"], ["-5.3373797321898856232901830812383378913179776636229242778408e-251", "1.72904659314534169157926403045223140669300635939391460264203e-252"], ["-6.92954952004895594814117495884071029385341671750169984666688e-253", "-8.71666731476471254214277277690429805780642448946776117037934e-252"], ["1.5503351024334658337706021731951861720719747673647513650321e-33", "2.72592856489390945420577643388362015877632931891399344371555"]], [["-0.0000000561068204122080711752315721160133723555838506164939437634833", "0.0000000214423723036430903802993741416530027271038592257976324424057"], ["0.0000000709751870071770974867066090685741840469137173717005628195436", "-0.0000000271246235831507533095688343333870747172805593205688970924572"], ["0.0000000604758989883639173851227911590217899571335816658278106734202", "-0.000000023112105301619576784484687242649341770937281314567305934067"], ["-6.44691496439641457438055094543527628117758433928301776910485e-261", "4.67832407015487203605736147159303969134672953078764845640466e-263"], ["3.45463631812828108100284125801216794125931562531175212134506e-259", "1.23044765226047482098276356669682898429553838335656855181005e-261"], ["0.999999999999999999999999999999999999999999999999993318088225", "-1.99040550924668854347423756866163358580923597371023817123541e-51"], ["-9.39761300802749268235438998894321784802799759140546751944511e-52", "2.80198384302390514643261031816797020733671127646763888873185e-51"], ["1.12913525063362593310568895028851579612099319227421969664797e-255", "1.4988017265593031208437151210157417565354519192629708342592e-255"], ["-2.65850915893032892511164459672997108582425163090312212424201e-256", "1.55799987975847413300291198409518012976442652809943716532648e-256"], ["-0.00000240395433566028940580518919732462461468714993519022545156852", "0.000000918720460141582179417062194183329605198435151684624576031616"]], [["0.0000000381541175680066899353049948776515969694296391271077850683141", "-0.000000115812784919055600646900688600541402125475890354142916913891"], ["-0.0000000482649989713883931658146696019132391042978401928743337541149", "0.000000146503295090723553334856898670771752075642950689712943724014"], ["-0.0000000411252062241415894430610202525177895326561478566507478518658", "0.000000124831210018131311717274517210598415969778608871707689558253"], ["3.64444639578813076983197986361262799356669908526681360403566e-261", "2.16077962032581564386320115981057069705409715050583149180794e-260"], ["-1.85906682677748788384011150498587513106125191322469430330132e-259", "-1.14341959519921339415498536624557323119270860874560158483737e-258"], ["1.04044824932471432996408581351475519147002293432532084179306e-50", "5.85655430805733644651210676561732620451746647439798058277732e-50"], ["1.00000000000000000000000000000000000000000000000002138211768", "-8.03769660721895874621750518754388952660029153403131285837115e-52"], ["5.98461982773810904842007298912669740280715261174545794300819e-255", "-5.04201616147875754528853851625247901768944406059485310579316e-255"], ["7.30313843236391475550616759326482846211252389385849811680847e-256", "1.09572245392891912986729110901195211699118175999497817798415e-255"], ["0.00000163475234698819122872749854046144006706743093936900892637121", "-0.00000496211769595267252406851395944842292849166340373104653188735"]], [["0.0000000494304660721489680085192313578054837263789467508568142889149", "-0.000000033106587072299584928896634094218853619451932747532671579692"], ["-0.0000000625295917242768949307040626495259382120792107830365382778314", "0.000000041879867569800522132590103254118686854509401255864933683442"], ["-0.0000000532796521200939223078188462812528704292272565251911109754361", "0.0000000356846208878773679709643483348703603967417383481923917607969"], ["1.16024293429272980688947972889547373741453433421021256813814e-257", "8.07395446701605773805932032392920684283107901891064147967278e-258"], ["-2.3789949303165292074132034696961363353525017781950774705245e-255", "2.19193403849062390779772913464802868393999540195593206571323e-256"], ["-4.71520317383815664978258227574438197186993218037858237604175e-250", "4.4277445005359249558541979825262766386056937392754997364043e-248"], ["-4.54798447687120118825512518882750327856563132410198123357072e-249", "-3.82826174646697129366612917328498611604343252282335220581418e-250"], ["0.999999999999999999999999999999999999999999999999995990852935", "-7.78714660888353869823166630219709991433767976703935860929698e-53"], ["-4.69132230573651582049646775081448027199611022749844903120147e-54", "2.33518863860351329905039568315610309614799689712797044883286e-52"], ["0.00000211789907813054194733041655673346725103682504710471697316976", "-0.000001418485719680035543197966135424159936328263509754930942244"]], [["-0.0000000389737760121818898834259669413441919609633647297278909876479", "0.000000140940272102823253242434628529215746995381802086862787288596"], ["0.0000000493018677679079777540127236300819537645041576096560299410095", "-0.000000178289592884570833027942736292695015566328221501001256493834"], ["0.0000000420086920625961467253126165842118422608792822236129987832426", "-0.000000151915392753717159503099136249396936340540023054107737864237"], ["2.85839445176434499718797675132364457108656544875135252546198e-257", "-4.76515434232846761022475639292590245745473957080011340298957e-257"], ["2.1159187908355585076962483426574888975869794532403089529959e-255", "1.07692761714560787619394241804823168454373064821701510773098e-254"], ["6.53856319203268587482769855894697261066240360070588228363531e-248", "-6.73877144682208770937581365392238242384842604386607453809724e-248"], ["7.06123573055931039519088977873362433740242714147947496401553e-249", "-3.27699767169277117423178158985712017807176518177783089808462e-248"], ["1.54224565737406341910572995790671670080409011101658621539263e-51", "4.12347324985970150505683974522039789116177509907168190388168e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.35617969333859560268346816262086842117417794427127352852155e-52"], ["-0.00000166987145472160330842939364750404983070781755512120032918397", "0.0000060387306873123332409152942334977273357504392295074274398052"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.4052518503462763-0.06713640538127251j)", "tags": ["Res(qc,qd)"], "radius": 0.06042276484314526, "h": -0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 43, "n_arcs": 20, "worst_rel_residual": 1.939884105488589e-245, "cond_like": "4091.8"}, "T": [[["-0.643056843259074102772199140793235921604402081696492477184149", "-1.6359916985266037781334713034364368126397604226941976243871"], ["-0.451533469808012667290853560365767837751381014220646721421424", "0.11871227592368972424373506793827257436143303956964696647585"], ["-0.38473857782457884076853794492704478482957908904007589267617", "0.101151288361013729533123371497699708331635252651059368102594"], ["1.48598520007760759726978519865697973978247438040889813568184e-263", "1.18159445127119289872885687111086305022476575809330669425257e-263"], ["-6.03254675146341967956606938952512437740114305770856345803095e-266", "-1.93381159940976104011146470474710958557130305963746680365313e-266"], ["5.64974306336121785808554070346323054223533451206655654181568e-253", "2.31937801508304617556057155122641065278122336756730526928329e-253"], ["-7.40615513938300483022460475559673595847952561878427985481875e-254", "-1.53570895926571935863278065987493390501532020758803232926585e-253"], ["8.89113046831803456941646998635332585722165546000826179286157e-253", "1.49826284153079393988896201605520441921235080877666826575788e-254"], ["-6.19460272351590914777954559648941541055263489894043763080463e-254", "-1.49261183618407569247792067193207675293933644249561973089775e-253"], ["8.85674028345874189228827676387838566920134048587041008789977", "-8.98411859727788125795931275475406792729954872617964877130295"]], [["1.01836641669341525433096556006038234434252229249147013705919", "0.951891311134310980119083586085205982833670228554078376457056"], ["1.26907513502809254193563201473876729398586510364045640228575", "-0.0799038062364451435467222345971561702979437869469892484425194"], ["0.229271120970682402596041480014097575940618786533870334504388", "-0.0680837165564976371048994188283460859343426350317572335130052"], ["-9.49863246104908740640947919765814346619786748396826878176015e-264", "-6.05545025504953883494594475789881323407165984463055665371329e-264"], ["3.56568565875267545840344381274282931241131518621791515312246e-266", "8.73769972895579015078067666398478871982092811379299157751047e-267"], ["-3.77024875093314516840581064081185110195152045538574359452111e-253", "-6.63504554711081311495354377284810706209107029581084645066983e-254"], ["6.25566097478904709864314401928255020331966163229065125302209e-254", "8.7006993115338808271715182842854473581892677895687999564219e-254"], ["-5.36481388815766666778174185682619342932283520160333458809178e-253", "7.37786930438955781644011078411849930987480364980620623662957e-254"], ["5.1607409459149266413944099172646801921489483088938674040561e-254", "8.18398920553642320287627454418790583111092602157628168955638e-254"], ["-5.15154621162608344924190327530132450407205689058494833174298", "5.56667130329781548560640323919362542964684509770110250114467"]], [["-4.57503050886572080480832464750740808339882279172291314756124", "11.9675191289196451330382485480213396945081860351168044089408"], ["1.61252019924330474848180447432781387546897742564344886903691", "2.01379402989552269280522713838664732025327785717142512264965"], ["2.37398170823098156083656712605446862761853697806303203652706", "1.71589550476304892168019353803359298293770420966086259729076"], ["2.73409323554670009889078093554339811708321281053674101634376e-263", "-1.01955458321450569079415026632363922822454802769205794037522e-262"], ["3.63412200129454705605640041404160899026679807926535566088417e-266", "3.52068412516518801438531699239743692206773100247838379039784e-265"], ["8.70044137589123087822101253360596661047332774648192910251505e-255", "-3.29355284700616648466546464116042933519297894838751011899462e-252"], ["-6.15300326058493491886466465018069652831285938435690334920447e-253", "7.00025416930567562004549185303590662648593630711102807976291e-253"], ["-1.8206472417420532059175348520833747821189376390793543815865e-252", "-4.5018038945974068120629018116967227191353621211759817303023e-252"], ["-6.24714789807621884781887225823024240822484232512080595177459e-253", "6.32540656131396942115639054098715688191143293797837392020417e-253"], ["-65.238437874430510412181603729685321529354031863165904695197", "-24.5677943634011790084568888823957385748333134759686383618732"]], [["-0.743981954382163609800900675912598241648084217508739372836992", "-0.1342324155140156192817279854626223633511606329922203258897"], ["-0.0991064214639846584647240233308581680304077036120853593276609", "0.115544782444833545799845083014698598472458221737681146440406"], ["-0.0844457082296674012953861500570625810436610018943214090931046", "0.0984523590062487017466135618586780957398460587587334800656492"], ["1.0", "3.8075425791446520009461263707480859973259009150415844558465e-265"], ["-1.97580685609136283282540519547399199971556052014353527196178e-266", "6.03612133738705713752645544766236595745616952209481201123614e-267"], ["1.91856898411533451133671712627939972382602996123732606895823e-253", "-4.43557985843339439846385334611113479475411456770692277242749e-254"], ["-4.87044734306516046772453427141467414394332705436455342976958e-254", "-2.68138615978815359298025034407333645745320005876576822272802e-254"], ["2.38065717102309938479796155837037504647169456923373993285512e-253", "-1.61864443156143661063949918192318787305934154700104950852832e-253"], ["-4.43699139920278581098620119886441517661198316817740305267213e-254", "-2.79779114694095400320742553898944670278481559072203960964312e-254"], ["0.710169261144795763245146605010453744717892515400683238741313", "-4.05158927621287528314691034960121437428896275995162398083147"]], [["0.646516641567948789773365719158425735628952818460140622517186", "0.212448396714733667747806691613220449997572835997326888328335"], ["0.102762332921563192413202372536806285386594625691224228360183", "-0.0906482477531293428709123548263836608119030245409614926795495"], ["0.0875608043828704124704209564810657106252640597605684825991682", "-0.0772387436476368365290614147633091547746392635141928259278335"], ["-5.52899904162721072509241769382097925007512994193371757576403e-261", "4.58195264377146609490409403849881591472121662563438770628745e-261"], ["0.99999999999999999999999999999999999999999999999999465447058", "2.22779675278988715392429750028041487433758215634530831459064e-52"], ["-1.84239767771766056748699351906410311859510575189303654242439e-253", "1.48384511893766283752762396363513735006644454768817236333966e-254"], ["3.9935282288599187967135631392419676657639918193994663333169e-254", "3.08357838210593766378585054896494055909295793996953709341851e-254"], ["-2.39020372425661785033845463565314568413009370950326395912555e-253", "1.15919274294122570867576017534258589803820038704413869014294e-253"], ["3.63691226777319611434408607675507796254562258489668413314466e-254", "3.1124517088685570753305888147871013379811406731568093996782e-254"], ["-1.13837993424494083189393025857831805306178166976450925880748", "3.5234094642347084232160830176322848520971362393055723670109"]], [["0.000000270649649125096555473378838752783751631719502995727855879647", "0.000000730009307828277140506030901925740951726632401038068827321253"], ["0.00000015436469732728657387255779422869257966058306845975403985822", "0.0000000273604877041726788882108671522853569614879015054663286871141"], ["0.000000131529682929758974187268179697820896278840010995291720225861", "0.0000000233130782804784956207240524847875230914453125253670295017941"], ["-1.54449579897591397651006270953310526442461097104351952929943e-267", "-6.12347401391155243018066783397358563663369221685040985896981e-268"], ["4.12836096142848260903142452225853781531491222542715321426078e-269", "5.7026532618459627373530552083337616496011836183610834151668e-270"], ["1.0", "9.07520964565354842026806721385580492283969602704593104929038e-53"], ["6.73064058554094746414786152063596167840059873408660363856465e-53", "2.03035437820897486138954406917749266282869395923573702401839e-53"], ["-3.55265325232184383186442252053967780041383704621295649616404e-259", "-2.30231636718388473356076107513589967598344219599905316038089e-259"], ["6.16266638594417988045016851915498659916154963488997297704602e-261", "7.54816115231345309456566719484621729535367180205467492844871e-260"], ["-0.00000396458359463461797324182834329300323464966047265365339922855", "0.00000149238388258204466286945808380531647188747069779000521010952"]], [["-0.000000117415907311079895029587604113311434748002952468472359578715", "-0.000000452691246540480146439427331208937919544363603157770557777239"], ["-0.0000000905878684965114768230569748338850281786308569618760498174307", "-0.0000000257237228532192873538790621893520579999042927921787124107689"], ["-0.0000000771872962337139210800012093259138701640404935059813123020917", "-0.0000000219184384074767892246070115696254222011018826158254578567887"], ["-3.55983099396514907148772905509203383305985038572931298419861e-267", "-1.43802111087442427621194035198542380494056441443366621773517e-269"], ["9.38193544845416224815895433521512463397699327122321995967279e-269", "-1.8753911929524483302639266996271464473605339513677867369131e-269"], ["2.03900139994788399600906437696138942976238134924038561114592e-50", "1.66288615440244313398915358907176731640587545651996764507497e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-6.19736522900951264303074770836905583547356871539778598914938e-54"], ["-2.72035874873477857797798405298627746895924041720144630573311e-260", "2.79863115450698592859874246634755016788801463737020179778926e-259"], ["5.39148035781855938920977136358625797133451791010507972993375e-260", "-7.61176445722047958705973380591371131481601523153573482976167e-260"], ["0.00000245987353501256536781857946485815004838283309630756656030956", "-0.000000651129219527959285147950186930869546473627484057477865240256"]], [["-0.00000046084358283057002723620242009598534017437090254553328071162", "-0.000000759781592518156804527128002735939723456555183789533979134752"], ["-0.000000178911468056337920450818992833941909587334609602393664134831", "0.00000000264059537917997043542368708923386066160773362179918224350874"], ["-0.000000152445274556879648194780680284542218819977418832807079397718", "0.00000000224997476095808131775746118845962091876635290851460430710236"], ["1.68112023824269020797273921929208339023493154000760950565327e-269", "-2.01599514019595575167056729271532157065302455508885268774683e-270"], ["-4.18856830517316267320947474268946659880202161215670848340821e-272", "4.18950883981041254310803393883555067574956827572007272746337e-272"], ["9.33419814157287696378692504039822342525499048830756063188822e-259", "1.68408807012174270629876358428439155610770774122589108635992e-258"], ["-1.0653330094557607301710554313212584601919517730106106733882e-259", "-2.51758268026749321345758393289415320619257286459623149758757e-259"], ["1.0", "1.63725581341003891874488070741150103683028628958952629696718e-52"], ["5.10654398390222436159209638355974275837253528278328850163565e-53", "-2.89340939408456234054082815732048872341311514256924777626863e-54"], ["0.00000412141368522843636602193712646408429735936304471049530784705", "-0.0000025280219355326427880428210910371740903204142606878944152859"]], [["0.000000235705201383869044208077617103184300043151555882003586817532", "0.000000498387797342628065442339068448784278767976096158675293834265"], ["0.000000110575286140952550763746757365436869275317449339451109711041", "0.00000000983375615898208128376648529740905719058211697124896264589005"], ["0.0000000942179952916992148519498997669994625777852822774042763593332", "0.00000000837905850232792724770635433625387121564393398734466661969486"], ["-8.77969148985806843284670234162269149043608177130497601029403e-269", "4.56390442760551869850292725365390252938211079421862478295656e-270"], ["3.55358607367115184535237012590788672914661231371742279981592e-271", "-9.9728180530227830824394795962517415017197382373522958297636e-272"], ["2.68500058003025018338923236500088347201755883538141499575426e-258", "-6.07132367444258530279922586528049987709338721461473950851357e-258"], ["-3.44456903024440137577235033401295552737163892223127758311621e-259", "8.34649351954151722575938387485361173562966936249424028282027e-259"], ["2.60254808942559018151700995230706750307794963480634138253432e-50", "4.61990510075683180617842820691547138034618547126244701620388e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.65293612614950209581562909334187954889682128708438860421152e-52"], ["-0.00000270529659530858212264574954174092439325267319429677304574263", "0.0000012959715803092231829063620593048596584577988299368530308629"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.4052518503462763+0.06713640538127251j)", "tags": ["Res(qc,qd)"], "radius": 0.06042276484314526, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 43, "n_arcs": 20, "worst_rel_residual": 1.939884105488589e-245, "cond_like": "4091.8"}, "T": [[["2.64305684325907410277219914079323592160440192768445982445441", "-1.63599169852660377813347130343643681263976046541013880031557"], ["0.451533469808012667290853560365767837751381005950067657394525", "0.118712275923689724243735067938272574361433008468241588767776"], ["0.384738577824578840768537944927044784829579081992956211076329", "0.10115128836101372953312337149769970833163522615045143481398"], ["-1.52494539008953054687341848741298557619256119278084185845574e-263", "1.20876886251459137314216555898742932181952389676935215526599e-263"], ["6.14939350488072196776077589270187155771967411474289902919122e-266", "-1.88267649211383856989858413039354011849551228248813664987034e-266"], ["-5.9514898700623316860142056657657923551001878998772999680901e-253", "2.70339456940493933072830817296321808915093408243369178682861e-253"], ["7.37333298026328554748196075181012186505340872133112692777831e-254", "-1.63929066910626650470689963707446274505845662668403736705004e-253"], ["-9.26322084943834356350491459540596873445002409055939526891557e-253", "3.33987455551386878092372138831240574958205619032219820276021e-254"], ["6.37859463475322742445645997803338736139150701111813148234818e-254", "-1.57919551545438692779276006406549479929145784435325605184482e-253"], ["-8.85674028345874189228827676387838566920134072277159439468732", "-8.98411859727788125795931275475406792729954788928309234064567"]], [["-1.01836641669341525433096556006038234434252220074629035496411", "0.951891311134310980119083586085205982833670257167582819819995"], ["0.730924864971907458064367985261232706014134900736158391784276", "-0.0799038062364451435467222345971561702979437680971091583000718"], ["-0.229271120970682402596041480014097575940618782804682677115879", "-0.0680837165564976371048994188283460859343426189703381535641029"], ["9.70495668657258222947855872089633225493437192916468408806595e-264", "-5.99395311476584967697157743969201200835483367507791268880544e-264"], ["-3.61811473019380331455776230142352583701912388075133494124422e-266", "7.3456717383695673377732895509410447757581104643230283014412e-267"], ["4.0746399711675409878588406534144256782639826509401121484842e-253", "-1.2600774041496066533336901698272128771320976029583499211454e-253"], ["-5.88252058912265005482319455915370126047787778161960592629258e-254", "9.37152413166701823357442816429981239874432718939605850778817e-254"], ["5.74293152709610111558771512105044434358184220987518731017988e-253", "3.61839907040814155648933204143251693427706819652354567319963e-254"], ["-5.07798976140341545565118232294636412448926886092628394869135e-254", "8.92055477831348281645200909662049244771004358255729093319504e-254"], ["5.15154621162608344924190327530132450407205704881565542991163", "5.56667130329781548560640323919362542964684459928725359139254"]], [["4.57503050886572080480832464750740808339882335293869306823201", "11.9675191289196451330382485480213396945081853532169953057113"], ["-1.61252019924330474848180447432781387546897725003375476190658", "2.01379402989552269280522713838664732025327788517930513758808"], ["-0.373981708230981560836567126054468627618536828431087435608115", "1.71589550476304892168019353803359298293770423352560183387985"], ["-2.80473534567220233994899157784778147930678318537688679627577e-263", "-1.04668089401597242556609938876286601541557023123181218631651e-262"], ["-4.05577997632522124089336149822599585000352539139506647936701e-266", "3.57428753682469346338442229077664220706590946255534627662166e-265"], ["-1.01042432917312221081149033939375788261644455668142344450306e-253", "-3.50824258982941259460532525421301704993269206518345415924008e-252"], ["6.66257167622968000617358054199128562439006172210409587943184e-253", "7.25496099811960833434328764749062821615181212063595726935483e-253"], ["1.83385379326678135463938561976234459086617566942339826367711e-252", "-4.70718025774322689142741901415714879280664133337495769736709e-252"], ["6.61188867865815300116051638761900936655957570854519371222734e-253", "6.62844874861649853835203788687340213949889576051505680215676e-253"], ["65.2384378744305104121816037296853215293540281685670673916391", "-24.5677943634011790084568888823957385748333165498985678586458"]], [["0.743981954382163609800900675912598241648084184117710774419616", "-0.13423241551401561928172798546262236335116067299994156555984"], ["0.0991064214639846584647240233308581680304077071592173143926512", "0.115544782444833545799845083014698598472458211862387848393291"], ["0.0844457082296674012953861500570625810436610049167298484566086", "0.098452359006248701746613561858678095739846050344282164459197"], ["1.0", "3.68068086667819766016907360878726685226657146441019765189814e-265"], ["1.99357811802888282974365698091922038230760209886717990509708e-266", "6.44653963690727815664741560986372026070806726228052347680199e-267"], ["-2.08712903435399130199005655057841902756043581857271993467162e-253", "-3.83616964412533232676116099310610827069833882575367153172787e-254"], ["5.03771300036147805855604938465070099490019698196946657693982e-254", "-2.97101130999564926623841528537424865574326494761583208889919e-254"], ["-2.52950785059932212583534743274613468719735505549333107652032e-253", "-1.63107783286854451592879849651059762139448344941544991768918e-253"], ["4.64352280037501577811228607233840675243297276681617064019707e-254", "-3.00715368054479401940545040898421019948400600057637268099354e-254"], ["-0.710169261144795763245146605010453744717892734083780756039629", "-4.05158927621287528314691034960121437428896257939018155101934"]], [["-0.646516641567948789773365719158425735628952783702337661535254", "0.212448396714733667747806691613220449997572867500385323801401"], ["-0.102762332921563192413202372536806285386594627621971322298341", "-0.0906482477531293428709123548263836608119030152946766415055324"], ["-0.0875608043828704124704209564810657106252640614057037725690794", "-0.0772387436476368365290614147633091547746392556357011618163009"], ["5.05978268092395116066647861140588792981930719771549683535696e-261", "4.8132429931569904130404600265365557559817379224291631235892e-261"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.97568080224127474762237799135683145561876732117679710092774e-52"], ["1.97954503208310693522316075668220315292732085173469329771573e-253", "7.54694814716345167806003837296724627979099947405745660917564e-255"], ["-4.10317119678770332876319935962817376815182498861359285165423e-254", "3.3566724963135103744826124320435090116534191397757627970669e-254"], ["2.51899836577349844629547628627800617928145497783415182210637e-253", "1.15237542700725390991031757676303220356760282132973146767782e-253"], ["-3.79055128244689583881460086700352535199919941593024991527395e-254", "3.31982018810578942307189581018390826375929591911418193558473e-254"], ["1.13837993424494083189393025857831805306178184220157552699947", "3.52340946423470842321608301763228485209713605106397261592536"]], [["-0.0000002706496491250965554733788387527837516317194500305579390471", "0.000000730009307828277140506030901925740951726632392384626794705562"], ["-0.000000154364697327286573872557794228692579660583061561019587957164", "0.0000000273604877041726788882108671522853569614879098232345760395173"], ["-0.000000131529682929758974187268179697820896278840005117080476334494", "0.0000000233130782804784956207240524847875230914453196126971581825054"], ["1.47978975490161013122693844269817899904528379640952156711833e-267", "-5.48132742883496632507761545160169373372665356277347825091978e-268"], ["-3.85078792193423313247887980815359436658573577878110390179253e-269", "3.8955817352208469985739908585604160676364596755152788850914e-270"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.04187891727558583673344429275757238730950150151534827819955e-52"], ["-1.62424443965067258260625617577287264071461803933317066893306e-52", "2.07424132902750953040333348545388251514397275759906668191332e-53"], ["3.6704781779787900009624055593157593499848084864253141751814e-259", "-2.46453181582116134649448207431864352777818981090039197370936e-259"], ["-6.12826840351055833313014114712874886980183099470560879680849e-261", "7.9313765589001212546919481044388955201140437735174888640752e-260"], ["0.00000396458359463461797324182834329300323464966042708613704251303", "0.00000149238388258204466286945808380531647188747040930684780140629"]], [["0.000000117415907311079895029587604113311434748002921344693387090064", "-0.000000452691246540480146439427331208937919544363594762047464282796"], ["0.0000000905878684965114768230569748338850281786308523329649336890749", "-0.0000000257237228532192873538790621893520579999042973426351498099671"], ["0.0000000771872962337139210800012093259138701640404895618172627648465", "-0.000000021918438407476789224607011569625422201101886493144127521574"], ["4.54736727469728806188377253657339967787311973746441986782148e-267", "7.96854290706319678908102465095112326150741813255734240649854e-270"], ["-1.16130146734721549422303464346105695991402452964644201182687e-268", "-1.62958361330175130643781860303241721187050201296242159210814e-269"], ["-4.05313337724888572244898797484732029770126163010667215655388e-50", "6.41864915846309387751500076978227532962211895829971323553857e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-4.3054606042856215113301768837129769472919047693579022107615e-52"], ["3.02521822933059076095041585971059161996422108335107781373068e-260", "2.33942184950015943151089999220232620040053665327197807520761e-259"], ["-4.8113867567393784902481688158811892117261654534840682599666e-260", "-8.85839328810498320786383784395681033603780842273693040970965e-260"], ["-0.00000245987353501256536781857946485815004838283305156186132239729", "-0.000000651129219527959285147950186930869546473627314430912471616176"]], [["0.000000460843582830570027236202420095985340174370841316325247758839", "-0.000000759781592518156804527128002735939723456555185518159777698709"], ["0.000000178911468056337920450818992833941909587334603664995232324307", "0.00000000264059537917997043542368708923386066160772281102085381648349"], ["0.000000152445274556879648194780680284542218819977413773722594439351", "0.00000000224997476095808131775746118845962091876634369696380128541603"], ["-1.64056617735937323434531616356768917768840541262056053803475e-269", "-3.00572977844544103217625430801493644028971096920078942929985e-270"], ["3.89621432452690530720649900698623400196131464455638865268919e-272", "4.45624803465530983165794057400770151581789809096042319574535e-272"], ["-9.78652497930268124935611407671902741878186888284319907825025e-259", "1.71572041723379440273466476517110264021530733441877786040008e-258"], ["1.02628563794943911940316813929908422185998060417664632502653e-259", "-2.41398690759888289473237053850413458478630363281295113127049e-259"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.0415734326296710190767831721488529177907263452081976493992e-52"], ["3.76662723365382406999382908924298350713232198134495962123772e-53", "-5.55628266343481324273105174685553508413200253355873767721521e-54"], ["-0.0000041214136852284363660219371264640842973593630558822651717427", "-0.00000252802193553264278804282109103717409032041392753172518981215"]], [["-0.000000235705201383869044208077617103184300043151517988400770238796", "0.000000498387797342628065442339068448784278767976093292188058401305"], ["-0.000000110575286140952550763746757365436869275317444981213000270116", "0.00000000983375615898208128376648529740905719058212326081931920598556"], ["-0.0000000942179952916992148519498997669994625777852785638807454930532", "0.00000000837905850232792724770635433625387121564393934651053537675327"], ["9.12425727736619030715173272454125603736099399145305626137697e-269", "2.28928359834950612277150885697904412772679535805315038467861e-269"], ["-3.40410458789983524945179007941541318355703363620415640035703e-271", "-1.48037952302103746828233808661685153419185408309182807942621e-271"], ["-2.26856447419096618959320334086018356784906531458436116143242e-258", "-6.26542152380347223775597717900641486485043833299980735769845e-258"], ["3.03209727241503828874466310764709341647702042834773375817706e-259", "7.26734601340099249341648956213186789235742644996546892953691e-259"], ["9.59843453101811943741589579640613131105478196489305130684559e-51", "-5.70775004631698441326182331804854299157843941558102771855884e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.12492249346682869597952747886997726350164177415948081783412e-52"], ["0.00000270529659530858212264574954174092439325267317984597141405422", "0.00000129597158030922318290636205930485965845779862363758330583143"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.8333333333333335+0j)", "tags": ["disc_q0"], "radius": 0.010487861671810862, "h": 1.5, "clearance": 0.02555741819710191, "info": {"n_segments_out": 59, "n_arcs": 20, "worst_rel_residual": 1.2272476273694057e-221, "cond_like": "9866.5"}, "T": [[["2.64305684325907410277219914079323592206724888882645329036827", "-2.9247957683706503833311483364470072810192565579022360716205"], ["0.451533469808012667290853560365767837328447856162756755485625", "-0.201768164675925131815974402082090158666044227953801339200117"], ["0.38473857782457884076853794492704478446921000761795691704786", "-0.171920803037474668529587656211958478390002182398478227293427"], ["2.41995744530192813347330236834586128233677496399130421920759e-246", "5.86657545207324803820386134147780613480018414051192211194822e-246"], ["6.62935457343854757416955811282468863494580215346174446430142e-249", "1.00504891419000369669375848515827540084115901613995308788181e-248"], ["1.19305320440964735839431074030574771064273058166920946752373e-232", "-3.30213774918863811744788821744976168144547516486471350667887e-233"], ["1.26715976138395578784985533758578238262156240509679318185871e-233", "2.97909764089028016495185500958591069181986316052782480174768e-233"], ["5.28859735943314198360944436895348251128469686268389107680384e-233", "-1.86722173583128594194374822783218799153158338903305222958328e-233"], ["4.64068331301955757512562541442253492574590850314714546877875e-234", "1.02061999280462377017124768220871311717234004901947818383351e-233"], ["-8.85674028345874189228827676387838565446301513129247068547213", "-3.0926267228305557102906911132114404999188762048231388603402"]], [["12.6935234512400482138357274755817925844027346748567296146738", "0.818902927684392876142386802945011408902477697075860698350588"], ["2.4304254426665807605930005195915301448631637935297388158871", "1.2125663455896270974214470741991561298848843299806006224571"], ["1.21882404582241200902598860840935112935086145720868985004742", "1.03319262582784794099815608689158865504984226933257627886111"], ["-1.17105908859224731902565588864420048196572752267544309377992e-245", "1.75219618036194840434383438095172320483141080403842316167824e-245"], ["-1.67401414602310288205162105168743246683151981384692320225694e-248", "3.68216239429769331077660095135474665451010179656056431695753e-248"], ["3.12093701086849823306071387656753435749414141566729271753052e-232", "2.7668094468829029609958626871721153260286729524524631462996e-232"], ["-6.09743083849440282977499905897461067587951801067793657667964e-233", "9.04487193056468992366025909934192109623682906066276662843573e-233"], ["1.49057847966402099231046246774507689446514484592907664078051e-232", "1.15733477459748843177682595666577358629535760162255237793936e-232"], ["-2.04483518740759785208658377233844238282916603835122846270224e-233", "3.1702152063692652733012920325969818688623656006096619472684e-233"], ["-3.95651629732509754322533975415473093755947344314345611237697", "-35.349441951591575729649573230582344949070815547056541455773"]], [["-11.5173957944728578488039748179337555694351316627850582522577", "25.5303701958366214549747759097554295744438450590769350691977"], ["-3.60707296056552549936610237920156573132805377304303899476376", "2.00949147534717316193569106472143642042853407304725165793371"], ["-2.07348228592565486336519966038476606693041268235620279731421", "1.71222942278102328590970126224785115113437222792169959551644"], ["-3.63171778086751956178480906654825451497389093143018169698065e-245", "-4.04527473685500683241204245575171764957382748362654866749101e-245"], ["-7.93528353165084909518198416235376742292549171745296955426863e-248", "-6.60839161256814027564624864570058056130811100000294232190042e-248"], ["-8.9512103457401922955851980193213393448165745731176380684075e-232", "5.86745922641622714047870717025952189751476690741918858079811e-232"], ["-1.82963462629844961149534586625490047651755014561720230032594e-232", "-2.11847692033758960372888982073189968870386066187758866655687e-232"], ["-3.85782790097408819249243976093674025031168686062325760955189e-232", "2.91011200285516486347133865619852710107488888402463727949813e-232"], ["-6.46798154070103951968494998172975476192406981660939266332856e-233", "-7.17518940519845026631670352785822482917855429838008387062546e-233"], ["75.9277612356301603269521875628663865451134028990448335574621", "19.2180463747788084856013057948448895077454960152321083833375"]], [["1.117942587143985340750901395066475739103812924541021081655", "-0.149473230794700964375796761738235199860917051673813849786155"], ["0.145456437219293930351868546994411734357915153624455974345943", "0.080565065073130342159727152614569931991166916636902424971739"], ["0.123939212778569976157805152468611181938105219656333102698231", "0.0686471560386436051538503548905211254835978461284883907657137"], ["1.0", "1.88371742588312741743302252698890162122173388193907367292255e-246"], ["-7.90000025555439738782725600928510639449560360842500493715237e-250", "3.84770310267067030614425158276618266865632282435225130064162e-249"], ["3.56055770962408077580902054425907312918343684497165743679743e-233", "1.93201100622070851268354248647042137928819862956225879420635e-233"], ["-3.78145833401605191742959534156161595024579651048349906028123e-234", "9.89747005039875914427814006425949142749130545274709862065202e-234"], ["1.65862495243931286619706720304219135746387873509286676847679e-233", "7.67780438112785241458779268318858864751860072033263666905803e-234"], ["-1.23975792717049580324631278864025011422445284635499274443243e-234", "3.43696337761297313436406587980122719269411619579578777557718e-234"], ["-0.958570965934373426676071414904709798307062868426678096656044", "-3.00486125006388661306777120545101412893501564898184614081353"]], [["-0.307951459643665741176657249142569564140662387436707498730247", "0.277053172203720818824405946357198611144168487985852009795846"], ["-0.0607993556945342219803966309484038793370030223349850564434949", "0.00572584130098684333402165075538051398296972208696196004872253"], ["-0.0518053681657569702081486086187583350563812734688596835099323", "0.00487882335705387834378176159038339652986769219243976506907175"], ["2.83917212553687771566520842761356174384184864370167760516453e-243", "1.2074430496469611518383904244404330979617413347347369238372e-240"], ["1.00000000000000000000000000000000000000000000000000534552942", "2.75995308423668467059025263358774704249228428072284524593158e-53"], ["-1.56259312864998009448812751178945677597389527680662406689707e-233", "-2.10278466634698322636209601228594258187571766982922121182579e-234"], ["7.0188401236841045685450928556917701629411049448055429894821e-237", "-4.12336603154450823650023987921376282198150839133419764468655e-234"], ["-7.10605826147882967621085784093192541925815688494909940503706e-234", "-4.14159168523745526408338760805867029904097307326496516435756e-235"], ["-4.14449042208422638609965300310519603296530707387216467571932e-236", "-1.42232139988774216572540003741301096966530146645032607929824e-234"], ["0.913489501925158585166344010937427791793200603795252943062008", "0.712307159058602780183186255362091877948918452381933064840693"]], [["-0.00000015411581672321647358721794287286451096865548212914400347764", "0.00000227111057862769941545714313074721065005576146770248494690645"], ["-0.000000217850344761587278401570849105154362270022442906353250834686", "0.000000255262220900724823679237622238012663918454754558248897406931"], ["-0.000000185623962400405728342166877344036853058480661411327484904208", "0.000000217501537335528843845030873386235642628742512759675465565349"], ["-2.48428541678196665623235959056632882270633514620866918640364e-244", "-8.66332678537347104447509138423959013003008239210999176477252e-245"], ["1.34571803451877417293132022795195573958391816673552356173756e-246", "4.69549518484922108697798008609678335257554283060189832133233e-247"], ["0.999999999999999999999999999999999999999999999647121557238303", "4.73387283903562790793850479465214397114663936824378446077542e-45"], ["-1.24624900974205291707607854862390867911762979192552832000519e-45", "7.46668649600936897846578741568360800851148525023727292271941e-47"], ["-1.15767970511822691027281280463275318633766655283526164003333e-236", "2.0635133425705928358942836160835730034210933562121906814582e-236"], ["-4.31156930052980374668781825832600526339184357200579446882591e-237", "-1.9447380246284519880367862242509336337730610260783003159586e-237"], ["0.0000063283995534750808228382475536771746967779206241423549878875", "-0.000000686974176688027888504290837569542498726274223607419062702245"]], [["0.00000503131681358338767798036761834665282388574376647178305014623", "-0.00000178772262255422687311070463430349815512065416725896481824837"], ["0.000000752628244520342084452532876893901421857732064077820605822784", "0.000000230611465505790848022988616178764945495984502032769517197206"], ["0.000000641292705390113965450678901022022513298895959924260234730758", "0.000000196497343389549598315445921477764213913738273921441063485473"], ["4.13381586666339420908264933174215522237377996590622810145649e-244", "-4.59187296160129300041108689785478198452177542267473078494811e-243"], ["-2.23680879245625259343878136346737860340137272821718648002215e-246", "2.502031723436640874277574548941402154046702584060991323805e-245"], ["5.93946170677834717554496600119683112271239395251501247956804e-44", "1.21080484250378497383771224660120973394943845212299182766627e-44"], ["0.999999999999999999999999999999999999999999998933661763820422", "1.59372446775806593631128789249637182803598422048724507462033e-44"], ["4.04921445044221138602122012176661606600873037813252702721299e-237", "-6.41977604318087399092086673903184762298257632270019775781602e-236"], ["1.28513835111905382847230431544248707450671695510731540900519e-236", "-3.10917267906588022039232987216278506470148642422265374567585e-238"], ["-0.0000073840066412775914642336144192136106790904898427928219708198", "-0.0000129778232125079303026091600588938651314338718615907015305628"]], [["0.000000329071027386725124903615733484496643419667094253629779852193", "-0.00000218779482219076691220515957501837915467693573339312106811725"], ["0.000000231235287286551292049869257310901974312952824039958052382177", "-0.000000230024089752305400030612034352973215320629036595742626652694"], ["0.000000197028883841795183758468479602188664503344418116884813906843", "-0.000000195996857540425902984663508561113272225861427631860685693325"], ["-1.15386116386052738514886726868690279634276501886545052695723e-238", "-1.08907129947327201542931208078466739095118752469400054420544e-238"], ["7.23230935592641481713850949947622358714715077574618162577645e-241", "1.51823253081805210864359354533038939318475386515667627781191e-241"], ["-6.21585600163937511259307188208857256941836630622079085153458e-230", "1.93546911668294839917755823961608548866725688099919332892632e-229"], ["-3.65043375859429833043488563388210869667370615028327982853409e-230", "-1.09144245065502668619071861961906481839988349026958296527074e-230"], ["0.999999999999999999999999999999999999999999999999995990852935", "-1.95096482674892743702935312609330524441259323101999813256373e-51"], ["1.66992914353880920719844422629241003801517732460852073156415e-52", "-5.26528357949609437837707463772283221804750998571064505143657e-52"], ["-0.00000618461739282008984520684359365166411159454817433677001559226", "0.000000164506725516608547467676621929431506335254899327566167113273"]], [["-0.00000596890220115037193098838722749016233938448916098532379333904", "0.00000192084500609848966810329931719795721804882695289295034838386"], ["-0.000000875300604831503771339579771034396642152453601759194674379673", "-0.000000297260106516714200461690897805358318591755662391186817583996"], ["-0.00000074581826683867776966212714218315453532516756599595558934763", "-0.00000025328671797873872702061236262705087501309358215584161348728"], ["2.00222503393673876188059252723303720859487103085428944187671e-237", "-2.0303047160899437078362838715270561041472841046408181687008e-237"], ["3.80323874481436898584615647518446413762983950750158046847994e-240", "6.65810892479408558244303599523323515376725183912078892363395e-240"], ["-1.88482428929605790345465404196760721241954221657826796314461e-228", "-6.1279330287617325787780284391861429173082454538876364375966e-229"], ["9.11469628813002333616665604999884981366783440788076336616873e-230", "-4.36122834285285516312219770600136255945010754432084736335552e-229"], ["1.27978597123780448918394203717261753682027751959497695949588e-50", "-4.36216391635715323862006002611676939290280137062748827816392e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.71607687058613907065458290692935515908067036655176037215584e-51"], ["0.00000820930708881294666097187408175984418661120564328300329009122", "0.0000154941126038984428704705093459374724020297139839792519850956"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.3063728842442615+0j)", "tags": ["disc p3"], "radius": 0.005212005285834343, "h": 0.15, "clearance": 0.0127009111012211, "info": {"n_segments_out": 13, "n_arcs": 20, "worst_rel_residual": 9.850384583368006e-231, "cond_like": "129.46"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "5.60274675398448327685458007244039604779357449500397229109647e-54"], ["2.38936173094834908863015956761200690016862538092045380322495e-53", "9.87182880706328024518749005068167459134411034245222220324461e-55"], ["5.97605300978748302315246865169749185836681911755569397922672e-53", "2.36182479433346650302039707554012919722849425235571258923202e-54"], ["5.43870342351768907221701314636649698251094016797877283474523e-254", "9.66446665607793276480730886683005662302078042644379364847966e-253"], ["2.30731592041360611813636212926532778275556512609296313037896e-254", "-1.12376133325193489180681278709461173218277435638311074890358e-253"], ["2.32165528970697730887088240772006821166967327268916346931805e-244", "-1.36223507531710163693197277504680707815083668906708755818986e-243"], ["-1.57638586770471548642295234568487850352568567381738253118139e-244", "2.64944570445816526876711544081990577128947354540227215429824e-243"], ["-4.16449894338656337724784294058731030801875878816562394482814e-241", "-6.15522468636618332683082080363496381583606513672810048578516e-242"], ["-4.35094204131242294841843292682738455440743339443136132822671e-243", "-1.77695127946868461829790128605363387192531978149909602038011e-241"], ["-9.99419162479233221270820091026565513992224293713233552257418e-53", "-3.6635338341638431989587913834072333098691150548974549949771e-54"]], [["-1.38322336353730095159506908763930067066540995496240511235682e-52", "-1.59872059161858328078087025560531384620760097545042573537838e-53"], ["0.99999999999999999999999999999999999999999999999999732723529", "3.39680970459925711933652355447035207354441529432658987575364e-54"], ["1.18881629429171627951597291778864500503792612102859799959806e-52", "2.81156629227543755839078412004938766666648457864977054872996e-54"], ["-8.90339164726601590351491448841099188207205739876714370954826e-254", "3.18214572563273592796523129061077213474843533635335003622855e-252"], ["-1.58580659512002558216600276977843369779745345642765969558261e-253", "7.6929502780463923992942776013713521804257332385484849747607e-252"], ["5.89983459880232898093164389120139262630025180996666911194262e-244", "-1.44717250083844138465776413389653761432462864613133258640843e-242"], ["-6.84772376878797585860887527010848851060592216864138806853121e-244", "3.4127139271991748469540461069167447367830781596787973445995e-243"], ["-1.41699105702302355950021966971687165904572148974902699616958e-241", "8.1673285678818277896299204167253318774400282291183441110154e-241"], ["-1.78145039062251202626216723763053152613550040711413890150249e-241", "-2.02636880935889748699218743878155453158656463796998370891869e-241"], ["2.8823818206174657953886412454667058957159538235357600040565e-52", "1.39046615048897618444245699741673077356533928903936416288338e-53"]], [["9.83240729544766947726901225618794523460800653744515943782473e-51", "8.75512193741058158708836769814474638533759321043957819978004e-54"], ["4.26904313708979666881687051470980758558011598394348988584543e-51", "-7.78529637317714557938629408079367624017144204200399201219997e-53"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.36725146733107755219717259712312112268889986139934235467032e-53"], ["1.97977128053289320336530127267636246482480731991300600795633e-253", "1.51820438744649026037423251132673710643380069160755972255973e-251"], ["7.94821234841325375030334984005240836574913155483474216193996e-253", "9.33837371033317495941703835401576003420595711266710460559415e-252"], ["-4.29820485638976678187739755761597902801789231123880452598313e-243", "-8.07490849488213644408673475953585646630896679062100290344192e-243"], ["1.7947437184414237916969448805468509544625958792801933414056e-243", "-8.2851400129802662333839466520247033131606717736666412744335e-243"], ["-1.02045990247686103925236549239650342712110505396602350620934e-239", "-5.00213600834705530143964107031818692221615638043841997446911e-240"], ["7.86336795100380301902054446789653537427664744623866761069804e-241", "-2.03139505419354798125464941514204647061812989385315929656448e-240"], ["-4.93662844321399627740683718942417536186319068791252344849492e-51", "1.21603018302478497834140434765879251380305278288348229220633e-52"]], [["2.32257750072763674043234897368307087145436066724457873203964e-53", "1.19167988235747441221777910713428856666588363899108859626237e-54"], ["2.90318387917020460856427371432220719505371704995201493439533e-54", "-2.72197374721151219462700756579780305740805324657408832844493e-56"], ["9.18679666173902483835080062031748834962426062668134162716929e-54", "3.1883482644024683951527950401699322255953197556745248338218e-55"], ["1.0", "4.5429205365671820498177801213154363706376649540819583547039e-254"], ["1.95255183381543552320490184790691088804489188343579228103722e-254", "2.10742988523790883570757213362528697472178214908697683270525e-254"], ["1.79499198763158764074505897891780314008454998482119298985127e-245", "5.9813245934668472127668891725957385058336778381828147048871e-244"], ["3.7167268565383083635478428140970931570810591456537285302462e-246", "1.67805275702533026641191120958177423431010635957201704024977e-245"], ["-1.63700333517624715147555230074503147988274769979917508673709e-241", "-1.98752266290692949256602729482057013746709718034640706935318e-242"], ["1.37262607979063190509744783450504542596096843979546946773458e-243", "-3.10944634054946306132475897072743604903051612323582171264681e-242"], ["-2.20538861687698693850292804205252827779622070263494262288217e-53", "-1.5830614494969926389093800882841988870274244200165637783584e-54"]], [["-3.65386085422636514644008543629514900672932883976254503098911e-53", "-2.89782180160172488467296909588709463283199716131460292579114e-54"], ["9.01291044478935699446692465919202775841597766027595072176312e-55", "7.43425140440977788947157260447187699134704134999835345331971e-56"], ["1.07460934988925113880588545796148787024548803779053979306274e-54", "1.07895401119984813958735212785251105260505790375579016220726e-55"], ["-1.16459559927602718589354013099410197483261733617269893507156e-249", "2.39931532520792216404642222229948140203311476316027741255041e-248"], ["0.999999999999999999999999999999999999999999999999995990852935", "-7.66355295260321429272737505001168533551172151943684139513479e-54"], ["2.6334102794121589915065356016543672131143116086468233710418e-245", "2.46955425580292865695279169362237728728431449130236369113809e-244"], ["3.28933438707842797459362574661720730660770872146928335464226e-245", "-1.27635917876506131905788720302714532384951936284523846050448e-244"], ["7.17204134640272319003945921306856035875926958009109753793889e-242", "3.74639843445555646876652129599229002188272133416401646207802e-243"], ["1.29762333498590189198072537980427916309888716945021596936646e-243", "2.23385028626749034424090502533518542023974106239588906990589e-242"], ["-9.37484527419141948459261870624974236538174708511734844525839e-53", "-9.17951610881013515799692077874471441971804411881850240319221e-55"]], [["-2.56626508620716464729483913724243707182699799364784345852752e-58", "-5.38344960465374237385419193090290389014416558828303143597451e-60"], ["4.7356065512737322224821085896496679914355777451687065440621e-60", "3.08317949629180352250915079724392246268276497087708178338953e-61"], ["1.84273192775612377552824994744239799904377467308529021409002e-59", "1.04268453890782238847150247475641693203593503468600848935585e-60"], ["2.23658503889636458243850533039766572256631698644239670613593e-256", "2.67975703892328170000098540367301584569522874191642087054685e-254"], ["-6.41833341781313912529176603441164124071669086887127218496175e-256", "-3.27826924420610109646464674362536370412943232649803764301931e-254"], ["1.0", "2.82879663134217769002415200132161925396278028444077461256994e-53"], ["-1.07403058166457734460022292787318675584160532458030318187944e-52", "8.51982829401545248573925773071139168575659292868945187675556e-54"], ["9.00797177209844257463487456714836599023113136500666891576184e-246", "9.00001739701308661771098461657150955304748032190984588856581e-247"], ["-6.7155854833512979812235855527734455500057715361255141089082e-248", "1.46961118608781182544674206186100827852754413790163760117697e-246"], ["-4.67775655649700326311609943256427572886392918272765420108792e-59", "1.33428498647338374259107907609544507949220997616157679220659e-61"]], [["-8.02440736842568014592364266720013930509890346435827630927281e-58", "1.35869272584840808747531489397380208502907295212199586349468e-59"], ["1.29223626106788785440662146365382279473124932032877985715798e-59", "-6.01861408484874055769421699437900379881507015554303118308121e-61"], ["3.02076042898000103708089515406840297834126513661247539337839e-59", "2.13663057176967302852253341845031295240675551194529988959086e-61"], ["6.47757678948875603551621403231319324322616569413344807691884e-255", "9.18423180390308502373417885745601085071175274563876461871624e-254"], ["1.60208326113235115440162397394699420741551149716810359404088e-256", "5.66282411272251851111659768478128337244174400640313580363578e-255"], ["-1.14083372225343189999645773462443087238966801865854460449987e-51", "1.59288777750262198438736536338159661611694093104516724427157e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.2072737000029109677925009090913208950952391330134779402512e-53"], ["8.76660998913703019800421300973926099018434464931912189788467e-246", "2.09398417813199103196381203739079080131165260002722602312701e-246"], ["-2.45261827471034946731587024218399047835539011256497898573653e-247", "1.94159816943054254276001172693834141560426493237557175612639e-246"], ["4.21850820006303140088703531166382432979719043619503672972682e-59", "-4.63220499313812727964474303080756546285006615316530208622335e-60"]], [["0.000000634119625129883498418957053237577314187393939189714615809444", "7.68214288767300279293281009126520777809069540844184029490498e-44"], ["-0.0000000429909130232969865063625209780977985692290862032017161837062", "-5.20820242156750184683498825201054964250604499585950257833172e-45"], ["-0.0000000366313105050577873190307871055981242246685704926687887875415", "-4.43775827636510144670807980169279142564974353548228779525306e-45"], ["9.75880264501329644594387281723615482998060198042748258791097e-255", "2.93575932554075988579089724744073153447809261911717691027478e-255"], ["4.72694359805803396476365786328994377430391578815377564479946e-254", "2.76466930902206778225008364899224373910760663651457347607047e-255"], ["8.7783520624677154329829339360168566888658212378752422587747e-246", "-2.78138613272783122731099645758222692170604810401805248218679e-246"], ["-7.89798224687767559349217295350169974716924378024376857687883e-246", "4.50636905530842531959947753181171701772568865255720781077973e-246"], ["-0.977754971048193881550224280062672031237080523060081628247478", "-2.39598266356844626983610934031473617783540315879412310176654e-37"], ["0.0282133850344018888261756627494973993671050730261709384742982", "3.41795532877349354224148584065859780304672957510286350853952e-39"], ["0.0000000517236521458275818608739806305112804748711986671339967484031", "6.26614396889497346605999797369847801436104670360991120248179e-45"]], [["-0.000000499975788184317110686027074081011584510292997654860806243528", "5.38037378049664858881582662575504208140284438437200805121654e-42"], ["0.0000000338964680665477625049416778153788314343653050067105525478365", "-3.64768999512958636009197934328408108265580323160470209890944e-43"], ["0.0000000288821976425022355071692402687251581452580113666644862699974", "-3.10809088342402677177642098277275041078766261978262736976022e-43"], ["-1.9603938816798079440724532906251641683890400642534580323329e-254", "3.1779288837217265059572683550948969586623870606859298208326e-254"], ["-3.29574495710500590530669100095299618507253036847813409926899e-254", "2.1554506599139995965586245241523497723617537859569851776719e-253"], ["1.24970747423112298515830683018809056935978026973211254215873e-245", "5.86363310084293756232143779715855061749485681354564422552928e-245"], ["-1.90574066126910490693494966294948752029485060354770382243507e-245", "-6.64206816123625080512936909079609629389512190229075639160819e-246"], ["1.55937391195349783534235714242114941278306922824276832280755", "-1.67808416090183567904036784955929512520243224282653690030239e-35"], ["0.977754971048193881550224280062672031237063250550299000151723", "2.39384732915434090376146256593241116695741035773759130965728e-37"], ["-0.0000000407818536511698410949656116366512502701630918926532777258626", "4.38864483621585726370899160344435455045842774337763563878454e-43"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.2947906502757407+0j)", "tags": ["lc p3"], "radius": 0.005212005285834343, "h": 0.15, "clearance": 0.0127009111012211, "info": {"n_segments_out": 13, "n_arcs": 20, "worst_rel_residual": 1.1179810561118043e-225, "cond_like": "261.88"}, "T": [[["1.0", "6.13738086280491594199852440765469037000582559070968129106225e-54"], ["-7.21601430308433310818428342475631636324122860413733845677824e-54", "1.98889681894196254238376004194842453798017685549545956008127e-54"], ["-7.14204634457503759992286163687842174901245723209180180971881e-53", "3.26160749699914567778708727313599650067169661781957772184144e-55"], ["3.14191442602879396606802613804557573693951265969113126729101e-250", "-1.35693423192042217517078490141658834280888127621810949095901e-248"], ["1.20519795433132940402027321145803594315160167203670605399713e-250", "-1.34295994499351986515598138689927663043131616488204090674815e-248"], ["4.73664230242696663238994229388076030702351062441785130259e-242", "3.48869530448123865795479586101709996509529286951495935029653e-238"], ["6.7143971935239314432644079064812929250459518537285415056821e-240", "-2.89435840750388706497316791486073461717098825017195488363573e-238"], ["1.37336475601471723232233904677631260513814172874433667844489e-234", "2.43998931485403821441120306118901593477422139179416134957201e-235"], ["-2.4373463390657678341514071497852269370163413452891359371199e-236", "2.80005349630765068782106653678262948768550044450445958302741e-235"], ["6.99668076449359607326483313837232978105593563552076189467731e-53", "5.19726910631263933564052115347268978683876817724093393443619e-54"]], [["9.50946701165138482277931778116248821494800132471626322227777e-52", "3.46362613160425773845770565442610199363557929325170438730304e-53"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.65818667542260456032563150475754913951112076725555704046649e-54"], ["-2.18852063338125744336985945034346281877688876768386072919389e-52", "1.23183898811464748800273348678164468970220643364414171682909e-54"], ["6.86786419122760807176979061286129740726777747523595677263903e-250", "-2.54721209748535876329768095653482142640036884455960875798939e-248"], ["1.08356105662741681961519589575970669645860176869244542272881e-249", "-1.32411478548556848064480959451647255991109398045168113791805e-248"], ["-3.7404903221098531214326682549724303482314011691729819249181e-239", "2.69160762970229426209630667487831677315860942742110923008093e-238"], ["1.83724554988235512387374212895217910252751172288397060538871e-239", "-6.47629841283508818655147670204356184476381879200046972169988e-238"], ["3.0354864085586435680697525364925472137015529596354883325806e-234", "4.82033221308871298334089669279077009611676792660245931913706e-235"], ["-4.24026962328335897787758530469633717497151177065327487428377e-236", "6.17125345558805522627321718777137389277835914565848915861626e-235"], ["-4.32271893622953673026257292282415959445409436956485977136335e-52", "-1.16213981554890740695178801618201672740639652502605549646017e-53"]], [["-9.81382094478102007117935663408918421819560035774867233759276e-51", "4.41774567294882244261883994284024145219925057223931716633988e-52"], ["-7.12464668956651102576312539674544866043864656824768450201847e-51", "9.54390670619452665580894616887650580446510525373737999798692e-53"], ["0.99999999999999999999999999999999999999999999999999465447058", "-2.5341641641633075592822909117684799713795005369628553487773e-55"], ["-7.00782928218035816404309716039232375646151472046754635868185e-250", "-3.81475724104977063768443858666838708598892130628290662114227e-249"], ["-1.4340739311804887151598524345240832882124015315714185189128e-249", "-3.73790509529735774272893218007693275355442332287272170670295e-248"], ["6.82981764893757159280913769010864704237465953243082493924816e-239", "3.26919906456668635482536128874418641225539417557771323257161e-237"], ["-2.39408925137762841958927144700004181638488031996050182618654e-239", "-7.22876125322438761258413977653791635766319500339370992869166e-238"], ["1.21663362092585510969253842768533922398253377419544246736397e-234", "2.40705777949461610711518201891717226077507469007991922010023e-235"], ["-2.53234726908199690695646363678794199704392819092838443003757e-236", "2.53947550266797614546716237897254530202374403584039061780287e-235"], ["5.60983920916879145953156725435132433341580280199499881332874e-51", "-1.20002427730848951059077997626473165937875935000096821692272e-52"]], [["-1.97670451239677938511847570273754458963566965564620975997576e-53", "1.78706096595781314837834895162223506359577750104430968809916e-54"], ["-6.60930786364298184865678364646072127608657874965529616667249e-55", "2.84516423873513277380759570282274468264530600142240020270849e-55"], ["-1.02201471760589126459110095864778093456337563837155886389959e-53", "2.39678906109803655951982245285501183635320149686484298075297e-55"], ["1.0", "-5.21962747109291933407265189769612853666204077790092216901622e-250"], ["-1.44428558963672559482432170561599464036273116772472598320603e-251", "-8.83176232854585156906629311742941243051443315181638166653882e-251"], ["-6.55751220782819206077954527227564301620247073024520749402694e-241", "-1.86478629434038465040594888173053253308415275378097468585599e-239"], ["-1.5418129602099759691906494673434862910144113454059071394423e-241", "3.08037331843102490546275153291279729332343876582437274114844e-241"], ["-1.02613204276311088286171644380939797262649358972636721128742e-236", "-3.08694459128447843175511985222869524865908843547837247027055e-237"], ["4.4221462926615885110102930976617382860966237534897933736746e-238", "-2.06732686163882432255880834920691578827305361714483434954808e-237"], ["-1.19712965507144030075315669367214001771528673269763100887815e-53", "1.37421450470334254702530053997512290619965554995749840582761e-55"]], [["-2.19240974521399514242517755363961086932454669541911298699359e-52", "3.23964117544713771618032566075827014507250153856961644555001e-54"], ["3.50895999336011963293454466054320515338648732578175053850811e-54", "-1.32850241173176630791594617208045734884588402730201421553878e-55"], ["2.46705886153893425668913219324786393952013424860725248742785e-54", "-9.60704838172186620501984062868032868102108407259456744368186e-56"], ["1.5120418159506781672266465488318602448744831947824530733503e-243", "-4.77451948665291981516606157985243391640063513983118650711305e-243"], ["0.99999999999999999999999999999999999999999999999999465447058", "-1.37741593769740990409830709851440370132998323075368946576778e-53"], ["3.45095968547845763138021293531401961983351151919585434543713e-240", "-4.87626094061310726127125866682686455552934687640785116500233e-239"], ["1.50346713654403148439648988793341662265794944705645064062718e-240", "4.0524781665248186374889681343624506829273933875480679232832e-239"], ["-1.22534259780886286144503703470013233494147189026298598307e-235", "-2.27846958577147769045738954211355020353004118297515159749092e-236"], ["2.35363623804520145959420046709140867941060154281010657581507e-237", "-2.50495243717404924330067825326447004672310154315993778327877e-236"], ["-1.72612726528226450667223423399477768761679497765184411403882e-52", "4.3814624287882405839583754915647061756859778906505593537531e-54"]], [["3.03836846417061780568463745867038045414561435228493892314003e-58", "1.15878832423603729436787819217480932831740844872896495805462e-60"], ["5.78572342306128497434416980911069751945176329362283666580439e-60", "9.05793291559750223128739689094896897627595452396770863943488e-61"], ["-1.8201413379588592613169505421218347571985240437036491290342e-59", "6.26790338602274600577532780961984311945619452895620018266182e-61"], ["4.44360981666085459049902730599454416268806722477061908727548e-250", "1.55006510160728849395215885245786074287017103628289454048577e-248"], ["2.9430757232446375528759696944880297890869101563518094485602e-250", "-1.59845334375880034029663984103145232585290128145760173574274e-250"], ["0.999999999999999999999999999999999999999999999999998663617645", "2.47938711384576678575233730844312859523458904885453875164079e-53"], ["-4.46602755622664118218619043022325071218468474323979146917973e-52", "-5.6577785689227189745401256361772919007432804508701074168873e-53"], ["2.84798251946812403703715580761857589046962246397158450086415e-240", "4.5399588155810057374516016498968481289028180486547051929191e-241"], ["-4.0910947242260183577937390891385940039784889027869762304392e-242", "5.75965440706113415878264045332509986285208302808386181875354e-241"], ["1.78177197288870877318843942188765478046954338022366877283335e-59", "-3.21090957138146261605395835109408816496741461809871081334628e-60"]], [["-2.89161539379415943088286846046637003894560837814776936077992e-58", "-4.8600137151006891114570619049873784821302372841055193564638e-59"], ["-2.58912507523168487412094208278740646397898783353029506076138e-60", "1.05313214919172194609537726025247574517678357492804848389085e-60"], ["-2.89241636058331214411200327675764084240776287768209566562055e-59", "5.77759471668623085892236787238958186890904718913131554988904e-61"], ["3.97365337245177756665060049163926846032000938200131786074856e-249", "-8.38554381197378095958562942899903703449268140743915137388223e-248"], ["3.42964485023517499394522324376887509403741765352382807903554e-249", "-1.32189159218084099926497853273894344871107626497098112902645e-247"], ["-1.4020490037078649813892321888789050204582610445011040659125e-51", "1.71294397828383715207023104469559706244531950875767207732865e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.66794158912313813176424204859234248363475020941196451450558e-53"], ["-3.18406473798355262596655341749344544659083265057162068005387e-240", "-3.40278288469143271720988175043277663359560763498824746401169e-241"], ["1.19849821057247772880720306539728052648535009542794557363134e-242", "-6.44695828956143820619786052465140132231643078899211190637231e-241"], ["1.5792455705407667681814921775957590633082221446398884931083e-58", "-5.32922214223383555151214481797288708219425670955185095802905e-60"]], [["2.98018473852534603760765809914304386881323903065318511735623e-52", "-1.89666407486509567479889007244225273577469771585369866424915e-51"], ["-2.02061863367128905565826115886959074040537117709714633164412e-53", "1.28588722111254189790856478161906627024252906214816800349994e-52"], ["-1.72170295143587313640850932020465659916890878238507630993714e-53", "1.09566712326229730771968744447377653886108254410901024473488e-52"], ["-2.22341967551793659421250605167521455368914465892332805785105e-247", "1.65257577165114455918857524293444916399273140632788418514896e-248"], ["-6.07094466012444550986375520879388754017459074878799290449143e-247", "4.52544223568596763050993961354618995875637658797600540978789e-248"], ["9.3529571756546812873056113028320215190348353627267334970622e-239", "-6.49810328836985478602246267375171539516196269273282182708917e-240"], ["3.3729921667172722201251657858090242097699504947542224541865e-238", "-2.52302357098200252754453826094037005657957138363670211762199e-239"], ["0.999999999999999999999999999999999999999999999070413770212289", "5.91562285364080882373769873849040914204110110510732548939598e-45"], ["1.32615671030851460841824794855885216882971377907192472494525e-47", "-8.43885004284891006950338103032295214270392421582485722993451e-47"], ["2.43086356946395653958355062556032353627831460793218016741184e-53", "-1.54706370876810238009841300366801625913631741088924215166866e-52"]], [["-7.88390670160826271195318454961880267694915558109756904962923e-51", "-5.04655418770208945226940642037719686460325687891706907756735e-52"], ["5.34510606288730462979273577793541537269508747140393005816084e-52", "3.42226456001169231368928646068292268706018223628581618618362e-53"], ["4.55441029239307724822518901441195922675357844510705314136271e-52", "2.91600925170990709350194111406781490315690613399748528731726e-53"], ["1.80059495600400791866087168427091354695444182938815657258841e-247", "1.07831896762992501079012047926700287487787239521866439701273e-246"], ["4.92309336090991247406354420894448612864228057979528732996084e-247", "2.94471127378178520807452544762976518109002300044832597600615e-246"], ["-7.39222330917686372460578500103979002663946712125723269515216e-239", "-4.48164851588939860616667793793981702474523253365329574158069e-238"], ["-2.73941211823356420215058309875748372182344205774815074378207e-238", "-1.63652432869505368707558637417013989122727414701334509037233e-237"], ["2.45897724515946015704288002508641472494141092611271176859683e-44", "1.57447683944617975710424139302464411919667227926604275918504e-45"], ["0.999999999999999999999999999999999999999999999649217004771015", "-2.2459513397379290018426514163898300036713754067397193027452e-47"], ["-6.43071567460633506500986329808902976202269395006036868767206e-52", "-4.11640317056401416890104766443572299004558122471277009161575e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.0771387550217135+0j)", "tags": ["disc p2"], "radius": 0.039424611495849186, "h": 0.3, "clearance": 0.09607213698917091, "info": {"n_segments_out": 13, "n_arcs": 20, "worst_rel_residual": 1.400841386820829e-237, "cond_like": "41.213"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "6.45808833391227772162482517203813753710569538079261059702474e-53"], ["1.69982073592845448026008335844813004540193456485197049935724e-52", "3.26457996805532814131286246623603280197114384822376375908273e-53"], ["1.5097331493749562223780930005100584583194503272114776407663e-52", "8.25294455284867817907506662257926879475475258424098857310351e-54"], ["3.3095911857616284361756567842990592641694298265488530222548e-263", "2.65380824570865581018111324232471488767174571644019742499144e-260"], ["-2.45500553851867499596064520018430130128898150495813237163182e-261", "1.31406166209997943688770918243144829958300598365011275234985e-258"], ["3.62871820635897740412600164794912547974931339556646935841507e-248", "-3.47460336547188130096633999733273036214422074831025248248618e-249"], ["1.89157957998599028816695209834699374508245443482454764679816e-249", "8.29816859503426065654748474295630810575362613051345732994127e-249"], ["-6.39210481665741879336946918844233868882589676421709806066749e-250", "-2.28889596532758403377705496635280628271480198098756058914099e-250"], ["3.86662984720714122063258557704164977644596333499276832345068e-251", "-8.93220515740836365642619573166793428679900531128993350541567e-251"], ["-5.90506399466447731641901677533804384045994340084730738042784e-52", "5.72957371583440884515204338449218606381512483287493033358092e-53"]], [["1.75136783011857942838257873755497003824036505975162882577606e-51", "7.26093720096920239479512647857066357028112288629208397194031e-53"], ["1.0", "6.09842092864904285404598905991656402786538766906199665347966e-53"], ["8.7826408070072912601156918490850534742572578249196061981066e-53", "1.75859888058765871131582982717694230944189213436327581397674e-53"], ["-4.6589824102167430226809652178254647190014861710455746864139e-261", "7.54833409762719037495610623364828626339497291514627501785684e-260"], ["-2.3669118662154087440726981254679900519116653218722702414295e-259", "4.40160472424946117540562765589729773936135536233639082044254e-258"], ["1.09856439735477464846715405539929634075323579076363609346527e-247", "2.89424752491829360479461222673365206263731206749749820828337e-248"], ["-3.92009998161337348989464472290958263275490462654393057423368e-249", "2.74400060485331530554239124082588644692876475212973236642826e-248"], ["-8.19051312907329368274903848549413576751248299567647972851336e-250", "4.51258470556629149611779673455988044432375672056772340106614e-251"], ["5.78765987891578301871597371890602336596563130824333644781387e-253", "5.2040888911607103856283570742521150708457753712389836254179e-251"], ["1.61437539048819234895562253850549350964861086802423474517356e-52", "-2.4945059793368571099355007590208195229074332468554668847859e-52"]], [["1.20870994602844540881854668569563505413080136486256485548829e-50", "3.65093223097898231114671740660885912995778288894950592564547e-52"], ["4.01660439159005286971362752636639843953750566776978363273895e-51", "9.84370572196194673950625889805263254085742606794490261624098e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.1223873040372992436053019066338870530961415897874197912749e-52"], ["4.85104137960580078632976169983659019026471589901404995717658e-261", "-1.33832953678497825436900758437748186291198518475022330108256e-259"], ["3.21300378007304719913138419840269553993131149522908351187571e-259", "-6.40008960502824003654440881165723672823270902372665427088944e-258"], ["3.75705197656492363697531140420509917501151390404084557880774e-248", "9.39572681161934554598433608239377756054923876160785699497367e-249"], ["-6.92269434568976039285108157865021646825517808774723162405881e-250", "1.36042104510239458501599314018440710897772279775570115489565e-248"], ["1.14538157035935795822505931444360054464539523230397175089452e-248", "2.20732974478574050018089857337960437349117723085623460563535e-249"], ["-2.52404115593301971147735943263855216608580813400976528935412e-250", "2.14775133655986280342061515500053374316498324159292378603097e-249"], ["-1.43611091291413218570464286962413338691932837531936088061688e-51", "6.07506003337586530043362016544545792406855795090283585154782e-52"]], [["1.3962769330027941514723581096760698935142904411022233483836e-52", "-1.95097291721435480916641918999051548305482243068385260977694e-54"], ["1.1944669528899046841004193516396757415129605114778861498123e-53", "6.40824617467045928371957582145761113627826897632892673706469e-54"], ["1.1854554853535285215813104256222090512788624408156098230276e-53", "2.25645969007569392281873206769631417332139382497220189488194e-54"], ["1.0", "1.59672101431400048756212837388838021533195114369263077147368e-261"], ["3.09052821869714979303689486042533641518994940063871593625139e-261", "9.44694622939186430331715866979122200635097389592602617878336e-261"], ["7.64992099059743348902551279210918535893759382026809182000123e-249", "4.16243696235190799903584385653912601371869204582037982731595e-249"], ["-8.11986590010010533945104579162870196346192774068066762125845e-250", "1.9866716827366544763805567710666351615626773017562024010161e-249"], ["1.64250299935672674395519793428978765615130645404419807307604e-250", "8.41354547812875355143131165887926545715133491842926837082237e-251"], ["-1.40156761210027548545246214159749904443272667278095759619305e-251", "2.84717580056869244635032752154068462777188274062294603912066e-251"], ["-1.33985303888011315196218178963511761282651856048911716977774e-53", "-4.81043165307666974772279732825053852044017183062952844038945e-54"]], [["9.74867330499721407941383987904204585181148511345148381400364e-53", "3.38009962073120621188843297997735361002113927634965610474141e-53"], ["5.07953435574784956299443480597576053681248662717385646689359e-54", "-6.05417304001516252786631795016420132441724422431452512845114e-54"], ["5.09327541314758744889995971159088988376891871846571805315238e-54", "-5.90833905417078584716477919192834793270896654271020116656567e-54"], ["-2.16513706448631879014541941332141441937431367612724698591054e-255", "1.38257013868409557927690440948519975817493663875501949456031e-254"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.80294927360416543226184930432266129137358471093214784792467e-52"], ["5.83206469192497070697648832055332973415555406977064277238438e-249", "2.50406820103370422806225766234348372667575791539624058797181e-249"], ["-4.58825709018199743909367342902208768293549378342113059425245e-250", "1.48376897621848635572660671523020577755512180900647564633676e-249"], ["1.11284253674443948694507637950237980091937769539262735386873e-250", "8.53811027629555896565954867159645187635107495646136096820426e-252"], ["-2.54610365940596370749782478511131871943760841375345705573676e-252", "6.06846894382830072376185990534262438338500472423178498655612e-252"], ["-5.85858990438811430129453356431878736523940333829625050827531e-53", "3.79408346601042093562898055172293143166385989423410445592625e-53"]], [["-0.000000443709488188891485051523453182427824421212996321248846093963", "-2.72009889426796362404723723148606063262145289903251696464626e-44"], ["0.0000000657503454713861038404916401236513809251992486652682544442526", "4.03076164224503949000887780284550768218294870711225160617111e-45"], ["0.0000000560239630052047275327266046024011766463236201644887892356833", "3.43449512712020497507051237615258582198878080271430910218055e-45"], ["-4.24909787214169562428895315129085741878169242377532252936697e-259", "-3.18515742107834014716307523636712350242943157806015658135617e-260"], ["-7.29888744008569673004361505438148942963837891206199330354377e-258", "-5.38375662999830842664980357681904305326256569581179429844047e-259"], ["-0.983540656065553618560704763466767069694776546327641679842915", "-1.2159806763957981119987452024309323486690328435869971249749e-37"], ["0.0242039788388950905494366890317115496509635607723065350169558", "1.48378962992159113438452370864969744371268951627323399644206e-39"], ["3.62064677487113305321218162970036575478196375332111228337199e-256", "1.62983621239906695227424041247887633739603605125471600092477e-253"], ["-1.77329253643340643541007541788043661611971553260961626087419e-254", "-1.08605010412433598913132530915513965231732130209238468934295e-255"], ["-0.000000134639254825035452985906443866644637397840049380872025626336", "-8.2538521702710228665527798809046472799824159222902508838015e-45"]], [["0.000000301734153780623959126865984329709735944358459567956317353064", "-2.22523203614084673165106491858451351400809894494112485829289e-42"], ["-0.0000000447119689339315109768522934927938849687028910193326890944336", "3.29742253308165070561305776090812324830611351586232928667044e-43"], ["-0.0000000380977723460718200039451494849841386715574929395496762213557", "2.80963813469678994112823767516837128854910804426366990737676e-43"], ["3.59293282694967110370320907157058299195852836786095996893014e-259", "-1.21585505083269750265753484795959463921684353519646546114646e-258"], ["6.11463485686232743222699522679093627955331235102473181233028e-258", "-2.14640645545516961330479619065169862255322157030693453897024e-257"], ["1.34885995742469976913138886944128164156567371165828089933458", "-9.947585898213571592758452448134622968520854443371691025758e-36"], ["0.983540656065553618560704763466767069694759273816366312656573", "1.21384534187495050047682017341155541539515142565434440067362e-37"], ["-6.66648058050821873825530508641093794127888290281895593126234e-253", "-8.05679992865437190966245904720522977690126470908152532581378e-254"], ["1.17494999934614973789376064840537174623183731776201122248948e-254", "-7.63335813351007433719709344620804776615143016036971604566597e-254"], ["0.0000000915582440801700662846109597277282675961879151634393061679143", "-6.75224661222618871462716177611390120650814778333520747356179e-43"]], [["-4.85720830022171197649107597527864186238301373131152986973062e-57", "-3.93902218102866507603279983682677612509023823918040258381729e-57"], ["1.60005439657300460153513404121961443325462684822084797136365e-58", "-1.99190457140944960719598398438435530317147661052770708712368e-58"], ["1.51477293213690304260693159113599129101179920983259931640214e-58", "-1.55485694578396544871782218633750837098009751901592338143582e-58"], ["-4.85964219489137244551101116727911876320883367262493203146919e-258", "6.30062648466564702545892785535317873604140736618311036542699e-258"], ["-3.26903802775994454911554318801239923570768332326615862194048e-256", "5.44828272378163906412590066843481203602970989162096845753615e-257"], ["2.85131141972792201178988285167352897805181896300137090030731e-247", "-2.82364593872215634308272565379857407179055369285271370946201e-246"], ["6.60968697311106030131369355186505089497499392716892861144974e-247", "-4.42080346942269296826453401964129621060988813042954344364647e-249"], ["1.00000000000000000000000000000000000000000000000001069105884", "-2.48095802939231447166110081650886715081712794144938454920532e-51"], ["-3.10251749042530355743171441504093237289089358272850455979846e-52", "-2.2122365886079445573301290708680718113928434802984928127218e-51"], ["-4.55321728440967318375394929785513567051303129722815184492588e-58", "-8.13766424165437766124081626711246771277782019098977179076942e-58"]], [["-4.97672004859142001578937315281809589809988605042463902579077e-57", "1.13236778910164346899962856908240854527261532930319100639413e-56"], ["-8.46927142242102142938898059815299464086462226009753974276928e-58", "-3.59641317899889160692150360081609853895365589820416904050902e-58"], ["-7.46064156460622424596987131058499210039891966301473653805174e-58", "-2.92246146818642633460769601797458878137031045947787198331691e-58"], ["2.28394293931439173733031981614236916575315910379495185348472e-257", "8.49221233342661382568052963708854358258052797256768304521244e-257"], ["2.75859452408835208973771036707064533879735398463603940310852e-256", "3.36416096773767353178340593669478772573135981364714268805714e-255"], ["-6.72213894284371250913874876179822466730909715139084358426249e-246", "1.30154089731456456625137768761610920844467368132754978277458e-246"], ["-4.55497249892922813789696761439857339397344123616071818503802e-247", "-1.42503030973782277285039440225654665258504510695150177180185e-246"], ["-1.45960818329186127995717466394012632439563323726351801274819e-50", "-2.44616761489249166325681325441576300496405289352726200858606e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "1.87746578361209446180446250544676774909229981038327641598189e-51"], ["-1.15967250087481089102726088702109787489845365993845567819028e-57", "1.28974220720429809852627837582314777504021682525383424797924e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.9895285072531598+0j)", "tags": ["lc p2"], "radius": 0.039424611495849186, "h": 0.3, "clearance": 0.09607213698917091, "info": {"n_segments_out": 14, "n_arcs": 20, "worst_rel_residual": 2.2072159785641955e-229, "cond_like": "142.82"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "7.66058875721630859044979076934237844502406479143433363385108e-53"], ["-6.15197516733785113402796867184798752258971531598915925607449e-54", "-8.44061838960684080700826427077058881820752367627522748819122e-54"], ["7.01813776539469262163151350039474421468920339082427121916126e-54", "3.48981656701659956072869695571282264575013604138020441342988e-54"], ["1.20601336567312355361289792234034216783752385945430331803693e-252", "-6.192709298539370876295670671459893154863575885453107459451e-252"], ["-8.62142536268359276739548687495228243249837305805702634105038e-253", "4.97732717169383929511491460994184020669641686017512471914551e-251"], ["-2.05084157891488312149218889630987282649717682349902782261527e-241", "-5.323651476041939467501167733752900024974544369779107541631e-242"], ["6.86023757966369435098671027727959719278753061903027470761097e-243", "-5.45480456459522234003927356121990673712748758701950599612846e-242"], ["-5.01495412956658008334095341634191362552301396738912619524557e-244", "1.64202263260282451785752423312187518147410208788385327582283e-244"], ["-1.53709918131625818069454434009700756578013912734261448237752e-245", "3.36310420323226334091139300276213947247407378025265186824081e-245"], ["-2.87664734139270139952857244982034255285988197603028524053805e-52", "3.86152980186743139308969091721029450443288648398303679467237e-53"]], [["1.64181934169939733733678202736401080432656288594143696859396e-53", "1.98548105411031008561990605059977233114443988017683292277978e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.42566381774931327056196681976163761642950041045828625961493e-53"], ["-2.63568701795013617508308818882347147083627476908625288625684e-52", "-4.55584433810794399906828931489961462920143461379559097671148e-54"], ["3.62001543095110658010083546649281233683308024714254162772768e-252", "-1.90611817786788037512603786479911957604583121057700753955342e-252"], ["1.01594611098980555512910528608884624700955415385023340002808e-251", "1.57836323880991490689925749363128102034972901581164829000632e-250"], ["-5.01664820915030289656109035146841290547988887112355520148921e-241", "-9.74234601423360796256602974651310557794159603776976705403094e-242"], ["7.11405038751166977689123770408346497090305106216335544374191e-243", "-1.35106703767386872103730096344991388996934184732276717790579e-241"], ["-1.24668690632854786638277565914689055700200448253607451359973e-243", "3.1783250894989119757132153756762776458402704303915122993348e-244"], ["-4.62857821725964410737214780151009681046299756648666676866225e-245", "5.32597302188551643402755587479469890138982540659645135340387e-246"], ["1.70400837082194526096347755093316556938231009793644424154753e-51", "2.22198894727838995015117763915844504714650082653581039107469e-52"]], [["-5.85397727581552253163395251884632013161752478326079073181979e-51", "6.55102120633845813224785138229461294674778189076027491973477e-52"], ["-2.78510319497429569195063615689763095785921651699190127414967e-51", "-2.29049880692235995332920816751379556372611156089491760364308e-52"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.19317895288133953019285361857533731305451764556752244097813e-53"], ["-1.01930315041804825516439334329353275176570606317969783102735e-251", "3.30603401798303739486035338172682674571960796679257012687832e-251"], ["-1.1451027495445778655090694652209440663360225291473220115023e-250", "-1.2193863167481953304553256916405274714133931695248641694756e-250"], ["1.25968821188732119372971693547259901029985051686189360398625e-240", "2.05884424582029666976166102761042858698318241187652231659878e-241"], ["-9.30156673102789320781697249981812654073485279226759412017852e-243", "3.31217740390267673050474366179861075034528955325107910857561e-241"], ["9.56845309172081702858106051310114372404227809338044346120745e-246", "-5.87267819346838602168398116352367815785615157695272227546039e-244"], ["1.92349410315427564323205213940693009288385182175458754076169e-244", "1.27551426493062871662950166268645801767385271787385074308594e-244"], ["9.60916238039959899140448813634796452418365883999043324975945e-51", "7.14627445638975640220843978341213591822729971888665439189602e-52"]], [["3.0556675920827736103676289591023801458013490897772773375101e-53", "-8.40912928062947287895085773517936697378537146968263385385217e-54"], ["-3.58835792830812799207604481504220611403328539614924229180143e-53", "-2.63687030559524528114721363060125223061424510810660221953881e-54"], ["-2.81113676600027108959530310856722864589078395891690542520135e-53", "-3.63232684497236447336048490053890266069576442872819307956042e-55"], ["1.0", "4.57922882102192520091183636139995603537602075550710719057259e-253"], ["-7.30793597625548663717782520917792061104794191728066005850905e-253", "6.91795955516586884593334521796638780712226576608240265909519e-252"], ["-3.76724168744269838474318616387062276971717297774043917742662e-242", "-1.15045179443019629169170704376967957492840082892957545079816e-242"], ["1.66013061587208667002997569898734590157470544698348431135593e-243", "-1.03064477960793783367296980336465253428023046605913958251151e-242"], ["-2.09141041843461469117725126201104903099728269062036984375199e-245", "-2.32449674832386301806804240922913524831320951920123858489522e-245"], ["2.85590090341198842177421443495084799237157035292860727215823e-246", "8.1767467749002367063880483966209693046507177329746269242914e-246"], ["1.17766913538073672337589776642257068707139997899218634246436e-52", "8.67447452901919498009456935377517917198940377964782360894994e-54"]], [["4.58404579929244764137736971650850034134410879812249168206792e-52", "-3.48578431688410065684345508003472751626863029661460631301118e-53"], ["-3.81857335374805976925669475597893909200148792614210107562207e-53", "3.42061452340214378063580699775193626847516883976559945377988e-54"], ["-3.18033976331365534042964041518773408729298404944782182782382e-53", "4.0263825979769044768217381397011570678382289721392812003749e-54"], ["-1.16161723341940666749606362745666154939477029364118591111153e-248", "-3.59951475902973612778100985102174969028275754627291872952975e-247"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.13040033991363798910842270177702159407740558670811814370983e-52"], ["3.15088553338975253913070725505013264506396981196828988103369e-242", "6.03643504005243942000093291595783817267935116337175099768107e-243"], ["-5.80355928770251881424965243149981522115300336044380710278425e-244", "8.13991682493874431279078938237820032491573855291135916052187e-243"], ["-1.90124522967528599325498361572495401948832737526219032875131e-244", "-5.31141321213801461154574623782608861222597452134308114893931e-245"], ["5.50700423857852151212784109479124699566402123604539830616334e-246", "-5.52379384867718311141791130373825358849707097189597266958384e-245"], ["3.38644967560006780014067140538540397815004722880774134266278e-52", "-1.09229690293050522586823456370995884403244510676619711965799e-53"]], [["-3.16226747052138311624143437389660742649148767448761681628308e-52", "1.63121715920860188638313238775993001997106374568205001838296e-51"], ["4.68570098749191140334489788738296929546903911434869488152837e-53", "-2.41718524046273849615843166082488744147924092862241406852567e-52"], ["3.99254970575485511508247306979471612674538138379304566550856e-53", "-2.05961342689261181891986734059584212637891945417388115874536e-52"], ["2.97287751207944527603673006870124308081890586075400936684302e-251", "-7.70245345341631008087726426462485407431744713043812941258505e-253"], ["9.93695076049014247597106508122407959121341763941397779958548e-250", "-9.58899745872723638143852924521410174908162892134255015291158e-252"], ["0.999999999999999999999999999999999999999999998586422854597019", "7.29212632965368003356524668742023980132817645707921172261316e-45"], ["1.72589982331243701152993863550809973627265549877006345563512e-47", "-8.89834014055818926950981180993509367820356892067963933427496e-47"], ["-3.53598021819175170561369662898793045369173856038976831615374e-248", "-2.56890582884711946634389467166991305439630957443585266915302e-246"], ["2.7447925462424257660800949670154693729771212747795001853796e-247", "1.45958061261736158912279605676819491436611951371196041841962e-248"], ["-9.59518017809306986807117633436469856776882246829644460030951e-53", "4.94975257771242187345515934230660879103695066597561509206604e-52"]], [["5.67185864024956997477189841368280240348227676708273563515531e-51", "3.3187714048809583513862735349985564134176040907709934433883e-52"], ["-8.40474109395952528784901833786157337550525939959146115612591e-52", "-4.91704226514269032023217267601484333713470966816448608073921e-53"], ["-7.16143587093024759828848972647049448030486824622732100177254e-52", "-4.18966343099234648537271073102361702467485466279353152844987e-53"], ["-1.80169306926774428691141782342580564159710337427929469882953e-251", "-1.105587088406964515336719582404810775735622023439133674918e-250"], ["-5.43627169734637171889413046918703286814839018692953246137207e-250", "-3.67344129718521336088470828710894599856014170575533831533594e-249"], ["2.53552654188888926364237396193200243675997342633187846510326e-44", "1.48333331991272779337132678696314165546464803190422370215398e-45"], ["0.999999999999999999999999999999999999999999999690603429924438", "-1.81267756062238255839257256604008721598167221213701452562115e-47"], ["-9.63149638965029100106882974079343402745179877190235075859107e-246", "1.4277736159455602520190848858180678372642928402954426849159e-246"], ["-8.24045505957140090588841167874726408353024333990959423679746e-248", "-1.04325211778457067990372096250796655118690667647986142307805e-246"], ["1.72106757915124025243651467815895515124447326576837757321127e-51", "1.0069348000703324847092337578414025947455586457540379024102e-52"]], [["-4.19070917204099549776584292984763125359044267599220545377122e-58", "-1.22373622264510590229173701932562363038141533192250635969598e-57"], ["4.1977071702641242113640512906105324237933122899317042377515e-59", "-2.42446661656443948283413472429193476282949336093685118403849e-59"], ["2.63395907477163333696647026703540345249459551352739266705714e-59", "-1.0622900326380077035058866479328276342500440751974657582961e-59"], ["8.20457519366484234054333788631841065140011848414698849780786e-251", "-8.64225280147941886524612342125093674492055718369853809511036e-253"], ["-1.78270761531251464279995060941458117137380288994001544255234e-248", "2.22608182658098127595952390077633340186598992041155566927775e-250"], ["2.07019241515530013289959631017980475615629310628953889862876e-239", "-1.42676590362037270878653797920095188988583909511644790540721e-238"], ["3.6637685746336973908817992426259774244705568991342552999001e-239", "6.67101345292988224556211169440802874240506078683807113676857e-241"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.64536115935076203456112094287567272962093093706954356613258e-52"], ["6.61622970057478444932358528616465470381118508161367371813308e-53", "3.96562187526588893958432888204521079360158058664181594220405e-52"], ["-3.4933334828433188860484571038430063336734796981743053731396e-58", "6.85662265218746949840901554476916624530281791247843879734062e-59"]], [["-2.88915169231385268260559892149504124939720450126666631803315e-57", "-2.47563411912161091309433818710637091929666642792886753764726e-58"], ["5.57556667293344747144288765001066566383314428547381558571336e-58", "2.32343344072976586550743030959938894419699334305726701490888e-58"], ["4.67727064945397741434520357287843353110132206632732347596876e-58", "1.76915275267445331342416689785019539336548338444660594236813e-58"], ["-6.33826940697974193747719902786518550955132058655212950734115e-251", "-1.36534128592707624490094883282515142160074730506593875772191e-250"], ["1.37536625378093115457077165111833430721361687695469081726131e-248", "3.93792921147329410800389496238316278651396907876461552033811e-248"], ["-2.34622619690947077759815695625727945164310472952421869739518e-238", "7.77360687685918396433428299620181885795321250294620894635096e-239"], ["-2.69541257905712676390094580119156602721336248932344210433426e-239", "-5.58226093094445401097725630620188328054545250285771074242759e-239"], ["3.18165372093923888818655871790223584731430468830250415137866e-51", "3.36710295274037580504268502591293807111867104171490988680987e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.90648924023040330377320292916005600676014947085737979202835e-52"], ["-4.09879144825040169185312651748904162165910216324241845919138e-58", "3.54426542970449856266467085589668440112591804992276837128286e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.165063509461097+0j)", "tags": ["Res(p2,p3)"], "radius": 0.11222763271583555, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 13, "n_arcs": 20, "worst_rel_residual": 9.296346337636737e-247, "cond_like": "116.81"}, "T": [[["1.00000000000000000000000000000000000000000000000238677888611", "-2.21747336162462171119079431538391276557964659513732497390033e-46"], ["2.96584535053691157686826594769777615842174170085180276401457e-49", "-2.74841389776670735377771410767364139552162152512581384063346e-47"], ["2.52234652442145833080485637116290705371274659347155938176139e-49", "-2.34183379727494081925885535890140447930363886267291439338796e-47"], ["7.46070799134801944194452885672999909457627511573932275288012e-269", "-1.91422725692335194681271486334997147970133443090570252945854e-267"], ["-1.28701190998930508473627152996087817682134530842170680603447e-270", "7.94143765853636277866298105668917142159784143742782284478572e-270"], ["-8.72311173006288180912215542403150543004798934653683822954969e-257", "8.05268321185000975789752739656659615839700455966450248150705e-256"], ["6.57141472638795004596784838804984981522294410981167282966815e-258", "1.19674237956817165371788051999844410906868708969425872990963e-256"], ["-9.0437226677183883682291971643198424341079516053084346832642e-257", "6.95833646164119333044388130296794108946979419058534139061624e-256"], ["2.93253376799182221467152245353193676042611048874006522484046e-258", "1.34316222348179190109154725430948840282902245506122876916285e-256"], ["-1.58541337144669734954391092148016758938198532989067826863765e-48", "1.47294829218123332947679961009876636454706640248787704891291e-46"]], [["-6.4206013102921479329773461454594049227080372784180942587734e-48", "-4.95142096799216313253076711733012555685187569521381922164792e-46"], ["0.999999999999999999999999999999999999999999999999198170586972", "-6.13697827611039169472088304088952786259076021839664299020906e-47"], ["-6.78951840833144721622211244943878405744764580094514972348547e-49", "-5.22915273270924031737539860402806661026102398812211657055221e-47"], ["-6.78801987006437117784909310242003061839574771818714425663839e-269", "6.80690855038714743654550062647814464025568907215828202960301e-268"], ["1.7222685634024488884021194965382254415951288559460077105181e-270", "1.05979204467001207895025694240545461771226225990708866627921e-269"], ["8.78946862896942865404884528040238938228009577824412676750838e-257", "6.46056631217948771831618880567798788748766554181605563533904e-257"], ["-5.53178349735274411247837837304984711056682582388169618492942e-258", "-2.58077950659185182098644127926819818869518828890217891690756e-257"], ["9.11995168089755901736205093416653221070001523782029760258364e-257", "8.17824883811440343404304732947525816225806503496209231852516e-257"], ["-2.01278651993381503967382223468440319005279313483963293048033e-258", "-1.53217853543661021165641728340272784143605702433505856687488e-257"], ["4.26766294155210880106403670767111627577647282421672385249135e-48", "3.28897769135252931154508867970283093463812038085989363827031e-46"]], [["-3.4026869774705901443048897528993813171543240222747830245354e-47", "2.74251455514311804209720133807011236202451604707700494727035e-45"], ["-4.25666804142505492183659368460980783558639742514847873296348e-48", "3.39907518639468204395314404372489731996881206794948532651763e-46"], ["0.999999999999999999999999999999999999999999999996391767641376", "2.89630061281931396948865808622923949877132016240751973667693e-46"], ["-1.01308989067291483401513086385627536070660574039188031924325e-267", "1.33927384062352251832127675570081478044743953685806825624697e-266"], ["1.53052688543126129125995220720205543576661013558026291883092e-269", "-9.43932848873965446574242198114725706664176259504512394392333e-269"], ["1.22000031200566490198505882924425694153663884783210121141847e-255", "-5.21280268929339490848447406590895018346804961332619901635318e-255"], ["-9.95635748372671265012842912553254239774212678955637215861716e-257", "-1.28602136434060667565785418427800497812975463099164265973421e-255"], ["1.30327017644682479180640763839513307826103260682120782342134e-255", "-3.84565957397302950294653858419657268183374696931675794196616e-255"], ["-5.36108495909801763001672421085829018645186859280822379460772e-257", "-1.40260852605637313209915409489294492746215921386030881464079e-255"], ["2.26569016739032125919896474799438771660141263097537835140834e-47", "-1.8216867693934955438834057905675439505722557246504365129848e-45"]], [["-6.32773192654904214375036593574216812506770296197075052670681e-49", "6.03853477606226986813612503484156215203008591747933994057565e-47"], ["-7.84242815219794135762272484081551665089917908229972514279184e-50", "7.48434050920208854501607068317147679148437349735869960374207e-48"], ["-6.68485288119179757869743069269830278135233495690767280210353e-50", "6.37722524362484271445755719848654613278263664489849490973815e-48"], ["1.0", "-5.1059508551111756848061172445906407103712283485494608047502e-268"], ["-1.86712492791751433849435358432935818228859877080661812955545e-271", "-1.66179338501686258650137764064405637380821303374770499127653e-270"], ["-2.68349492660264811112876720346211781077094543807520503243549e-258", "8.75664451266254699170226138839531718476730655532387968651062e-257"], ["1.13850548271107357087967815751961324645229260399483117692265e-258", "2.95165057655668600788128017657539299440022794730684541232459e-257"], ["-3.04981701008698894112124343963833167689238608382901392059596e-258", "6.27907365441958420437850561190645798602555817227038076261452e-257"], ["7.764754884948586531105243094613973867415008609009276294332e-259", "2.74363584099935272372139420946163580542495545208545670803088e-257"], ["4.20636373224425931359942801674678285584082716186222074396108e-49", "-4.01106611955645268383973346600756431551616089965956880144709e-47"]], [["-2.66952240591656148158900583895925284616905443592223271580808e-49", "7.38478317726833290629971807214775198350202446639741218583761e-47"], ["-3.33263308327149548279329211940081115519372648472145556765946e-50", "9.15284336021192944141924014483523335702515609343717961260941e-48"], ["-2.8289347194737220359013668950880508931797848921689439434578e-50", "7.79895861170459011054301603834187339562804794618074570748574e-48"], ["1.98559707786862980233531152070284923291071765644049315689691e-266", "-1.60543513656522799237942207918798363495412038650649197442003e-262"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.01241316046684818883847089620306452433250632673140515604495e-52"], ["-3.59579888657225558267427721638719058783326921706481020012915e-257", "5.87643250432780977404568153189058644434949606923857066195463e-257"], ["3.94942302178238592762332602687798190972326734663731015365175e-258", "-2.58644775691862164051084046124489807148413711068278155502423e-258"], ["-3.84985328658318721593091072275588575089768836223196088468415e-257", "6.4112851305184948650815292300990526486677694878688794778705e-257"], ["2.40751188643805984655948032765871542850540793050104244233418e-258", "-2.23462254611178575282380548799097601226376387554700657148611e-258"], ["1.77465233175851985141490512234370671312974946949412617394822e-49", "-4.90528170754164306558826447630012113822659381027927248477565e-47"]], [["7.42410354627003888439729052674011506871610586850623211387985e-55", "-3.57019041441106211946850365470391843970734154854908776340837e-53"], ["9.26829682736552126992244110679667925591498935020856229053538e-56", "-4.42477281790786252090512026187186729683549132983906168993449e-54"], ["7.87364945870003435090072770134281136088755655231699774754536e-56", "-3.77038262435030913271302477468841527119436788287273822910479e-54"], ["1.76338926678501127382292576035648093741893680325162200762998e-272", "4.33674802461777571290465070914719571956192343812506697142341e-270"], ["1.85764376115179053645037320515628624268318562206248535758292e-273", "-6.93454579166790310520812298567222210196271020959884363979855e-272"], ["0.999999999999999999999999999999999999999999999999998663617645", "-3.56560542403312344587007079790508186282714279852056742723468e-52"], ["1.82256772336100991905500305683454146424073988138000626386958e-52", "2.91696614118305682197924867181000931229764367094556168789147e-53"], ["-1.27147836504852134098366872695277345382646167691600133327281e-263", "5.83040932824256944398752798834205970079245232888730640083869e-262"], ["3.6644223257261444462564019682798581344934317918119213126197e-264", "8.70894649299026979820301642466629546551849038584678878621351e-263"], ["-4.94836429251873701461609114940949796022633604791747311137691e-55", "2.371435240343946226064681499912853035306773836260852689064e-53"]], [["-3.93056539609987049826050792011054401063650058353577453345549e-54", "-1.85123227175051294662618440833909786883534747548120586772262e-52"], ["-4.86220189762352719036937092603801961364270533880763951198875e-55", "-2.29445388781621412455784970362316671576223326129706443075126e-53"], ["-4.14625438704937476551868175081959020262153726271349415531178e-55", "-1.95505865025549700047116965235950386526306434247741177759871e-53"], ["-3.52409488237052934952893385800515119620069527384256999983278e-271", "-2.12231308406662020758190308721117086931921508283512167950868e-269"], ["-2.86334195659315793875331119320231134920615779772579842934654e-272", "1.91199963308637999075447348350283539029322973416476234346037e-271"], ["-2.15300562614973626909051698586298446438424212036739568224746e-51", "-1.48994785092942111751729099576362097870164403117932516226905e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.14527249927823077430993153399116927712551452885632992349551e-52"], ["1.86366003149677731158173633478051363824676574778181947337807e-262", "-1.34118811046114599342937551379607520094703294344685268652067e-261"], ["-4.0324153932707903362206236178206140070648271617942299069355e-264", "-1.33737786347438708189164509807670429555560267432182955635869e-262"], ["2.60847859689220996062617050958260656786390232612403808111393e-54", "1.22966690397436880689583301862004681802214161086737161723982e-52"]], [["1.95889507683103751044305036101918979617420192040589591547089e-56", "1.23345078354969061213573308382148750711645505686663788557283e-53"], ["1.69656577824356034926550631441309288011930412986585268657761e-57", "1.52844782417340014167945518367605155147574515220685367882186e-54"], ["1.62601381117505343071183483177619169354038811279231465270273e-57", "1.30256628614260069521079232793083636551399296619429958649789e-54"], ["-1.87104426118353313185301527058326629875635608581971142690494e-274", "1.04695984248242740207282622549656667508849673802716349992358e-272"], ["-2.37122219384664435309676086954259860497495169405659456684392e-277", "-3.27857274381060767201580048359118612608063904879525950179269e-275"], ["-2.95234049526673352650930243851321757675540178283161886455948e-263", "-3.99171835685972825611029312124874716449691986259766342007235e-261"], ["5.58335992381386589668049988039816062105922232759300284533195e-263", "-5.14605385217278249900343126441060706353826760163079666762885e-262"], ["0.99999999999999999999999999999999999999999999999999465447058", "2.78073868334424548089023239419257082759445836328747561191283e-52"], ["1.26855846540354274498948549517985841281360001107336925829236e-52", "-1.39466400475290894546364639234583276239571006561697887497813e-52"], ["-1.01926071940315118599948179050485484403605486906041080546638e-56", "-8.19250228402245344472550808964532360913854176842527453203842e-54"]], [["5.60351415356448120429691511581823227471449286175738753811808e-54", "2.11062974741899946425192945761146591669732290888292036451921e-52"], ["6.93696491109491328891034315894765953925185488684765926181489e-55", "2.61594109494849548824052679426447811971362410031698938410226e-53"], ["5.91360459097502241657730500212725681652224049748142885841952e-55", "2.22900338501187684105524186472598470611046983430173593944205e-53"], ["7.79623046618833765198775030356541416110212615187262676878689e-273", "2.83412437925265382996573554088820883170185323271016068932209e-272"], ["5.01624804026121633454433402740366196584975277060803499858046e-275", "1.86812420665460104227789459035633801037536274596019413411214e-274"], ["-6.31607576343991918593604942095547992589165312681814171709013e-262", "1.90621099129134196414309250213837627780043882568454072699491e-261"], ["2.41235596444179612126674717946407551810809490328629122195519e-262", "9.40940734488771976398947072150748652502181208801121872840179e-263"], ["-7.90237086938810221286432804155142974460337639174886495571299e-51", "6.07234336717710511787773408577847987016179198783210724423218e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-9.73059810887485767824961830341257850989306047056395526496799e-52"], ["-3.71887012427481761575072002418746003984022475360341357990758e-54", "-1.4019731591358250513399482738192189807847354700127433028483e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.0679386767212744-0.5410570240531342j)", "tags": ["Res(Q,p3)"], "radius": 0.03472079891889195, "h": -1.0, "clearance": 0.06344358671242345, "info": {"n_segments_out": 22, "n_arcs": 20, "worst_rel_residual": 1.675437004027926e-229, "cond_like": "422.65"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "7.31215275625501093006293094595770433819887031368142949224181e-52"], ["-2.31872471394550726261157363069261469546770273947313113700405e-53", "2.52597061487370471809357008096508689456306485235027291610637e-53"], ["2.51917220228770229034611709136996398996380000786342754281429e-53", "2.4020660176637169704545813279981142246313379420795819278759e-53"], ["-1.97687262383371306468600653552513920991279590145167947472627e-251", "-6.02277312420713232070120129000755525449931963945047335046774e-251"], ["-1.63808521925704647290091021881694286319275183211833254774412e-252", "6.57053219629851576385089484796495487183394807370658871098271e-253"], ["3.99649515853883178163118074295281631357549315724055302240913e-240", "-5.21270881655747300982834378216380888396237119126495156084627e-240"], ["-1.2574686586733394164132834184976592957579188019656873425724e-240", "-1.20501441419268407907905824355856177658232456637275676434721e-240"], ["-1.71906153534753635381712324861303719830288157015884117583995e-239", "2.620989023944982333203255273248096224911902330911077794156e-239"], ["4.89009736202677144971988580325595496468001301429833012470559e-240", "3.86700965186978118799882316316278593446488853794067152612568e-240"], ["4.91126654442775507885561881549515745425002795685429682549004e-53", "-7.03640337884296186256799779665025537657077308720906266919629e-52"]], [["-1.553388512180238496429714987258541157053525755131178837823e-52", "9.51015540573661941117100088942301182968877382134348389453158e-52"], ["1.0", "8.25405092344298584178447103981540904513205681387219966038834e-54"], ["4.93210352882639695081578919733505818029941547049924300197287e-53", "-3.5155802613205216629744263416126689204125366551566269441509e-53"], ["2.45714834357528422155428196004592415574510682767371603580549e-250", "9.66135416883699716401362510893114062478620815567789380882853e-252"], ["-2.12704454578015526223485518148241319196473147201530461421706e-252", "3.2478125389653394245703474331543723064198326389925290817274e-252"], ["-2.71408756902214595516941313093836683478249945077168864456776e-239", "3.5886102753081895885714682196308632200157916554832401458531e-240"], ["1.72961679308034037982706119214895576623660087254823603481462e-241", "7.26417546124175794201274265220270608828302190130459965326022e-240"], ["1.25037150145257496569231083444055004670156873419949253146621e-238", "-2.7048613993237941717717284033190991071636059405726944489989e-239"], ["-3.15782331174967631854791345123279298803005206751389736866491e-240", "-2.52350557466399159565110516941426757557407786604750975768406e-239"], ["-1.79021653980191817763850034807466064298621101392008138874476e-52", "-3.4291680730851841653590181828493864775370661318428349589834e-52"]], [["-5.9652731663101005841389525335598947300981418953115715731016e-51", "-9.93933087485604054067659547454833171688010258543708706452716e-52"], ["-9.83825933151818472592351482679913463351664820842793948190322e-52", "-1.0174233752526494307549779631008357174172022946953519258883e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "3.20654188478279482566282937847617179693413727421844255624014e-52"], ["-4.33801984975909761729473934048268299287758223836485927188692e-250", "-2.48131384842500171698413406532973508301150833530337734700357e-250"], ["1.0538468733008542034164773884898124564270102292370511965897e-251", "8.59523146193575762947103708788709321256638654798133248677555e-252"], ["-4.3659602732385329760652463439028744029784579314143244729135e-239", "3.85577173789259843664141793526826325853561190530102925367847e-239"], ["8.87170980483661820719355108809206742018002507318703967574908e-240", "1.2621873907891243449293568891633468059733164718060099132843e-239"], ["1.84686308704554720116306030547698850015592903760791681868665e-238", "-1.86979371541384324588409651651126487558163367174603747410501e-238"], ["-3.37884327178046134657998205337614980961345597126460113565428e-239", "-3.98791096335818365384391310475746806270074221797075820213588e-239"], ["8.07314049345751071914505945594699945716260257972817813572071e-52", "-1.29889869184492443045944821410120868796345669740189761755344e-51"]], [["4.35694289268349497241998714967079279048249556126893491969677e-53", "6.92731653130884879139919172530278158602590217370946391659504e-53"], ["3.00126172262805322599389903132592213880275235690435202818083e-55", "-1.67344245550531728047907427751638970694965102412456236135025e-53"], ["5.70637774385104847155984366902089404687991987706928417433985e-54", "-1.13821003510118325306974447185465169497487099075591771534826e-55"], ["1.0", "-8.1307277312405020898819827984753340455808895597953328881023e-252"], ["-8.93507813636865858074143981916761912946303195484929863309701e-253", "4.89598448178628918807174556418354615827172611642699516898231e-253"], ["2.31635149291974844643236816013528339484973923690588070790392e-240", "-5.28893504349171434457205439753376413879368804673616106016225e-241"], ["-6.95201971500692569627069850667769909002769430575592097955918e-242", "-6.2744198944503646123136344054497932626560810870574417174637e-241"], ["-1.06110987216284514396374727736670505155377801875284901808816e-239", "2.91781378149663577067982328799165503216355412806668239373724e-240"], ["3.92579296563106508071002617469509844222113868821002591240728e-241", "2.15450822953715460623042523787689996045731671160068260962801e-240"], ["-1.7711295084222495175802162199565414370700779116096623702367e-54", "-1.58862097128253447308459018438426023128214573371531734152526e-54"]], [["3.06055965431577456228753193112449742087006073617002129969998e-53", "-4.32204795851448468010192097996005496320510570680984811637192e-53"], ["-7.43002296607803543244173422673560801598606036340085670468854e-54", "-1.18005126509078320479373899398745294638637720306940433923973e-53"], ["-3.1523004506652593210169013102584000637179039098615773914474e-54", "-2.90305925342487819546714798116142848644128472372330965786848e-54"], ["6.68970735024651715235235781263894404237007386982543263692093e-248", "-8.40837558098860097783866918921112673054720723033632213660559e-248"], ["0.99999999999999999999999999999999999999999999999999732723529", "-2.67696038001872840817151319896905314909273801177946515702305e-52"], ["2.34394127350233238844193061090866991573805731574379935218633e-240", "1.2826728046009840876400900069517171267492239693960448637441e-240"], ["4.08034475652448434809004087195184530163848776142492219651842e-241", "-5.81350592004543951491796331008946512208237391948021532441718e-241"], ["-1.05643219837055514096677752812432520774976816090041146623777e-239", "-4.7412226033717183454517840557710892349539022102160887523323e-240"], ["-1.12349585011220237226973022197162575012262580133715454652117e-240", "2.00950870890943010128218901634532490011336952482440833728681e-240"], ["2.80203511395209243206887786124871788517327380526079561458132e-52", "-3.18986942207752439080575003156980405865109094978553655921562e-53"]], [["7.00064604471275674829047118124599680508176616018174861624548e-58", "5.76679654791556768237505476305799734347561470787721273641364e-58"], ["9.66380729552419906741774832234948020012473457600761898790106e-59", "2.33753738835695042797342015937460556832151340189924826759211e-59"], ["7.48889003161302052377125018440853434458585094645590452956818e-59", "-7.48245729883485338333453717328868492794032394994765031657975e-60"], ["-1.46038072632604483544567621716527282029438127452262902470508e-248", "7.75329923732540588867676161638613086189651819996834561226481e-249"], ["-1.74647346462660034380864818295506692751294147379845839242263e-250", "1.07556762276676032491120071375822066401240171826361116988086e-250"], ["1.0", "2.6079251747351057411966702518210086952556793993833640394164e-51"], ["1.08398105002254953984532101469267563477725477868757546027138e-51", "1.56184242327794965093976440001290281986640209210886270925388e-52"], ["-1.0532019146602300231016266089377977454628840939260166307192e-240", "1.15083958302400799873954141252149975243376071497323360190191e-241"], ["4.25775489749821226410695001006346965825574207180755114910595e-243", "2.10910107541812575241293770672871736744738461749208369582278e-241"], ["-4.84533801631796706840261361928488795222851179173574325637816e-58", "2.27981650840843753263371556686613802597030188451400656117961e-58"]], [["4.04293244125064567928060279374871072287107451226609786948576e-57", "-6.5987465327630925531260062416199965368975424662214013067042e-58"], ["1.88899464260694946342653232009282682709624322102549338672298e-58", "-2.32133433651320147946213490773778182784821400163353508315418e-58"], ["2.13641155965739920931823697560676877674587196036073596895454e-58", "-2.17951354343009547699196600187351606148550018931036144029958e-58"], ["4.89846866308536214310849898586644681621681712514341388101681e-248", "1.08035787269355721574321191323886771176448512888311763112762e-248"], ["6.59319962920046740638945946865510648790127855237674964113847e-250", "7.54309972156321828942795004819656556686364344037369534435273e-251"], ["9.68979524777247472376809316875113856874780942662572022669511e-51", "7.68306332898779740661009003549292157328152992963035156469726e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-3.68481633384180396627887309666120604016243966219284603448154e-51"], ["1.6923226023813883883779562101705746695930844327143781003678e-240", "1.47781561697479190099696368948028593733296048986327348100994e-240"], ["3.23287598438365763683898827714037084837427158074338070067122e-241", "-3.09429529142381278208883601659825962106219970212993000913227e-241"], ["-2.06105207539924923016726415547174980500680507242411369324624e-58", "2.14893897766547179330844255283723597105144580541714824181754e-57"]], [["-2.73014988765734368284219713849983171463228981941352793872696e-46", "-3.16033823241811451650503228260637185895459216219157287437277e-46"], ["-2.9349906824910282894121412943665885699634915434117938616509e-47", "-8.71557668670257663049360806814945099835977728517371647144989e-48"], ["-2.50082046319053220736182968516078404679321753619024563176416e-47", "-7.42629019447385595383314877773810334136565846489701466142729e-48"], ["2.99802424423468001396517082521772832417059893392858611042917e-246", "-3.80727328891876173908678566964595192965965209847371573352548e-246"], ["2.66626664477417424801622749902607298960028667184603175844379e-248", "-4.72329040369633258108326539062614552372948977899610214622036e-248"], ["6.09259286046038165948670689750259473645195088898098483568942e-237", "-5.39083823806689038506457449321669536131818403971595072336303e-238"], ["-4.27758881145173992714466170113466863384764485917634271322596e-238", "-9.56982157246087354037114956262862847736783059344764177784394e-238"], ["1.00000000000000000000000000000000000000028667590222179604536", "1.12710900570384998760093420259641284995594903417229235890201e-39"], ["2.29754323365755206439458965013640289719912455045478920094488e-40", "-3.74136543707347242241418150156354279332500967230648426435074e-41"], ["1.16474769048797309545249844574346115357721501383238906487377e-46", "-5.31227292389928544057393938924176613969396433062193024455652e-47"]], [["1.69226519891758210045178321974326384599499242169161559681136e-45", "-1.22057418679053111915896787037055582880314550385661009178386e-45"], ["5.6211404837382795636055647478327213482659682759447907234815e-47", "-1.42260968514051120591823643652947646003592273405590585365226e-46"], ["4.78961082640259150883966843094534430796876570540078689517056e-47", "-1.2121644654443173408084463885808847798198645326875153126948e-46"], ["-1.66150661078964754619162625012736973050108473224032151458167e-245", "-2.44480199602220030008455810595861498494803234165958194438866e-245"], ["-2.26358958830694472338538984483090119671666120393469604608556e-247", "-2.42484853684761707619458282090356986747608936433632656818344e-247"], ["6.29588730192044334771829327027859183602663209884539444955578e-237", "-4.67816881714066115368255545420564349650361602765439759952352e-236"], ["-9.16024131034288310495781616618828040626148983686161411158484e-237", "8.79538683465811067778693806003212600427726898517301282463683e-238"], ["-5.73489895477606085902730295217013201556760359118943555568276e-39", "9.33882437080778147854858739164531070221355152125960821277331e-40"], ["1.00000000000000000000000000000000000000008573395724383244968", "1.15983079465424083541711870654665730408729371193886363578989e-39"], ["2.13453692056317323728797507445621806466621521163254371621412e-46", "6.0291655353500913661704485586212501857630963023337860989463e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.0679386767212744+0.5410570240531342j)", "tags": ["Res(Q,p3)"], "radius": 0.03472079891889195, "h": 1.0, "clearance": 0.06344358671242345, "info": {"n_segments_out": 22, "n_arcs": 20, "worst_rel_residual": 1.675563820317929e-229, "cond_like": "422.65"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "9.64755994604096561868330351775180594879849413544502047579115e-52"], ["-6.3321450924025046225457616280024819871448011967025198502484e-52", "1.12415769233456998094487721455030044484320627478845670105751e-51"], ["-2.41345115064770509942052118347478473479119428444258686375395e-52", "-1.53584516641658532292179297059529116665554515096877782818568e-52"], ["2.61806876930014701246437229845611419834777980058134134811652e-251", "-6.27092005810938051826409039478642295874981983100903253028639e-251"], ["1.50825034088871476297236432559635759969279991114935246110786e-252", "7.70803323494686210648641462951195358940222339987783183759745e-253"], ["-3.84513203292790123359095873837510316759318863223865665108897e-240", "-5.24681528834622564915182440969696309581068178796967724610662e-240"], ["1.27120613102319687419728009932878504842518697527978859795613e-240", "-1.1661629991086412234130755142173898574472460885019191427658e-240"], ["1.65959645698354480726633641690658342770842152245780354422325e-239", "2.62704520661807293946289356724790035233965092453807564478322e-239"], ["-4.91236592364776265202506824376752299310876774156590777485153e-240", "3.75015538384062179471948418592678605357466453545754703526738e-240"], ["4.89397117173464966153311659725656469295923809539801131237939e-52", "-4.05090864146114283407098017546469843862846911926625187100177e-52"]], [["6.74473523550429797015521221296258558720093259340533203133972e-53", "4.00275184861478806826195422533140456386028904561647723693745e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.3709236782515019550393588322532689125144051025003088875649e-51"], ["-4.32079688798707356656450516686078233366793960635974190649654e-52", "-2.57432062384782017557106415588765508947228895872900876817591e-53"], ["-2.34352424272018225791095556658257527264698246813787678866095e-250", "4.10028585928191007173871178045154156383855519391818335086786e-251"], ["1.79394797114829014509797504969984852155847162934567799613084e-252", "3.1493120028242035176839050910501795607540548168933525935146e-252"], ["2.72431360721569713643965620995535912592401340126850741229373e-239", "3.92241484122306187708814251075231350209493451102332256579964e-240"], ["-2.59346076820440771035781849946877281345991792133395793367846e-241", "7.29984220754921823318768571050691114135322892313692984018562e-240"], ["-1.26028947956068558767481432315216698528062673183433750878794e-238", "-2.88462310692506912154471664897955790593529320822579321041538e-239"], ["3.49559724811764187082366001292679750616065594247514686275003e-240", "-2.54632313827811706944773023438721586967014321593119930324307e-239"], ["-8.31756125362550477072263596954418539809959564218064400533509e-52", "-2.82246625168798701068482747807466938675745949403538505391577e-51"]], [["-2.24970087841134004735842525272701784529333930343144459821967e-50", "-3.37911485602385280621333865038944260671718850138783068502708e-50"], ["-7.94890301849938767946152036709052952492517353401264798563261e-51", "-3.2276564743073711026386108663630289152729000136277452212108e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.20087614022187577518148218833780955594467619656516991745349e-51"], ["2.72584973406657488715329778360849194388457401515482058419893e-250", "-1.35353254457520129268275530348986916476452210481884750076542e-250"], ["-1.15796812264656496800890223727404186155605283694692612620302e-251", "6.96875430742634510999173416156752503587741611777685592470456e-252"], ["4.21468563552789369049541701864499521268877191481084481699571e-239", "4.11889239797810272360190194162975165294848720380112395797383e-239"], ["-9.60745496438409517165308367656216952060960506404720596294059e-240", "1.23087114913332582027756196612149053074033408631625375000779e-239"], ["-1.77282516406375245958434105814428194945301793235632209360811e-238", "-1.96848884195002899422963423805659076345896003413031237712536e-238"], ["3.58787800652963200682642310763321319645038928194866220496439e-239", "-3.85836474431736934071821687843082917361238197259105723836598e-239"], ["1.25343711986580218592926988663258478802994267336779545519115e-50", "2.44483998097986146175418255991895219970580926769220567886968e-50"]], [["8.8021062167174467423011546519611100427179590064182339892624e-53", "9.42690240329532323967850342707871473775524068552382369793871e-53"], ["1.09184143613906292059093149946281661575705978226117267480968e-53", "1.56752092666576933395986041212012533435939382916505579679219e-52"], ["-2.22972160419291505119894523712862110871692079485585060835271e-53", "3.18867605367776943475941790985237090351140314682810277872121e-54"], ["1.0", "-6.89192309927039593337059306178331299905612185256615094703971e-252"], ["9.23679279401273749290287625247063404519808593071300362392522e-253", "4.88805903849706169168806104858503933704831955125567500883834e-253"], ["-2.23224172350039183909958714044620636122880625997708729240315e-240", "-6.23547159001513570895421074650819672891827912544717787488966e-241"], ["9.70890957994891890507522046445438970911848221732608964850132e-242", "-6.08307439402093362098987063327481225790648618937225826853068e-241"], ["1.03157286236539645289591548255750792353471442035692249945932e-239", "3.25580628710357051490983606453898817137833344843756886243002e-240"], ["-4.6477907842338445905638359417077633567246863881852895675281e-241", "2.10185466415040222181899288241950856333093931717836861499024e-240"], ["-2.85664161316385275532401853084726079502448140321168221656307e-53", "-1.07377997628192078768086930582401073401475678332305902302344e-52"]], [["-1.24686615803787947967674441216249590140020556092776151795725e-52", "-5.42033603818162012879075458452653470586658781666048611304491e-52"], ["1.13921286626964277802537633385974303692645732106971891373828e-52", "-7.17167440374520696429068553166660312415998532270227716230228e-53"], ["1.67352289357177836117619485504784827294658865699496878808944e-53", "-6.16096761349360461743055653131065528430066514744438005399342e-54"], ["-6.44445346574507604916664841306991734469456181222574329066787e-248", "-8.34781121457592245097285140456689094160086997985429895829605e-248"], ["1.00000000000000000000000000000000000000000000000000267276471", "-3.35573242358851641094902112666198438582867927786206757680474e-52"], ["-2.35369037542693315468725112190630231323945508066959198137342e-240", "1.25604532721213968408631075582323631678508522848032983667616e-240"], ["-4.01264936384621454512785865952841843773332077702676336279592e-241", "-5.84641933578357573976981402921245665561948904649780952002368e-241"], ["1.05824285607473604280157336478134520669248361918725194007776e-239", "-4.67697304893638117015894048781808734840512842788361582153321e-240"], ["1.11119520817227370107486092233354983340646523193000327523696e-240", "2.01419735645347806408154868220074040065329052062844062572627e-240"], ["-4.12488242223654743755109679595806277788149430059114496190748e-52", "1.28909059097214118091376346215507751571471051746206407698655e-52"]], [["9.99568951983245000452361360965172050181427535587498058032307e-58", "1.36484606012213714963920365707318188747854334714510058551684e-57"], ["-5.97108759719244680636011366133876523916015012270875095942918e-59", "3.77291951182120862079579655664516094806562375590511795719829e-58"], ["-2.7087814177817687681157563281394770996324954911469680392948e-59", "7.43838222674847497587612778880684502470662573009801693088037e-59"], ["1.47176677755707454142176087239972267974738607935864720833742e-248", "8.09573266580159795056762431142234401739186191994853559430759e-249"], ["1.72739110106807137992358205487325590683833833346865598437477e-250", "1.09468851208719311547591050504811832692040542898175974491969e-250"], ["1.00000000000000000000000000000000000000000000000000534552942", "2.18729405619381893757835082819122009286601875655259184158851e-52"], ["-3.07984377563710704509627630024993960527949153810937477123926e-52", "4.97414436951337893606414715309447280422737378928436639939659e-52"], ["1.06412164756521901182533773295483169337695868347857788475781e-240", "1.19065567095575310092342261229009838587979960101736093408257e-241"], ["-4.83435232551284907575659603132379849100964535022572654360151e-243", "2.13175323800580050795692553769616516481540347199879909048281e-241"], ["2.30943806250110205695543581508402160393905169952099350609984e-58", "-5.17959868568483000787789838853815550489904147077156761486712e-58"]], [["-2.25137742189191774239093250317547642693154009056900716572823e-57", "1.14942935324617597374519776172121244738795633810608018732454e-57"], ["-2.36029757790094428292679289896988887098315199567401937505808e-58", "4.90095853682075883808616894280485796722671646660048137565618e-58"], ["-2.24128110543033176633824907783052998803429881096452732822101e-58", "-3.30942040829438722386869344510432928342143632647336613939216e-59"], ["-4.95403065873085278250572232848900814148845813388896067596048e-248", "1.11447246139293241207457624367560787754860426359603604144195e-248"], ["-6.60742041830965904350272128122981375508024682187615586125558e-250", "7.37751519441416046400069171369761063847922292792778253845031e-251"], ["-6.41915346290602604353233596873632605833830473896712656288957e-51", "9.01681812867133939038243654157030087311918913952946230266664e-51"], ["1.0", "-1.45460234456179928078756478766260807451356132050010784571632e-51"], ["-1.73118733053429584843036569907158228378764629825473237910055e-240", "1.46531971592669065292492924961790574136336608181137834168426e-240"], ["-3.21589667351108993045491912253822272222765404194938002439778e-241", "-3.17306632315308694939624107840921810651088283855175309594231e-241"], ["-5.00641382357952160969313161709084130449472241542976665955536e-58", "1.8635611975814332076029905649689658165682168727629448346367e-58"]], [["1.58641371355876774579666132004152339776099329632870691293163e-46", "-3.86325609839925439289613333375007237820908331550834649172288e-46"], ["2.50683458776269368651888836867783154320874980475176457355224e-47", "-1.75771539955991413617636811754413106089618701624956013480992e-47"], ["2.13600106886793044875575130236556890922754870058524212917749e-47", "-1.49769832858444190591947877852739782581418584856647376274148e-47"], ["-3.43554285470637389797985403561453848933289820179632485890863e-246", "-4.05450993231989271211780908268063098247485403657542150304263e-246"], ["-3.10903241125450185753289035199313606683268773574399858140027e-248", "-5.07377301032690123602995774755739436254581904215925074708194e-248"], ["-6.86527898310978381706392853972054604641204850468825565407143e-237", "-7.32295655173461699679962839958530424033154288014228067405048e-238"], ["5.25250734934729617322422689976613499773744913736337578231755e-238", "-1.12199186784886362240645376640976218059620009150697430494168e-237"], ["1.00000000000000000000000000000000000000008573395723848692026", "1.15983079465541986558270630709225025604388334339303632180352e-39"], ["-2.29754323364182920209140435648363828639013408548419625826746e-40", "3.74136543839929490118966049169402347911945722807917119942233e-41"], ["-1.27311388528076597460390771638700971519681744612833622067188e-46", "-1.34241028617175027366529104556755311380312994480381339049248e-47"]], [["-1.99208681982635654167954921907427161851070913699142528266418e-45", "-6.20606921659098475553958154208762783161558592573636012299151e-46"], ["-9.84424897054330330625526274321859624241815270574438000286405e-47", "-1.17076818444543043441293274610244380669437760432886549384981e-46"], ["-8.3879991228484808401660312353236965301088996878443627362058e-47", "-9.97577624612099127714682590387300624291215752802176877719074e-47"], ["1.84070946568794130838576929820358517026421052323152002685466e-245", "-2.65945002581216144639987664225414705073852805647064821411117e-245"], ["2.49980560763837518403456542994018430523417790087428787781552e-247", "-2.63182203511504633491569435490787733145515611359977379423075e-247"], ["-4.53409056943090726329098929499579375482257048182867643528771e-237", "-5.08374215687350041963915473247904148099480100161850551796578e-236"], ["9.96886807486795899037992982636506271993283533409909143557654e-237", "1.56016746843662805689875532927485146448749223288402566335202e-237"], ["5.7348989548334615898255295741782854435180179369361283548132e-39", "-9.33882436754042889235933342950537274058665180436448433948695e-40"], ["1.00000000000000000000000000000000000000028667590223515986891", "1.12710900569914134696643593510055391033172664605658510232468e-39"], ["-1.1137803680167063697120997122415372468192954006188960901656e-47", "6.3948948272300351435313376525175896487977856546409079492288e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.131382263433698-0.5849678999432727j)", "tags": ["Res(p2,p3)"], "radius": 0.03472079891889195, "h": -1.0, "clearance": 0.08116180020102726, "info": {"n_segments_out": 21, "n_arcs": 20, "worst_rel_residual": 1.5306859624346597e-227, "cond_like": "168.88"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "5.33068896288905602588247275313412197888467074561225304855788e-52"], ["-3.24969541200253060041149355624556164172801749335556096984148e-52", "-6.68251598533196702941451015986423682663774632953429065036177e-52"], ["2.86860741248116025354955732787164921081179796471597004466962e-53", "-1.13320125165903353744559549947677565964242790208188040465397e-53"], ["2.41636154069401592205371102582951720728483522461136373502981e-250", "-3.21471560848195854635871607934249123728991070351778930870003e-250"], ["7.17029475261854807490439565536082336877879647372318532872587e-252", "-4.60706102947307962025415136298606830651023980327635169050914e-252"], ["-2.77278888560564993117857172066958049763455310276302507311012e-239", "6.01830796284078017609797981540054847178054629738732067296508e-239"], ["1.4665971527608448921993524654889630303410305403704602100056e-239", "9.39104857867097296457560532130012409796373305205818726623763e-240"], ["2.2375018199314860326066757759116159434453034858500215010926e-239", "-4.55108645817541451496040246049043127376453886510670118453891e-239"], ["-8.71409635295944867707309697593250290949975491775745742793264e-240", "-5.29067625170135488647240539490563621666264594333009809470193e-240"], ["-1.01265027479038563436808720121031018604200508863296258879747e-51", "1.34877699188357735556797468451622450876519881971443761262433e-51"]], [["2.74393310944105204715604285903233817156742026860639267461979e-51", "-4.37699699119904641809860213364719608652554763432959303610289e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.04790600446002312476974657659880459067204078923695995304451e-51"], ["-2.27052304010817880677650459049877964487053479004461427487005e-52", "-1.38949885515304867794844801094478730211336992678534204748366e-52"], ["-5.93321167310557383279995759418910312294071622433959273431473e-250", "4.87677645600389113878099011567778160627868491189060686091687e-250"], ["-1.4703187889590923112353729257704402582849556126441593020632e-251", "-5.89091861856548337957764789573248502041717406564052261243533e-252"], ["2.64749868358307765455587396138629099767058365010368598644842e-238", "-6.5420739187563586599823144656514889269837688695466937132702e-239"], ["-7.44984082122848026532356493204302817955262997847336283352234e-240", "-7.12318940566064117622227656680555422635166131352181963567706e-239"], ["-1.91692303268592119523858784678826313918469224498802330750952e-238", "7.13312920426834686833060896039845765990687574678551967201759e-239"], ["1.08170487116418107744204062158359098749311843007964687195873e-239", "3.97028187387887050987462626759721363653732024832437184627049e-239"], ["-1.42882890914314239383859077016871015216724758322156032778812e-52", "2.37412075622824519886815810871836310629180967033483627531014e-51"]], [["-1.57484993551390171834417238563108911200202873071997034408446e-50", "-9.12985180355413071909746508884268899568596213589497224414353e-51"], ["-4.43582476692663660889069701896737791244814419072201461960976e-51", "2.10995336064868979230673217655214993394611022789640743655545e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "7.470058299028502857641306087033744954884064593748474777883e-52"], ["-3.2431679290392813187568021558795865431899937855104005836637e-249", "-3.90948827120452418944127221564581402218768154200772841922388e-250"], ["-7.2123742467467729468793555779735749544982490640621153846346e-251", "-2.58345203874527265812734571930392784386304540272066653646705e-251"], ["5.20484523456549676152611843672231509384136932682075961329063e-238", "-4.53112987607053781494896694313609260947217600291718935401959e-238"], ["-9.8947177001501131577370477486282744025326009409857578921485e-239", "-1.51503659660768837894383471171051151072108446040705773965488e-238"], ["-2.69475475727903317229115963846731475928189206122327603052606e-238", "3.35349307674040507535182108699274124258863236295608568110511e-238"], ["6.21926674968672734252906006276002384491582415277947107528197e-239", "6.0287396438502676645484131291012293290501422606914350722553e-239"], ["1.52207202419762140513719011905618419865795905218833185229543e-50", "-1.03888761464604270697351863999711131623542392190793817781322e-50"]], [["9.63458580399992367333505840413851972906790159632568448240389e-53", "-1.81061232635559143428878981028640067141767802898484692972877e-52"], ["-8.92485276130521537617660124478131499825827262915078830776874e-54", "-5.81342845727204529394100382820848237598817726268153607661237e-53"], ["-1.27098267977603014727912702545782598695894424595189997182993e-53", "-2.89430681617026598790709512072768241505259368935476068552714e-54"], ["1.0", "-8.56126760103679999691546968006508745731403154513905209520281e-251"], ["2.3268629777635989929069857580081361616939978774613689039457e-252", "3.01242470911532015173159917494538525619033007209888805379901e-253"], ["-2.33279624238808434761459084558375429346946186935656770444473e-239", "6.62030794451673547160936957441579376392813460692473903486201e-240"], ["8.79786117172039454609443733645497741548291901411715489823168e-241", "6.30162550811712475047990347665248913216842243849756828641356e-240"], ["1.55594665444372503913824325861173482204654013182923684175279e-239", "-7.19993519086563364166136179200269402378416877178183387757982e-240"], ["-1.15500916323406116641735121012670675932713902001643269714367e-240", "-3.25016683948512511508517478853051404143921488552424268881012e-240"], ["4.45419637353290564409732049437442887139985311530141515941307e-53", "1.64630222687711684732963413339570195672079550103715021146251e-52"]], [["-1.99307959385605747760475022842215089266213615459871570356073e-52", "2.13841240610079011747481841694732422307325379457625132420788e-52"], ["3.18958820518248153566128549757285866505843285550249655357125e-53", "4.07256541036034989898989369563579859670944954814892015990553e-53"], ["1.44772385005834086277714975106685593862346303057607686530539e-54", "1.84342361801664802201686503568258979567572846891621410261046e-53"], ["4.09665355320093558384439363024163999407604569632702353108609e-247", "-2.12512908337911773814838379828376039743122384124450017772892e-247"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.23049183436832007782178276244092399124210585413364346518987e-52"], ["-1.56425529625055610475288674872657595229117328736068943032404e-239", "-4.66400637945264562218047538695658196727824735548241808510538e-240"], ["-1.7690079169485639250057417984844092894196465327996060594787e-240", "3.90286683636821261278401518355135983592994609515011285167475e-240"], ["1.25695685086315344644110748121389071165141721692371279667597e-239", "1.75490553225390373111790844689714791517760928769015552630417e-240"], ["5.81342811780785181556270605521857332573643096329994389586081e-241", "-2.47899634338606045092783557390988458880710880227112888306655e-240"], ["-2.53605211273013530085779153294194251772207614794500668743832e-52", "-2.68042927777391382288299371823002208677358563243286555939014e-54"]], [["1.61956182991201522491111978942965904382900930721405774226531e-53", "-2.58867721526905610431910429751155670564924297167256846846157e-53"], ["-1.29369230726504573149188886169472130385241414266125607218031e-55", "-2.82550356246158803044727848214404980156447800646935437215528e-54"], ["-1.10180589657961323470190882879068833300493813952120715447675e-55", "-2.40745861490307490641700620223964447185789280420278943387346e-54"], ["-3.00602100648168837031326598487988977596620982564955939731213e-249", "-4.92905954243231556696219497419319452374493687361742968422857e-249"], ["1.40548652976001899230067034895740252172655679332020503617316e-251", "-9.78551269740516456324858391357532023140919044864379351196738e-251"], ["1.00000000000000000000000000000000000000000000009697592197628", "-3.20721275505962654342541716178457371758769146016367206529324e-47"], ["-4.95210454215797023880949619712195824100899558256325744931455e-48", "-2.64498702481649016657391386293876207559676311609701609730866e-47"], ["4.37635031023016646559591577088133573523489990430683064611266e-241", "-1.60866108017512010005646223122117582626329940602031911718773e-241"], ["-2.46836371971467322413648911875929733020000055196697499723075e-242", "-8.99272873494095506497753368390379676180366123057917485017909e-242"], ["9.62247874033367578030150065076402049302852296709036269450612e-54", "1.07277894885679847126484170500691215152626954304189821872716e-53"]], [["8.85563851857495599783026578308288692114277943140462350880829e-53", "7.55638619353791398105907878562028134981720345110855882077932e-53"], ["1.07275165113416717714516947088919018077794204526094262418237e-53", "1.09346668448937452377508439357365130956815451952623881255893e-54"], ["9.14046040379484585052162151441773483168812711335065322279466e-54", "9.31875441276930849751433365828302175453435992810819153030343e-55"], ["5.9268274087578596620628751896091530067068089924027706070268e-249", "4.06684412724185681582908014143014543801596166045824403074669e-249"], ["-4.78016147679209935847028508930452375889175002159823555885267e-251", "-1.11947419181577933813230951291012002400132053533862563707201e-250"], ["6.66673193845922467973837007263106352829852644732120558644133e-47", "3.83644285709709093497470245121299072254609702639677556172659e-46"], ["1.00000000000000000000000000000000000000000000010251389045559", "-3.86401868458343208385647178202791056909828967319993045273559e-48"], ["-1.22854944917276704172886641741957828233117957378490692933671e-240", "-2.85659131016464065355067146751413478974427321270378043950367e-241"], ["-7.80367435726110426835009965352218963916862364484431224550104e-242", "2.41252610270712239997023766798063195987047159230651740184436e-241"], ["-4.58426981180592823271533626264305618774299408972070956531453e-53", "3.02820175664334621921036030745700897138437748684880383577623e-53"]], [["-4.3770843097794838978927568405906163858544333949779628906135e-51", "5.28038012190641185244911965385367811174609418777514502097239e-52"], ["-2.49338912885701267607448926120719708651024607025115484058438e-52", "2.05661417023866147222810668689145351668411671897345592586486e-52"], ["-2.12454482033149309622541020740433579725013515986176707354166e-52", "1.75237964098844195439863500903935842792136629867211550704592e-52"], ["-8.73086147237069421293516529649999805537395492686063894648746e-245", "3.59582797502385976707035152537342113449677479766100922693415e-246"], ["-6.9020987009247327559424722899295418500394974543571509366481e-247", "1.14042902998246917820980763477055222007747003488448511868684e-247"], ["-5.14114702644777176287195349190939982289939720011258390054133e-236", "3.51375663013906846703361823977858508974763578364469546543388e-236"], ["1.8310405011006964834268648820043356687521890114835207724564e-236", "9.00717222423101660427211069133971643866834591003934172373043e-237"], ["1.00000000000000000000000000000000000000000001156076044044452", "4.13341605555554243771789110798649484555210313435373976439225e-45"], ["1.0266892515422837436696284808771109709765215867543344217346e-45", "-2.23266271811986624771896551663615988830808000311380616275725e-45"], ["2.21357980009567064271601669578091392323746336515951383490001e-52", "-1.33319596519877520038679766219728971182082447515440650684737e-51"]], [["-9.35505408209270231521110000508082766156954774846601882281198e-52", "-2.1855259040761828356376266097616041883533162394670793062727e-50"], ["-9.21875755079940289749791309481460711034291583744194442467611e-52", "-1.31223306979573821399540230481430249366544601373521988026642e-51"], ["-7.85503606559948321310643313771273224779923240648073501501589e-52", "-1.11811601374071230338808092168225555259817403594653843554537e-51"], ["1.15133467400159857764666975362189879739299833630796050876181e-243", "3.3130533840971321713958523225489985756777404418260339568709e-244"], ["9.41820047576266937407406080476992832540490704210134162163846e-246", "1.73197476887238576984310125744750130068885325995846023155539e-246"], ["1.90085776485732404287569693799903711453727471508906968197085e-234", "-2.51632259433262192804835553085871866921341422798036010647853e-235"], ["-1.57932572487216847371790417071105336126807449352486024424394e-235", "-4.77303382202345191001335664025470406280853114241921272292132e-235"], ["-2.48759484697796892317037384213482312012510645850200747401396e-44", "5.56065951585085394780065598419761217921964742828935707607054e-44"], ["1.00000000000000000000000000000000000000000001065147786777703", "5.93414776323639065414577428374110522144711402520947393496647e-45"], ["6.51039280047326011877122427478880517247298220246042419072434e-51", "1.60571895209379810154636308248775880922938334834059270238682e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.131382263433698+0.5849678999432727j)", "tags": ["Res(p2,p3)"], "radius": 0.03472079891889195, "h": 1.0, "clearance": 0.08116180020102726, "info": {"n_segments_out": 21, "n_arcs": 20, "worst_rel_residual": 1.5288501668830765e-227, "cond_like": "168.88"}, "T": [[["1.0", "2.48648062096936261151442815826870322964572662017627469377821e-51"], ["-9.15515170258128699365248226488758305194643807083159639098357e-52", "1.22556362111928522870018206957837556396403916086943816515237e-51"], ["-3.17874510829864247226046385191503068577989096970169314457383e-52", "-1.4053228932975781373907207516387872351447243710885695511351e-52"], ["-2.23425737003400394062022519647110782012404934648993580767871e-250", "-3.24782188962279446395402747146688614998071398784957969880108e-250"], ["-7.232798803236444117617836668801056370379898896860571249843e-252", "-4.66602219446247303140321675028631722672928558968188222216151e-252"], ["2.70084823936311658596355713133040732912193329114476186184776e-239", "6.0525005778026421953834857531949317783328587139450395978578e-239"], ["-1.47807546135852098072060771015915186817175592677748524652592e-239", "9.21602668456355378728389290325552237673027716129569373213926e-240"], ["-2.15891777800498808471164467693950325310233232852317030370531e-239", "-4.53785676178291777646400620504906513188284521720949593953668e-239"], ["8.70210499668982877314650639439841466683090125196630530857471e-240", "-5.1314703958997019438334514519645830821190647006355228189283e-240"], ["6.40496289746594566895256705375019771253355381569890344247508e-52", "-1.65082220113724550009521177004038057745201951662786400421499e-51"]], [["-2.2059903734733042478100047232282629285461355654621264547848e-52", "3.72890554542124747831687503098501184666986773540067139886805e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.33766217968139403209160957952234305181870422636368528006489e-51"], ["-4.57126767267441069517923535049315215527131184614326414113075e-52", "-5.0216448347028776028254963108698470599450901024002329163503e-53"], ["6.21560326107221934840619182986886459228125793348720507023104e-250", "5.1333238819423726367475381448683428759445836579899366141806e-250"], ["1.48998881952239783203156502242255339530727823255769654676483e-251", "-6.01971540384710471230481694987912490249841808314279035222271e-252"], ["-2.6349566651741674450152743934524299193127287592262931691493e-238", "-6.83111914496307073996423287878033482415397220125942028765005e-239"], ["8.24303540923188253518931599302906647150846667811039895302692e-240", "-7.10114338939399674843358697111719788173692773221263376495144e-239"], ["1.90395312220711545721995461786738035536561288704895694542719e-238", "7.17160446344091594661550173663561166365912437240835338058591e-239"], ["-1.09214883581541455007677287762462635906234078485672737800753e-239", "3.94529807097147890319144818702006652487286542114980620093603e-239"], ["2.57637858908983996750260937835778857682125078532612633923614e-52", "-2.40986172872922432453592579924585505873175329103366933965895e-51"]], [["-2.02048537249478176703901600137830670590831230398764284990799e-50", "-6.45110172447444149043036430635188642116494277042689285016362e-50"], ["-5.73946331555814010989040562723219623956469781475123567024559e-51", "-3.36889996859203789686776299953775582994172930528006716410251e-50"], ["1.00000000000000000000000000000000000000000000000001069105884", "-3.28700540035746977068442733737681529984629562450034656905131e-51"], ["3.09541653117256669581178182953816725969768321663329230845465e-249", "-1.58337021137682733669724657051385745773956268725622123873447e-250"], ["7.25207786126190351962510778588379468291512641483941465375871e-251", "-2.54568727755651134468590113196446811581570602818911282359877e-251"], ["-5.21450332826792313294772223937153412883863167840183771118475e-238", "-4.73438367966892511511201783430636250959587781761608866648041e-238"], ["1.04217620310221281065388554885617657208104248514472379573855e-238", "-1.52500190243175755050870052365114566198020059273514162989466e-238"], ["2.62561042796241470328010630047778352682735757156931965204174e-238", "3.46587476983767201330969007203622359820241054968524759179479e-238"], ["-6.45736701303113891642417287160871410262491771942582276187939e-239", "5.91028830972970269790411895983444708582156448102655465763851e-239"], ["1.29229242904715084445371513689070405555289678963902734315619e-50", "4.74495962756643592299048865913957440405935300271044219618628e-50"]], [["-4.3755324813912223909557303561049302820558768294126212332889e-53", "3.02017469052405616488471855047281031627466796992398014931715e-52"], ["-3.41618025307127477298420424790913449185198757814396590509577e-53", "1.57238553705032004158634465614853852910398153390689595200034e-52"], ["-4.49100430286504759295533132899271108202326665915810882536268e-53", "-7.92672538492170869623815928230457925318224794003381794236175e-55"], ["1.0", "-8.68758053375327042413151994774378193465490002326468481184485e-251"], ["-2.29784224281257068904833301289057409719457419087440292104071e-252", "3.23061159379444805461997670495671859078949976964353678261331e-253"], ["2.34526650712513385641526192390272494627028093144355939095805e-239", "7.43390034721335894163765815432810786507892808582664981433835e-240"], ["-1.08644821612917967961183507563257988570864800629593661749199e-240", "6.36354541308037758882960642803259185025222254305071778398631e-240"], ["-1.54627243175603936423380184390122560520248672302650802921084e-239", "-7.66120799493775273711397402867919631223917914625645674646746e-240"], ["1.24950852016239944310155656087577141991542650358501836919931e-240", "-3.2396677757905483597536250935988768566170707974958502844938e-240"], ["4.61414891684305470964151852937812989783484227736954225130511e-53", "-8.39321881589703460736243524237875523184531931131536330441061e-53"]], [["8.8280267696831074486346940653624158227281693706011630991315e-53", "-2.60643689173351795926394025673185210203358925324638050482095e-52"], ["9.95800186348766684648842912036225836762802596512652142197592e-53", "-2.31374155922683877276394771700205618936425651386105656409849e-53"], ["1.01594178944104160103526800143943117633389319035756727561827e-53", "1.70378739073786555007835795005825383045899609719107672528072e-53"], ["-4.08821366320642845850886075084297476438042240441722313428173e-247", "-2.09900336129203768523025244177072232615290904560275544445644e-247"], ["1.0", "-4.02812525837226158752519569327665059303292284882096368311644e-52"], ["1.59333410700690154995746927984044400688774229308601028078069e-239", "-4.50925668379461177171772883887978840445173811164924316621666e-240"], ["1.73979729931226831841868627297422002018392262566372611454881e-240", "3.98402453453709503402426263778599737679755380568750687632169e-240"], ["-1.25809534673504603898041822097658124727657295070375115208619e-239", "1.69533800072577683525157224292982138522903492223535218364925e-240"], ["-5.69556351867933441371746099607858967944318111473293458682347e-241", "-2.48297504559933354434397614118725917162513463972037599307288e-240"], ["-2.85694800801800533780893241055510310194456250936271130167654e-52", "1.18878709497276602116510537763012796748185734568103315864954e-52"]], [["-1.08563576024562903639321234763647108197651297701305349955874e-53", "-2.82887207711195488418642303638539501654022045962088239481866e-53"], ["6.62536510102914390925509375109183488058588318077797117971111e-55", "-2.72704493670924050091160212484951356719338040463018246798884e-54"], ["5.64592021832990867205963902035694927348013544768493010245896e-55", "-2.32388150948673820331544874462121955540953811417086399254497e-54"], ["3.68664333072486276059985159809190164928652164883866896545044e-249", "-4.79059450429365206687207792925287908035532917597844237173057e-249"], ["7.19291832132883033307391878061552066206469736746055529515417e-253", "-8.90003987931320314923023921133535335627549915939867051567442e-251"], ["0.999999999999999999999999999999999999999999999911645080596127", "-4.96579266513091297845376485331175544750947425216881525626218e-47"], ["9.8456884692624108562494083056531077674210890557416816169509e-48", "-2.48201606438105001089822545672124740185597065447244756106125e-47"], ["-4.53441253665885910029258144390591299856013272531818169260924e-241", "-1.61438977478920460832162378459628662445112195473018340246903e-241"], ["2.44700900347607147466311392299850853423265395729842217994545e-242", "-9.30142980806533741573834762759527659264426497485743474570016e-242"], ["-1.14096506087420607689618746802613172027286494096731707349841e-53", "8.62055223711390826716266674671111682835123862839295257951969e-54"]], [["-1.00977144554854992163142759903851065060388125700755860899032e-52", "5.67605181698542301993336334617711626037258976963242640753615e-53"], ["-1.06832539313347973367154712057205941253837706153949320909307e-53", "-9.92595678051558519471059059707130723593891331974996467391797e-55"], ["-9.10307668445467455435281417156846555379660193164853742923522e-54", "-8.46217528655938918199579839227575460216531011882860898902414e-55"], ["-5.77371424163553091519591814848151406414999932606481218918012e-249", "6.29529735927869817925295953511802097146819519785049643672658e-249"], ["2.30584055371013250135915656479632152142068907128993840778687e-251", "-7.03517985773044919308635015154871347744339161851597422414428e-251"], ["-1.38799774675085864946650221450164143593627654876599824387405e-46", "3.61757327663224120932396233082741620124388703776495562163653e-46"], ["0.999999999999999999999999999999999999999999999900657344872938", "-2.34739969790512969905804990032850406904657763634092517745432e-47"], ["1.22178240695831500574081134980736932342595250066836957572184e-240", "-3.37717286698768833395783043470957347113362828790176782908232e-241"], ["8.80277886844128992313170832719407236401743323033520909692928e-242", "2.38807385887300526990511634723134377633555672425615043706821e-241"], ["3.89370924723905443399536210542747207746681476284542776914101e-53", "3.83714982935572630775555944459635401607916663009198103039697e-53"]], [["4.35248194556331628380380921973612786960590786485362204667297e-51", "1.32672234789943690120750146145495878566824668114277888002341e-51"], ["2.16241508264816844534202611948787964720506499976754312040582e-52", "2.5399446893499672669828928462397557546977102800081059338979e-52"], ["1.84253108703499463635069666577555673197374395769043258207289e-52", "2.16421642933003223828146704145592909827573771925808607890941e-52"], ["8.89147085801919223783471271664823315796983671129387807558346e-245", "4.45056352024694759792423403054183989914253591931992109623537e-246"], ["7.02444245265688039937223796053005457463736819160877744533782e-247", "1.21938310258188491894348503212577323209074571408977656063498e-247"], ["7.23881511342994193095370452654351921065641120699121348243713e-236", "4.53251135065217396574311376085686491451454366727186598273576e-236"], ["-2.0346149417876388853447306530768418999901084523493821312281e-236", "1.46105521038451860378143986669618664371563008052225417766672e-236"], ["0.999999999999999999999999999999999999999999987506289655380116", "2.11324401076021301717367380296367144778670514541260744268314e-45"], ["-6.40234984471522967840654915411594442574853535199075916324591e-46", "-2.45407360155473200813016277132217776430334013589435582973981e-45"], ["1.57346694455485511669965638997553469069340566692448237049228e-53", "-1.3946949547108928723490780338611150164236626574303488525153e-51"]], [["4.85087962776675040474513568781155128772865105101046676045706e-51", "-2.20068768780307854751092593208597331740307019227231639229133e-50"], ["1.169583822161803599411324325759521316171293581746575043988e-51", "-1.16678596667010992627924217147914233069040767169059636176392e-51"], ["9.96568643677157258964296611594906960003069175155395734537513e-52", "-9.94184110800148112101849158327434923672783888682847690562157e-52"], ["-1.12019027119930881534576310972543840838575544043304368054988e-243", "3.52442979713546917477922187505484928541010642409917377787726e-244"], ["-9.18982581216529003711767658973345643040495823206277865352882e-246", "1.92536446961884235366039394262061330923762789826802481918715e-246"], ["-1.95369944727238343975482835249338518142685478364626685945442e-234", "-1.24715382077350248400487654330564509212592110337031437360947e-235"], ["1.2058343261992500787698588066990903556467841277781196416317e-235", "-4.9094969943163160033996539066865043768093612647437851886313e-235"], ["1.53113860128178404289249406075020219223385900240726682508358e-44", "6.0858295845729356944177626604831379830889084392071637020992e-44"], ["0.999999999999999999999999999999999999999999988133832090809728", "4.11909933822008545836001915004083587561526165944647565797748e-45"], ["-6.89197172213981728797210282416616392836752981831200264573149e-51", "4.66853335882922694553736541887409719608723788421143169903383e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.211757272807132-0.6084150268742164j)", "tags": ["Res(Q,p2)"], "radius": 0.03767634209091722, "h": -2.0, "clearance": 0.10097633681732582, "info": {"n_segments_out": 27, "n_arcs": 20, "worst_rel_residual": 6.236919214876843e-226, "cond_like": "422.06"}, "T": [[["1.00000000000000000000000000000000000000000000000001069105884", "2.06079586150905547217274994043868378720806679868620338620039e-51"], ["8.63800229361225957699386053781423865552006018263596897928497e-52", "4.34438994013463224948156219398374511631238310295795675413479e-52"], ["4.6920337669714641430007798112791279741881202741541328525277e-52", "-3.75868569877440211496586884799024058894104246483181853460168e-52"], ["-9.73272890358464570061154236018661055102700649017215152269564e-251", "3.08955123134149656673914472931768644459261744159139478647335e-250"], ["-5.0736106624155016100680946349016290011014466017000808754995e-253", "1.55147156031515585694853701179947685904521405771696265223484e-252"], ["9.87604788547737518350954438415204403075163028515663133096982e-239", "-2.86405321233392771432333373555886001944067665095395815383816e-238"], ["-7.08071981615842888941146456090459624404480385757789962797224e-239", "-3.61286196567927957811517317283050786718822687806066941654121e-239"], ["-1.34292593756164588026858226890919252419502457012551932172082e-240", "7.29903402266838345969410656368711059367082540844003744192072e-239"], ["1.48104754336827937844720868976268790971653734691273559791903e-239", "1.76957285373589576187702744701708680608487619604622418013797e-240"], ["-2.9948985989140265769527632088748763390323818736634439954767e-51", "1.59247757365559483833924250372814624915410626770336676806764e-51"]], [["3.02734762583392527712385381125973998757348548612500632753567e-51", "-2.22647501147763759013482298500893453838520971791808773522029e-51"], ["1.0", "9.94982495777587742997104750502770870374390748921120271142905e-52"], ["2.51086237833448091408683727307194706569848347318109671276579e-52", "-2.34040235430248225133283164042137379613703287889843259751459e-52"], ["9.6480116876408331261553107276891707255984291133276387934504e-250", "-1.43822707046862648003860789538577378310091154285918931102348e-249"], ["6.15508617990541502577561065509834923718456787339053754474453e-252", "-3.51643851257949963798263902709035178011621911473666735222841e-252"], ["-1.16260413840498893055915880322831429518833829051468694029792e-237", "6.65815100384242450992755183273271717663420255264144964950839e-238"], ["1.30073144037050127544322871201073269247965691917217893967046e-238", "3.26783661117933318971620231966112020061367809076391510731405e-238"], ["2.20695159404166857216067231266064581291208658584203809364201e-238", "-2.42652051584143156029508449550609943488968519933537290602584e-238"], ["-4.51110413546969217762334702171066043150080526536403183538677e-239", "-4.99672818920441781449963757590841800331530101911048843010464e-239"], ["4.17028129666087575471308895123423624400152095696166732074824e-52", "3.2481704882034910629960741574253156789996587297725828501504e-52"]], [["-2.37437693210680473707141950704615258925740724668051659390168e-51", "-1.09361102246646372738022286584807837153528425256581785653804e-49"], ["1.08691863177633264970783070383987967342457370162525544328047e-51", "-2.4555121241924358377185579301186823941940790757608281104968e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "-3.54794829823865730417288779156473393522289832748748367784583e-51"], ["1.214647106526378534626526471173419302363708616024306948588e-249", "-8.92557881913443889565672300779652978225285096226206006985981e-250"], ["1.01014807922588099628613417854115295993259057312955418445172e-251", "-1.3975889254742486804147395443006319167117064726497662943453e-251"], ["-1.48615122117269383826101495592422455694903195500072324853751e-237", "1.95646057104206403636849387160784186863668954559451046919694e-237"], ["4.5381623099585298301429479562652355772354023359609784832969e-238", "4.56052580465095735621081754616122491113886478184486394695159e-238"], ["2.85401115075888436235471188804237436068468423730889985401291e-238", "-5.50483886474426116504518002339847927535887150848452013639227e-238"], ["-1.05485196252196144535954913309234384855217254360219018432655e-238", "-6.95701585242601879703125465296971348272964610430877082911138e-239"], ["1.4164708110256746371421200671704400735121721916527851913239e-50", "4.30996419613502731618385416430174756472481384376577907819429e-50"]], [["2.13895349646625739494032783794664416160177988858074514186947e-52", "7.53515645730070076836684062104437606543099683115417818730242e-53"], ["2.37011934406367016110371977775654207009008375012792359674755e-53", "1.28155774222845221096798450035043440922061527506219291926571e-52"], ["3.77923148617511259211402289811102113362530005962077482230726e-53", "-9.85026388994204534001453066951766899952828594251271902082339e-54"], ["1.0", "8.50017034357375692977729809984583743883205672879591427739137e-251"], ["-8.88975558885026148368308447462284268900106008681092701790395e-253", "2.58220147795309624384110384431251894692316778254201992953945e-254"], ["1.08802454512131696345997102494914742249305034819113223238576e-238", "-5.86923953608330778226493388579410447750436929397369354060669e-239"], ["-1.1277190203788793802079059366567221174200383331086230149574e-239", "-3.04086496436833979098701749959846166456804826473202908344868e-239"], ["-2.03046777807985442963470291870691575329993395892104569891114e-239", "2.36184369526529976778080112009488056589563455220595439126785e-239"], ["4.3726315672743822843747137727775064248705132092863756940767e-240", "4.60600728343747480719999367564675034674390813294395797577438e-240"], ["8.18709735890519495296065549179327295759894151180657003845697e-53", "-1.87028189946498717088979432916010535941534190251750773981704e-53"]], [["-9.46548380923881888767850718843394548788372734117991660074246e-53", "-8.3070142925200274434482417540755370865297058926124522368754e-52"], ["-1.08805299851756194331919036738567674512607775552563962770048e-52", "-4.34165893284294403588093358606087791117154103356002466493208e-53"], ["-2.97585680204502706358932616218792562456147308970213565765087e-53", "1.76850852704965007169507674986509764246815523578920584722824e-54"], ["-5.45123463962727296876868614236137946923004648571365969957108e-246", "4.71839143786381855814424970621944608685555049872873393024657e-245"], ["1.0", "4.58581363816155166114766698592501862529815116207391483185163e-52"], ["9.16538291423367713389533742996921058015372806049005886307274e-239", "-3.09657430193584795231697559491891741090526631695733671322805e-240"], ["2.54378197781188666072203673322238452176600419672120425470006e-240", "-2.39281451105607956373959068042703667014759753343641586281694e-239"], ["-1.91883000438971265633318983131831181781134009310659823924244e-239", "6.84439179442774610579993016153137974100240309204808445679622e-240"], ["9.95051686825342362610629943585728268365739553695014949417086e-241", "4.04724687222520296802644013262496441293687685695273395118066e-240"], ["2.21465311634592366190343963846654007234583890412753945097915e-52", "1.86810106387106108188965046003796897736734250247960766361218e-52"]], [["2.9183135400915426329707384124131645432077833431005949056661e-46", "1.92317401749022979371931983501127119214173663899066042412851e-46"], ["3.23650369243763630727371593061220110991378674092142891107322e-47", "-7.15839236537398996280216926636979100375828571855258916468075e-49"], ["2.75773095686893191193266178955769053380200238794546010333624e-47", "-6.09945858521715655725312999415512838456168840427567849665448e-49"], ["2.6716643288741943868131585295379345811337557133593586704083e-247", "-3.27203515098915632007854230842985804909136272945772347362288e-248"], ["2.5363639482824248474882657268498871048801577462206394601775e-249", "3.86774957949315444863850367268918185228020302624899028424919e-250"], ["1.00000000000000000000000000000000000000034076097655915844756", "1.11830168383308344445301635875427704335299590637405382558393e-39"], ["3.03985645376415659242684706619567000828433553585802115672282e-40", "-4.95016316015802662363946115389367374765694750647702833910042e-41"], ["-8.74918569181548770054713484946286864560020111322197055887513e-241", "9.14038187063380297370935879964233093080170581975917888778307e-241"], ["1.68415575269791632139732059077647343204237460513260025471994e-241", "1.98641406350087908177404778250137364719121876767611086797659e-241"], ["-1.25356670576772152396824751201494794587489404028187568841999e-46", "1.07203287924235177488438872158121691406475414771491107095255e-46"]], [["-8.71795970086261094034830473035977430708902985294402310959765e-46", "9.99970085762088850006279959065022816869062617283930534931489e-46"], ["-1.37627273090625506686680274927450318425424425156933477181236e-47", "1.22108011967350899207093338222737227258225703629715290519004e-46"], ["-1.17268209020238030767454361264432288905548756423917354440813e-47", "1.04044696587176539249164019335827190243191423167704861126583e-46"], ["-4.19109002568002818147072838791177747868861530682854682049029e-247", "-8.27411871935580346743851451180741073854890325002798199651931e-247"], ["-2.18280943503992592447782696773041459129727374413380525439896e-249", "-8.37566726474347697525507392506010649843684191351730578471587e-249"], ["-4.37984820822939717005211131095573446601470147969961560601856e-39", "7.13223258038939240042548145377398159308698777839096708019518e-40"], ["1.00000000000000000000000000000000000000003164888289310622393", "1.16863811651818094431931692023026615083764692945641209927237e-39"], ["3.81243014643195656588269085858200078950459290380481268196958e-240", "3.37784431810690671888195752391516040386746275159519515376951e-242"], ["8.95438454446163384122463673092048089778893990341953550459121e-242", "-7.75730912180818792092905071194616194918730961321668358141481e-241"], ["-3.39519655145638142465135075103356177101139367483947866572562e-46", "-5.26046207819291769865393975034131266173560633994162197590586e-46"]], [["2.08348874969341028838858717923724287508193177066062512555667e-57", "-2.14674918838790018289238471518642427652607231390182461880653e-57"], ["-5.69648441267466870558471806760182457653323702115623374822415e-59", "-4.49828110972383037896394876523038641438239851619702086859179e-58"], ["-3.69538063683509691572041971385762944742671261916727884150676e-59", "-1.02767269395744942173065076249107458355745165063683107004715e-58"], ["1.40311977470002969510975058535558640800499644179040102242608e-244", "3.13702859081948268097932631843208082511233191345995845836601e-244"], ["1.26107869154226089021726002327648043282487975553913289063052e-246", "2.22446282166987808584747519168908575995199511906134943147941e-246"], ["-1.5037003273229309448616017383019496403721276961434531361084e-234", "8.1368690342112998796302046209210178118244047274299169219067e-235"], ["1.17760938756947223806838287519967449759256782638116184642489e-235", "3.93042653183194755025860018533760284193566939948075085831298e-235"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.19095850754315280354659117791245635278726211504621425237791e-51"], ["-2.04506761373901609084865192729672830269270259265505422671232e-52", "1.78656131804720285748923758134371885848906331113339557828158e-52"], ["8.10336156886944304291777399351549092427942691658655483264e-59", "1.39918501605677735656582761685927099262548125536659430403115e-57"]], [["-1.69041966822511479666252083485878316591356740473874552420547e-57", "-1.98887188920263121653340137144606098671640245591823981655562e-57"], ["-6.75313106008429022021482482156979669559272013152958526193983e-59", "-4.04335475488012559080518629095216970635248780872737093673157e-58"], ["-1.9537930737738841158619255994777492594263149810223407231601e-58", "-2.53682954540489728105974833404241406956553658550670295400171e-59"], ["-6.24366478695804344552839019699230315479320052159489483905475e-243", "1.96206007426055005080644984016782876757626852568304186718756e-244"], ["-4.67828579022703700095865122968654342366381343043005170238448e-245", "6.24032922900459120936906533423750636555780463298553936344753e-246"], ["-1.24040361038782816963110582900937707422658891367511316512773e-233", "1.04161242965041952425269811728319827730599953969230948244508e-233"], ["2.97217523546373227117174514402143945989569618383044920612953e-234", "3.14403890675177711576783336140073212479092271415441657569574e-234"], ["9.76031121192820884818724535014629597124942930885346437265214e-52", "3.08598599446161436700689612377918276262834564170707539954356e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.71918844723719168069618318585143033967494796980677940489104e-52"], ["1.24044463294507170319160083006393872174870826471786606397411e-57", "2.94706248937018426997661774717255641744761788813740996754505e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.211757272807132+0.6084150268742164j)", "tags": ["Res(Q,p2)"], "radius": 0.03767634209091722, "h": 2.0, "clearance": 0.10097633681732582, "info": {"n_segments_out": 27, "n_arcs": 20, "worst_rel_residual": 6.2673606135650354e-226, "cond_like": "422.06"}, "T": [[["1.0", "-6.68369792130173215277647336625544851042365184057540372058171e-54"], ["1.42163919173582397894155127486352410121149357136509749842289e-52", "-2.9557039034650758537248142064969383448608121962111384925846e-53"], ["1.38991164357731319735441312620435781067511344809435422735747e-52", "1.51510415756907382514997833429538797479617024212583074512492e-52"], ["1.39486143295971416713308390551631531588424230853444872485776e-250", "2.67846040971162510255417217428266549559943579137999448206306e-250"], ["5.67319735678721662733135967848705927804275227683054066788246e-253", "1.51796648710079520325291569705621361121985021884310428474551e-252"], ["-9.66151691279515771405132096428696398976091866951894730115062e-239", "-2.81418066272070326223421990998819541233991766181665496459183e-238"], ["6.95857765475727647085186310946519952230003073663275947207643e-239", "-3.53842446841144704697424408275838602419928583045262813344102e-239"], ["1.76591260154266702266732556680143386218933758472011145292305e-240", "7.1604969751279656313542460915241907311329334170624418009034e-239"], ["-1.45201817486165971316625480469906935174166293388608265232036e-239", "1.82909447941633425149244172009430320555180010456080290473437e-240"], ["-5.00692720633450605400853746946883161616481762169635120091161e-52", "5.29867601840908524541908969610362532348405024820661395905176e-52"]], [["1.17571654613242886752649923670903892591289551305877522466718e-51", "3.63866286717455309653401163843161348468449609336566230591324e-51"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.11564054900795133419625534829077955227128963234294163595424e-52"], ["-1.25934315495099501008757470089771503178092747527509846085262e-52", "8.10437562500803683121635356498914642965744815063755809702188e-53"], ["-7.80155025298196516136538114875100779740357624242813652370918e-250", "-1.34112217298486831599219136587376712826799206411453162004032e-249"], ["-6.10589907301898261460825725545709185749092465547197295415748e-252", "-3.85883163157405541170793592126937700274097578935117298634307e-252"], ["1.15142322090927267507563030420328394531133105897001090277072e-237", "6.60477937148336371665386107184298646462272669090817206582275e-238"], ["-1.29102775414098453309767798552402650188616386069072900963505e-238", "3.23678223197331646969822795353827610767010544060862521260442e-238"], ["-2.18597635946167922831413144984676694160674782915783001937536e-238", "-2.36524649985308584139656696911107716016065616175660528377154e-238"], ["4.39179511339314117160663085979025788269323495762327625573487e-239", "-4.94232832560500960321947706222493965283490015910414222236734e-239"], ["-1.18164699123343835239292035872469307091288999992788931081892e-51", "-2.79356521295209142167010131569505985105721458174190158482153e-51"]], [["-1.57209978848546958669157038560862248347252171872812552332273e-50", "5.1248047556476716224803636652454817233870597729677291523331e-50"], ["-2.21945715751416045892118391218602393000815662068591496827463e-51", "-2.25971403631410438740558017438063616646347863581006225015762e-52"], ["0.999999999999999999999999999999999999999999999999993318088225", "6.51780280878767806306226467757179591782418117012537663152424e-52"], ["-1.18096711378888296920658898446443887712788000868450129436699e-249", "-8.35710780137363304700364635733318401791111372328472953923681e-251"], ["-9.42215908244682768033696335606074904817173221808683181855791e-252", "-1.36337606164329501662743228591271985720054381067709109820158e-251"], ["1.4464206473098903615872659686630146188024804892549110564132e-237", "1.93547660515789001749620206116690335685311252027605828194085e-237"], ["-4.49834743779187535200981919885709579095626975451982839997896e-238", "4.44854665970827917336034821405779484893126630539965995123019e-238"], ["-2.82320677730407378107677637480576430974029289633126111782073e-238", "-5.46549974953908431074242803999572525415884203086171475226448e-238"], ["1.0467677797594385632479260679845991993481840534694692181114e-238", "-6.88526586113890080989388302674496996902402047880315959458862e-239"], ["1.00758854368019051394618981220844945284190798310752789881685e-50", "-3.62362399309942431536733245267564903956131638401171260164553e-50"]], [["5.22081783220015108061794212386101495091246760922841134099006e-53", "-4.00653411263083324916968050133539091784063576887228665587113e-52"], ["6.19984293059960333261563940874972585568277083415513618387282e-53", "-5.58509373103608729864572747682896135510480687929757721190891e-53"], ["4.37361699879710289632408738350277200981040341217815680477281e-53", "2.90827913509298122598643901653069512886582358100945916989493e-55"], ["1.0", "7.66994498531588256420702718010717244813377056030634299486932e-251"], ["8.65876723885966021900512175789135344548897689589974090546672e-253", "6.07308620956919974485521507827918443016680403271595839353611e-254"], ["-1.12242768895159280969230581381084821041364329300183077446005e-238", "-5.58100858527761532820818967223486907481277445909277320578453e-239"], ["1.0402444853402568394497121437447476114054894273154003007383e-239", "-3.11960956831975513159906637219661068854795946303795602555142e-239"], ["2.17399613803103979875858334785152380672827798227009160430429e-239", "2.27302031700475235596181684241005087440184870360000095458859e-239"], ["-4.16494869941193045115035350705838818870470700948254866896074e-240", "4.87973847145918889327112865724026486466435009098206429827825e-240"], ["-1.6502948394366349186481123172750141420437725527648080765082e-52", "1.88707916867927542466944942809468606600919794014892735500086e-52"]], [["-1.63339018992045265940770975722886582727853642016547497719668e-52", "-3.94324635087653625928120011613253074043275709410026139868405e-52"], ["-2.29434727844596716830431114208694186032007735773809944827757e-53", "-2.97475121551780022446587150751984886391392709131487328881801e-53"], ["5.4154954684472548945353881162551239794344981988804860657523e-54", "-3.85602877488742141284659672924329200651534271613630751264695e-53"], ["5.67300730466923721614765090429595795078997563712195736208268e-246", "4.69373231764114996218702836032642061240873065854069156462461e-245"], ["1.0", "-4.1047366267398852290295148670250746976529033859541854946737e-53"], ["-9.31121757825889700816970214589481431623569761198838736348443e-239", "-2.43742766881398854684441938228170865386127887199484183452776e-240"], ["-2.7688811575854660397352138418283125412921344510178834484732e-240", "-2.42814274323974650029695617491928496663733196629657357186028e-239"], ["1.94369761067166753643774597725203526146351487401862321999785e-239", "6.62873873088136471930690129846767580441560461276631137319812e-240"], ["-9.45584631147770087680724649392341010044882395626952864803457e-241", "4.09499897273950655950218191269282531852688494774221617471698e-240"], ["-6.91240856635849611936264514026828252029002224015287880168418e-53", "1.05072719910333548329163771191055944831981227919346428139492e-52"]], [["-2.15737193714372340201262206367548886603663811506144927285612e-46", "2.74970881085304073458694245408184070080617202359774373648275e-46"], ["-3.09200118833305198704260164628077172392160215770419033168907e-47", "9.58962491680903297361863865287929788415133246724461961377162e-48"], ["-2.63460456283990983805876295204871676688701421222506522070305e-47", "8.17104134934858509079764415178061054864746656696084280155889e-48"], ["-2.65620812287492754876754340639463666057903660505222674091225e-247", "-3.67897229194439379006881520681767538393189988069853916594194e-248"], ["-2.63929634201642582957926511398345203274125003197889945404455e-249", "2.30788138167308867851446743508968657814188400041155910922181e-250"], ["1.00000000000000000000000000000000000000003164888293052492987", "1.16863811653001794545049388092491970280574068340965701599868e-39"], ["-3.03985645375898874292360157453638370539891198776379279344377e-40", "4.95016315920241370915797159325145046281587495953087620416633e-41"], ["8.27778130674263765398769687821702693870822022679912949116341e-241", "9.38731692139625414115762560928409364669464715592185497193407e-241"], ["-1.74402695935048644156283084109577715315790373734387295929387e-241", "1.89466679586811573369784435411395223850667861058725702934595e-241"], ["1.52892587246475758837716350077754823284463089200351874329718e-46", "6.18926212452249740769443473242041811320966053735784923672505e-47"]], [["1.14401590682822373533917927669076229391245037477017380436926e-45", "6.71711240641036986336939807363001334225968313109897626450471e-46"], ["5.17929793401197080995211806397306410547891292474737259247721e-47", "1.1143278934210867852511502096689975629140355960848622300848e-46"], ["4.41312960055426733111225773679319421079777550929366335332779e-47", "9.49486489069834756098737532091767472321266633811852500076613e-47"], ["4.30495758219217551518767447204101022477536822250293701195323e-247", "-8.23953563433621175142408980334017365411012429608625688865931e-247"], ["2.74175071352006700111374869918662810567482133381760324812427e-249", "-8.70490699650369123983135041243916904227515876347261069608774e-249"], ["4.37984820820597986744355738822819138419568013763581295225076e-39", "-7.13223258229252093974947690714412687933598193629357613157669e-40"], ["1.00000000000000000000000000000000000000034076097653510356517", "1.11830168382643824087646987091807567180321315954943246970807e-39"], ["-3.86792715100594876740901276600388958063672191960630157679271e-240", "-1.13465876984556627126333749687829024484435535277158321588379e-241"], ["-6.04062960826633278943617004449302475032331159406827199071197e-242", "-7.89990626549727340259377324612011504046270151864240536964815e-241"], ["1.55079281810679353212877922405741343569748713084508762911036e-46", "-6.06587689741043953165500288052528405266837270098089113358738e-46"]], [["-8.24465736357241651554242817351870689081557376926608503343362e-58", "1.1918218735466799986796665910449783926558366449531529949867e-57"], ["-1.83066548935184577894142496882103156354361420823078572827054e-58", "2.32297603285981415669279997519919571143782604966607528142587e-60"], ["-1.16828668216591403301612779210799194435605602310725871879297e-58", "-7.05339563784510895170027030224627054150738222944286559051705e-60"], ["-1.50415147304528052701631859033614664391682384539139329882675e-244", "2.91171352338124389993690925855684341645793762303694434145056e-244"], ["-1.32037290247665846559110504671142696022704198492609391198498e-246", "2.04674664640453544739765167231670096591750040552376496011359e-246"], ["1.55150306167471209376334316187717526909741428881997169921009e-234", "7.667780797343497106223980301008899155041948280760838014823e-235"], ["-1.04300265884423209094177485789859596360226597714298572140657e-235", "4.07214045465964448055661127751395372796582060351814422213962e-235"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.69701337093320455098833946377152175239201127013565776620126e-51"], ["1.97408871009170151569649083344209393405268070373334068773157e-52", "-3.01685009015838538836584166072099213433745124047831999645399e-52"], ["5.75555050423565190012344764131842816590865077421135266052242e-58", "-3.80358523629740656359131768738790447171071227464724477255311e-58"]], [["-4.85751751975132789145571718096744992763205059840332468055621e-57", "2.18758267479217860576670193413461142732491780626645353205798e-57"], ["-5.77144220241072857146288257774902215175590584439517240996743e-58", "-1.21541216750033872019929056247377856709419554973046468116044e-58"], ["-3.54826037844736446834673960134873302781568737299668676132711e-58", "-1.41491235938700377909355998858040605090613713245067538452701e-58"], ["6.3338837019804898878928185684495295471402267405881846497983e-243", "1.87407796175186479577292079582405117992083531112252533826148e-244"], ["4.74507862564320549408074123993650760362732640782878771322712e-245", "6.25310179672383339740067531590406165391513236017747803850879e-246"], ["1.23479013032873984756391396856286880043179461170467068096236e-233", "1.08301738403828713589254348767109971582016791888938797249317e-233"], ["-3.09264184362988312826478864590994632780495881346716214947313e-234", "3.13810440981259343449425251138323181440083528254813225814582e-234"], ["8.36511142249964672064850106940110410168127978840155606266134e-51", "-8.53668853542293891844633936404598036582227002983986163146543e-51"], ["1.0", "1.8778750406290189453734797536227492841678223495917283295775e-51"], ["8.41694369142790716232511925597156059182114084636460780605333e-58", "6.16127187180433402740320432552616855969627158182126949847387e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.3046318388616305-0.9852887714725445j)", "tags": ["Res(Q,p3)"], "radius": 0.2, "h": -1.5, "clearance": 0.19362711575573854, "info": {"n_segments_out": 18, "n_arcs": 20, "worst_rel_residual": 2.0124907270735068e-250, "cond_like": "130.34"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "1.65117020754581693845992645582168019137239670337197148778345e-52"], ["-2.47260473251444066828496311415856369102290438895166664792949e-52", "2.07630724825688358920939532234290811066092024656051543298175e-52"], ["1.33817876227648045885687574113392655474379959712843323160756e-53", "2.7974057151865046774869913443482476652716928274112470360315e-54"], ["3.96342781589609227684516290753389772375790532852115090711329e-269", "-8.53956543632954315645640544852427351014925492961371062470275e-270"], ["-6.00144489163502126820287327830486457230746028794225930533539e-271", "2.22252314060058775148597410292675004443842030682727000819319e-270"], ["-1.00818732480118751497953940598851885845024186092198077959062e-260", "2.58147869846662343449561224534997069193296831790741913650527e-260"], ["5.86092041150961030182206740722347931137262281113529708093494e-261", "3.51177059021497380129051356981363364371368231766889307575513e-261"], ["-3.59575558339110702651582839636017916812648418130293378916838e-262", "-1.33033040176009287975664103226157844693365093535480670648326e-259"], ["2.9596437013635624565035072858991879036333217641519941474986e-260", "-3.27461861923922020817652128219674262778815775642902882827547e-261"], ["4.18780159179588714454165307854164464817565697705760113227865e-52", "9.81720741441425260683673490194569842479484769193810462205314e-52"]], [["-8.06172660940693249839999751434763435519258366424716934797389e-52", "-2.62456554942918314286999370722885468986819095932680774488995e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.69854265316133623919074563225388101785625638197077064517691e-52"], ["-1.45964161028393793024241948852626073830316538308405844043431e-52", "8.6982686785188202898272578133024543882361832967308698347525e-53"], ["-3.11823370607535845474479036940723783531118909187180439025368e-269", "-1.0046452553025174453289670680843890468105482677695494088264e-269"], ["2.67262355993995437331474844838650819037220562630743219120881e-270", "2.14801062688075856874060924417346117990503498109524516378135e-270"], ["6.33105758383942823816960479793014107157564604839668520970613e-260", "2.43482549814280867508777546058333621786235890821864872803605e-261"], ["2.83114571381794502856226125608776659104902733345928849896441e-261", "-1.56611606311816152296229591911894097330920651275235824822962e-260"], ["-2.85274978095952388260453217427762417375153115445630710600757e-259", "1.26779458730923673344510165444632167872692662104792652638385e-260"], ["-1.09703765372345555167054341036246576976142891936990407462261e-260", "-6.139284186400563310568699824721558752323380132640544918723e-260"], ["1.29281218643767970191176867639768080601548247029462251386257e-51", "2.86200546549564040238347150713549698725200420730614037626265e-52"]], [["-1.13822291351593455420818333283434112700767620985264993986293e-50", "-6.97257851204577766285222537530416967365385701521682956760594e-51"], ["2.84300151264876091780390432358495303689435283308367276288854e-51", "4.10475235070259889021531536028629384907244646318788453804283e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "3.14081982973727037093667269142557394862873215130274995710007e-52"], ["-2.21186450608475447203115615973040587599597373316276730467437e-268", "-2.11685068741112696898326557535261864594463914568773632665617e-268"], ["1.20708118154490564422950092253102492244564793837650230825886e-269", "-1.40806783568599257050432330703077761634799326432409239152482e-269"], ["3.32529591649581464516990236011734802599202032751013803467638e-259", "3.14145971201973872019023304636105924010587730880581306199613e-260"], ["2.16777882941699866189889271597519840415359525009730928156858e-260", "-8.19318213461429993671764461968484637329374686891881536047168e-260"], ["-8.24591420606739688496547037589851674695950783708762721841042e-259", "6.4424411739985220883346675393652455729132128178111144555083e-259"], ["-1.70634427510746997920588979835972657196304150206888072356423e-259", "-1.88497732485933741121009152083840157811886316878489225531357e-259"], ["4.89010259827720212067606283069127072816284890209727866618466e-51", "-7.28399730436716166714145870197611910610194062341228029147319e-51"]], [["8.19628594293639024635707701236141679633554535132182925026636e-53", "-2.93082903570341231038324811993910283207671486950847487393685e-52"], ["-2.96041123299779846246945006479592532300891563488524793414437e-53", "-2.76431144126954306920886515576737566823220807806489648975776e-53"], ["-1.15069534199980459594540225371101633490732565701853275705749e-53", "-1.53338422403175161787231723155637606865864434453966956971651e-53"], ["1.0", "2.59875704493185181461095113675817490303281065232157939236178e-269"], ["-9.33657143451107003543349278729025188128979317816650376536185e-271", "4.9204801434287668133034791791824352478055915603186980587325e-271"], ["-6.45947226921244495359630340050737496135540210901869962374142e-261", "2.76484453131538836691738854870713132205636514365117070103364e-261"], ["4.15532920442360836901699122784839985303476733336556011336399e-262", "1.7231274160856511403851801194335917754300176908754684401493e-261"], ["2.06929529338662741858795616942060672583067942787457771304965e-260", "-2.72625373419232545844870348727851804828318411225925322622166e-260"], ["6.55553107988368700319016078027835789847567934285156340233208e-261", "4.11192953333015052090585716832722754885817244545104522463392e-261"], ["1.31562114145794521052428858014641494375707736684064318911585e-53", "2.27265715355574506103584265617399926765612967666579556263912e-52"]], [["4.87073747837986772597120745374005055197565964265257941296661e-53", "3.7178973343774193341243333852536056784424595292030300170406e-53"], ["1.67210136486428175772262001794193168759411521845098515047347e-53", "-2.90336083547045545636911369669630312176299498051917685947327e-53"], ["7.0057059003377566137853251073731825452225403861367896286904e-54", "-3.24215247700309598776477403111024569590624212266026994316476e-54"], ["8.39886648113261962216834778156818125954425922632744604082227e-266", "3.32681646385603024192705893665734796104297827450844788293283e-266"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.00635985213626179865377631829188904694640089735659514265101e-52"], ["-7.8840979844366709437639851371943527852125919349113061268527e-261", "-4.66459996714731885121766232966754559109768856991339874588701e-261"], ["-1.47233600712194072793942840716084698268305522177017275028284e-261", "1.66339789445052682030128004170795925441284120264917509372519e-261"], ["4.00599808876911988165352880553465842050977593336794459259982e-260", "7.42438232951572581218220307268554799876208282464906001198579e-262"], ["5.80960296623052100763546864174894002352942138405745360125904e-262", "9.09053570063857996223849819015793992644166735191811874150648e-261"], ["-5.29448103701014939393692501118742324735708583248982825287271e-53", "2.46330592239673370645046141463658035712344567024088719612328e-52"]], [["1.40051396998737412824988616838793536731432772452819958030802e-58", "-1.14507513941620526313824964699350392305498641609627638035761e-58"], ["-4.97221421180785620602672255610993311490419469435565794411289e-59", "-2.08391383480755168206420184167885542943276542772973346333831e-59"], ["-1.3350570211248034365760685393326048498012436476605842156418e-59", "-1.9729893081717972115178949439685804585549896044281168124318e-59"], ["6.96522832663408833162701085007334301120497583634684817916623e-270", "8.28956302325151881978485115663372350577541967268746133032442e-270"], ["2.30170514549017910836757118948624381456402991720749007429667e-273", "-1.00313605432623384397012787262571456845645295470065004075533e-270"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.69841344276596343540318965823363717833078531891565960016932e-52"], ["-3.56208273622312197485970079350791109259315441630095308798099e-52", "-1.96002237187404904288288721122007923123215889304647216735093e-52"], ["1.06450357138136579493876869165327850412369980236437384227596e-264", "-3.20205903588157829285061962019955669208754217059824008856111e-265"], ["2.52360744277109022850323020382708745811366468911545166830429e-265", "4.90028017986177214956373928272205979538109769532014060766749e-265"], ["2.17069346437308823726623361091783944412184027736425911512808e-59", "-2.86426769128068616209195390558963869876552878208936412163142e-58"]], [["3.44548042157593200280321352152826285720153049622323540277749e-58", "-1.36012997296132617175766265247355049195950895396833348179348e-57"], ["-1.69258804255394743563148688220939663434351075057007574368896e-58", "-1.8968329165744402095954736260299097879015138050903624443097e-58"], ["-9.40672319908567851205287530922151887274174201206660586798642e-59", "-1.75127471803136406741711356380200733490311155691053505017436e-58"], ["2.28083079117765446976339521411745730547472332676343607422332e-269", "-5.54749201300902329327448799913651379651044670102647072613068e-269"], ["-3.71413313749205093615280410074739045528357981722915888341935e-270", "2.82131426407324821518333379188039823192124312635551533511152e-270"], ["2.1298552064782443585349941533327667805664357329675219532697e-51", "-4.33545098291953649169419767959537369151536946973817302949263e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-6.19719790953314462918285187045339812893368873395098094642948e-52"], ["-1.14021995987836205117252126306125095384451098870008326756309e-263", "-1.41207595234681922254986785872695148889069589974195556222293e-264"], ["-1.28996182796495223344927767088776834906350737317765439515928e-264", "-1.33906325437496421172730699416170296697549875903006175730218e-264"], ["6.92259600457334692008148178056321944393395939843961297145766e-58", "1.93715787697452978917597810345328287544773605723011558158325e-57"]], [["-8.91027152807644025926720128930326741044818552797479970096132e-47", "-4.83352114622976835057300064851729921690635550156102129570216e-46"], ["-2.66646712451948359337601445338134023718693717789927801358654e-47", "-2.53037218817233134545309963385062559576486747352306118860169e-47"], ["-2.27201932504288375523829368252289755013598731908421171481336e-47", "-2.15605677572208064851564702470243431390526775210708021956405e-47"], ["2.34582906576245325434775760309791621402624578249286773992862e-269", "9.82215534166585233967287358072897190227680515280916258182203e-270"], ["1.67393825658140375433816005675704017866355281737970934245954e-271", "1.68867450258032748401986242902039938902983881390170991296104e-270"], ["-2.98018541260458263563223372475177507282548185265426658649577e-262", "3.56572975641732125838677123368255828763636647107521273279886e-261"], ["3.37789581261692017698644287451899867984352453548043366830448e-261", "-7.07256074934703316878153278518744083214880322616594605419468e-262"], ["0.999999999999999999999999999999999999999278886194892049349423", "1.23993091819611060617717079716966243844485538416462865165858e-39"], ["-2.59860670658188400233609925740997796644212613623632081224565e-40", "-1.220587966829680229942376524888689040836372402443489008666e-40"], ["2.25072342934937186157201312018365870725914008500294503948295e-46", "3.10005101222174926030712174283321976382748193323973763129635e-47"]], [["-3.67443841643089320250686247555111371471979979489835931001386e-46", "2.56559817788387540771912805415031143155142620568519528861961e-45"], ["9.07194857674473217229928064826427293431582012625397019651941e-47", "1.71304318317295644278660666446296331295177982106033919719158e-46"], ["7.72994434941101804770661839119936878406128946293784171152879e-47", "1.45963442826592375631978932597843646645613675868868093916784e-46"], ["9.99082273248797025479102091521355341719732129088038281448267e-269", "1.23477878580507799243782898185816219049056434457028584212503e-268"], ["-2.69709987692308874004125763054127674541002773028711777854127e-269", "1.09762673200276521728242973072123303895446224071157121877247e-269"], ["-7.77445503324478427657865903056278867231464146027626296347424e-261", "-1.72957499870380028186377454078963369490030001291926783810132e-260"], ["2.88342083129262085580435762936808685844380660691773766644692e-260", "1.53695835991844423163563868655962430063682433214181116465783e-260"], ["5.6890791384833216778990547931123175426677188356078795803031e-39", "-4.984530337282505600302484033423780284921462293224303670525e-39"], ["1.00000000000000000000000000000000000000109352366457090638091", "1.04700888216388129218746198346805489633027293099381336854741e-39"], ["-1.07277131443909060996545016463698152165303309777532099843526e-45", "-5.3340645010588696371643367615075796218117264665950301967632e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(1.3046318388616305+0.9852887714725445j)", "tags": ["Res(Q,p3)"], "radius": 0.2, "h": 1.5, "clearance": 0.19362711575573854, "info": {"n_segments_out": 18, "n_arcs": 20, "worst_rel_residual": 2.0124907270735068e-250, "cond_like": "130.34"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "1.14111421585091305590985178652983574491806354903540897419517e-51"], ["-3.05312266046944357600608803700883810419063627133680966946379e-52", "8.93904198021745027000269380475927071411985147440973742805234e-53"], ["-3.6082461859791656187669105837441512852652767971591454816661e-53", "1.79117408669413327664446485687660972258878909025540019080778e-52"], ["-4.0181024186926159383223602614729707916763237936783643813134e-269", "-1.19196706165212607693046824651994743246308979265724099762513e-269"], ["4.6398719582933149138601612879777627163745828943992060262753e-271", "2.44555489175002078191107270048795681189183314794752622848846e-270"], ["9.44921135692701212784745243071716448719417127597839549124389e-261", "2.64188256167362248611064674639456796116102520015955969798131e-260"], ["-6.03006625246186563711307312858020849499324907434688419404411e-261", "3.36596847527808259495594199821909455251281998180601176059414e-261"], ["2.36551125768620531535327035437534785284209681491641804710446e-261", "-1.35063853653224726595880406989046374544263859593865789668116e-259"], ["-2.99480718443464309012419838970822474204418388931282988772122e-260", "-3.77782941604923722641245425036816865342994736823460551333153e-261"], ["1.1162292849790636341452396596241695482931560586817366459021e-51", "-2.69380237290474543764677886035340824876308300751452562360264e-51"]], [["-4.65016823346332789153526759565551774894989892069750916218139e-51", "5.46957443529950549394614137099747002791516535948478320843981e-51"], ["0.99999999999999999999999999999999999999999999999999465447058", "-1.00327946896318464161584834870022545809155858492723641055533e-51"], ["-3.90202593395757960176019384751168510476926285684947908902294e-52", "-6.59518507071277785001699799263890341545580605300725257884288e-52"], ["4.54466878932592277211234091213444222152344030456729000236032e-269", "2.60700803470396538237877657782414573746477323592076072344118e-270"], ["-2.35316905229513365259061130976191596445820814411990298815129e-270", "1.90186809398807762711842665634371676162194510472369065727944e-270"], ["-6.24849623478498352808769110210620282033491345928216850434555e-260", "-1.1216361363297617762053426162006577049720873734452726430126e-261"], ["-1.96981241702947504302904750384190088002873871626700265231111e-261", "-1.56014144084014518874472202457608641246176745605515968418944e-260"], ["2.82270604709900369721722610292407525002237731227932563284635e-259", "1.94329464501342723320749225510320328770466562565223100479258e-260"], ["1.24510441222980077470250509698773337731422559746263670910848e-260", "-6.0292472293223887256538091505367292674896560022116629362635e-260"], ["4.27050176783915828503254140130105560787869907668351130691244e-51", "-1.66778994178697197161101557366692892563754411961820926475159e-52"]], [["-1.25605276747703863504868101839617920985436656940649046521789e-50", "-2.47977870496424476790011007189532858657787720494163417650408e-52"], ["1.21504315557070207586892668262127138679795919492130554698974e-50", "-7.91360960382314447225675313257546482569543848330591419151905e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.07599296714705091026594466645671502448160624620552182728724e-52"], ["1.63929087534174942134907041780746344253643424515467479878242e-268", "-1.78641391960584438142096499855316289009239478322964945848986e-268"], ["-1.24442397793369604340861800722238615429054353051498063614437e-269", "-1.37523984226643243105681333991447059785242920919622534243465e-269"], ["-3.30394107070118063710949697277067010172922989167460985244765e-259", "2.98207019403008955162001378239791185827271472381366731648182e-260"], ["-2.09950307521993425482979257200823248555847372706698059101336e-260", "-8.16331371163285536181196753327725223469700518705408633513869e-260"], ["8.17566422925710370417463086655514203712698989238983996208932e-259", "6.39115212546430084519208032639814799569063188978866438686258e-259"], ["1.69032638792050477861868579520079491407436500764768244307203e-259", "-1.86583986344540581424538000126423897605702711653856217019598e-259"], ["-2.55253737699861903410898051845261580751961016086291030344508e-51", "2.92974291975290503214925518248383141512485922285979724986198e-50"]], [["-1.70220041448562228175710965889596178510219233215494914376753e-52", "3.44868026830277814778304947017277917963680989977267420104206e-52"], ["-1.10928793987252589440803307887350277589582286986175629302598e-52", "-2.34422500905785654895995977791087045643438796002989130415875e-53"], ["-2.40422390032738255905258561548100773056086061063883602493402e-53", "-2.51006030686953815086518986775405608227235235676462076355903e-53"], ["1.0", "2.56747197826448974308641083972415794909338932527143355200973e-269"], ["8.60074103324210947696751939366810766203371976733252682247488e-271", "5.40245233603679269906090162223903230680867705939749709660566e-271"], ["6.50470957939049583187883448291076608882622255348729104005991e-261", "2.86538526777444933581294040621343565935875885866380642481136e-261"], ["-4.31486392312060908186150259477332751827038195966593017069395e-262", "1.7368340536652351428654316551042362751121958842764009840804e-261"], ["-2.09696986592929742611760815861520085441274218460196528219921e-260", "-2.74220211694036876804846189980311906616174174616017260108454e-260"], ["-6.60704038520347389378493806958533136696635166598518599577032e-261", "4.16771512217133365067867722039902777585473815617661465784583e-261"], ["2.71926582851140007703499519177040951798931787911951330337661e-52", "1.86424033408136877084937128434492745344719109492930340727874e-52"]], [["-4.98471486188108538491211002638271456962069325162974914869243e-52", "6.31740013587913841642786875989511126604688772420651424200698e-52"], ["-3.56057480672499185619360973510948981646662882921104515918119e-53", "3.10862806875240437534036607565567362387764123041183239920656e-54"], ["-4.13782759303004444297861520351072253868744587950828937401493e-53", "-1.39457103718754811870339482867495605837512461352812070244941e-53"], ["-9.03357104836037611198881990053674079999241191748126809864936e-266", "3.51624486566747427401648682244937348930009834227526949810765e-266"], ["0.999999999999999999999999999999999999999999999999998663617645", "-4.54632752977711329428759907231255896468694449502836851823259e-52"], ["7.74983878780880544337667487493260575376386137212120681629101e-261", "-4.69579791945901268303497739295596934923450277950881225928639e-261"], ["1.48366677517719281581547916887663243477458482492802294763753e-261", "1.63209654165426504675312336476189220087953536213576723487852e-261"], ["-3.97820362592649771196094882213711217897227708541324141650694e-260", "6.01397129643669766963806076487975123211109442971942836251691e-262"], ["-5.72400465259712382100864099920518345397130991057276685847292e-262", "9.04270120534372632750391901451975922933488196868722503411777e-261"], ["3.22309704399767842707806141673438760326105230036607316161041e-52", "3.78146803789212573537009856797274470732698372618785937184076e-52"]], [["-3.00001310825703716579643158364918299282288400591823044639545e-58", "-1.50683282594459368446997832812740418107125357649346468989431e-57"], ["-8.53498894679633731975511139911800961123125371305323387886167e-61", "-4.17011263165914707591062377098732391771626393747384842076948e-59"], ["6.3877409731440914917828081917509200701316716310885824483115e-59", "-3.587651399644838522422803868617319517886429320321035801248e-59"], ["-7.41207308990969826006845120809644152951379495807053871430883e-270", "7.77454051081566608148355928650615028062216732011711197771173e-270"], ["4.25938652646923202080011196610694020404759050839140923725174e-272", "-9.94917923031121030655986193510720867825989404312870631576037e-271"], ["1.0", "-8.3983298129629501305638837750381271805742806811194692977926e-52"], ["-2.64938326939330434912233097372478825531766759362705736621786e-52", "-3.95750249596664133021324539986501742611965979249013767812203e-52"], ["-1.08024693865956492835966273277641425339452223921962924797171e-264", "-3.31447724694988853537511473534555636952049677974714513316327e-265"], ["-2.56325629239009835255011110858298540365961757347307438711963e-265", "4.83144368820867066864097102317076464193853674720498580913635e-265"], ["-6.3000021481667969063611292895030387882871843933273059571687e-58", "1.67431522746610351674163143330247331683535325468528537954348e-58"]], [["-3.17169448791845814260615606419753608774828684632366329684858e-57", "-6.25383025428890345098406316740069930668161431507373871126351e-58"], ["-1.7975567620123976452168237396386948138906252772934929170762e-58", "-3.06999133523494779860011608768483083313569914651788498681179e-58"], ["-3.62885550206304772692242818859051221812763397741721576564829e-60", "-2.56480132973385112359032619600566425750807896784376643714876e-58"], ["-2.31531766904687009658384826857417537883888000106663675752799e-269", "-5.50434006456649782918356167335918627487438826453216775882359e-269"], ["3.74775417965590419627888681588237728214249837580471135915825e-270", "2.82874934485196498408568699308207450808630834829619197646421e-270"], ["-5.4963798541383653523664025764065842315602085505152123668748e-51", "-1.04085862816642253109076103669636107581187475147144086694948e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "1.15609160390348321662937096591343774745147111054669798612498e-51"], ["1.13782913944841813500521115110291035502572142522830328958348e-263", "-1.23786094571383524957220525257530398627964134967044793057448e-264"], ["1.26388425734860717926285547737406931177486645687274303306852e-264", "-1.29262225776590113657386261889819150748307897429063125022324e-264"], ["5.50408298967362057417443570370138473736143542515592863301552e-58", "1.93582547383073968198479663982027376593758653532305555664819e-57"]], [["-6.88542767385082132085726320006718439158871158210402093110031e-47", "-4.86649410924870886976961830969459279377747161069920455065732e-46"], ["1.72589093536151224669388862661900065470826668953087608050042e-47", "-3.24563257564160398343174720203199930961829392456623791541544e-47"], ["1.47058162538685405541345099527160942241568228542600779038492e-47", "-2.76550941355797845536283623984807690527326485142909801179322e-47"], ["-2.29890774151752525406085053475680486194886434910282239575966e-269", "1.33298169639812404022660093106868846250204146641756504001723e-269"], ["-3.82062534096375607582615360946552506189421034407697507510906e-271", "1.83698612392614040607273416052347688979657767818034364011493e-270"], ["1.96808683341045035702027664463487348659786815153025623646203e-262", "3.53355400337586619423555247093908181623732062265782448748429e-261"], ["-3.31710899396625546045324353462329746548639202916018981860427e-261", "-5.841564535744250117123885631493047301090781017383171626077e-262"], ["1.00000000000000000000000000000000000000107725129621185853824", "9.47081541696080355447790111053422709132189851696725540597247e-40"], ["2.0770927800326320205811842049921474718022999956667630641425e-40", "-1.98198823996902440941716499558602335331010445963837952933339e-40"], ["-2.03608422575236437203305575185417930181364030742993070927094e-46", "1.00807744929280197728378606229369255934550941637659957802326e-46"]], [["1.16244917187141101146517251277733301235654380986067912581505e-45", "2.31646733407470325138947334598406525801461721089338565686234e-45"], ["-3.16826091118386024367919293587523937517908777468990586795479e-47", "1.91236520705264604905661790332220436954092461970942388379001e-46"], ["-2.69958326161800096330546237250130885915731471694185831151156e-47", "1.62947094565320240158404646257356853830470324683379256256984e-46"], ["-9.56430747596935081492476114492801758761814300140742475656445e-269", "1.18704862656643269239339659296587777497785657801728596012921e-268"], ["2.7543249661486298055197602688656535612725296398427064109906e-269", "1.28808961760732174770452316904905322874552124482004291700376e-269"], ["7.31978088020273365751954767391191429109035142862175618912392e-261", "-1.64919654670210136858044586603447337535584171095488117052783e-260"], ["-2.91482353823707976854498119898604583021111598170541843924674e-260", "1.4257149876398786798327871065078520414476260485916569805819e-260"], ["-6.97659861384805687877287269343321984364239128158059553917993e-39", "-2.92202599366220881640789896270451478414441196046349235528655e-39"], ["0.999999999999999999999999999999999999999295158563251097192094", "1.3398582586647121552388366755016239522661848075618857440295e-39"], ["8.48112298066868312647366454013900075997460153909030853543705e-46", "-8.46206986467006368094858462217474285086822300202609072001944e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.476727186300198+0j)", "tags": ["Res(Q,p2)"], "radius": 0.007793922195187733, "h": 0.15, "clearance": 0.018992673165539008, "info": {"n_segments_out": 26, "n_arcs": 20, "worst_rel_residual": 3.2255353115556757e-245, "cond_like": "3226.2"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-1.92888583785755397272852216649761258331685300025550089837672e-51"], ["5.55601566888228072875272222265956456464544310762477223964322e-52", "-6.44121947411636848734560321811831631772469079835277220404108e-52"], ["2.89704503373422184182469881806562722147778854287695243702294e-52", "-1.48542461420581523703072290132005170468501450393703662156039e-52"], ["-6.32730032770424765174712691829901602362610566162122310870013e-270", "7.26185267395296532531368117127176527075093241578564270018949e-270"], ["4.08241612056005591690086192433721242021229692211416376790918e-265", "-1.28678669893533723488326021277748387351122765346626001472316e-264"], ["-3.5497855391011829190944237220294006375363741718714446967589e-256", "3.95319117803048447970764754902019277252868594421903830127449e-257"], ["-4.32036090607810125211797086890533197661597244508193561895741e-258", "9.67992728724755761004979866007729308676508326528539251697548e-257"], ["1.93600239495855160797306071833388419131550071122047059196935e-258", "6.55155188575844602598001489956230677029965931298740840918414e-259"], ["-1.16582110083779571284756111517690192380863008696935725313873e-260", "-1.63436556255112654130974408483320313249451706317699111717055e-259"], ["-2.31247548416213395220643629632683400643212354352007291532396e-52", "1.55054218506612722887798268870986363299320783592401774529182e-51"]], [["-8.36619093514963697867396215099379093700478767709654651856309e-52", "-2.27999951733158521115624479618977154696035366549408160632492e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.67321642448638555773887978068943652693930608909907103477727e-51"], ["6.17006376907653015147454990381604229151811474353667445792243e-52", "-8.18768095798829926593868714615211974102211507182170764605088e-52"], ["-1.0748408841783592483038492963321554909470047978268076164844e-269", "-1.29652876128198803989145753851399910866756175881311297818119e-269"], ["7.45262281883616905138749270885965279498727184728130642172265e-265", "-1.25145341446369515454913291139163249695441124464624968544222e-264"], ["-2.75129889517427527383856091892801584536104971506752977137853e-256", "-8.34725607154652026607546499220455345159366162504221554321532e-258"], ["-1.46778414797451372940723222888772778298838281748820462350194e-257", "7.15320809606569105566509115113770663290220497232681430981509e-257"], ["1.17386360769588704248572813041649802973406733225556357934811e-258", "1.14039857104690775650261085964773389333836397090460298014561e-258"], ["1.91755160849615922337574774509680088902745747902888443214182e-260", "-3.11827359263539820333594656049901168621375827380443332213946e-259"], ["9.46186731748779134062850598685446651419811213912996964162053e-52", "1.6538172712127582583339225391303479038614611570569407732815e-51"]], [["3.26938950966612591363716190135134995791068146753842106344155e-50", "-9.6796531609916456974168940326675820716912747490053710048612e-52"], ["1.53017841221738770256093660543050425650438664235328227670333e-50", "5.05993748327759257207491385094811066670063322389626949328737e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "3.8512059105460005820895470893138028471655638453810878517766e-51"], ["6.27197633729093932524044993988814908497148777993743808289315e-270", "-7.8444889914743922270766406489742836182731505053529583133747e-269"], ["-4.53639547282941301361945329072093653640239792079174771538501e-265", "7.03899923152146563822342402306093005347465441478023368093957e-264"], ["3.35672076264648235865186988120195203482311036569025944922453e-256", "2.64910181103972006382852219526867648402768251221121744732657e-257"], ["2.44104132518464948582006379743720666622613685719286594216505e-257", "-1.09053005086052498350744494625829253424870145217126356461217e-256"], ["-1.21395259518003892182149077342518891848308180860110073250207e-257", "-4.16918405456886635164587307240733437599445917520849133138764e-259"], ["1.44904816289733315634376626243242350371709707631513202961258e-259", "5.14493238036586418092920402281455777768811054695691123476062e-259"], ["-1.69891210708444581647418068805682253073193684738030795254488e-50", "1.67229702777214686308895122847276376368239224532990739666854e-53"]], [["5.83235181401162907832318802123316525436806194371017916510617e-53", "-3.84449602383357756928848304675286903035845674006542990327996e-52"], ["9.93455316494215056325861003238614978491592269029963960279387e-53", "-1.42731715772619907240704875684125543289761255933461288394981e-52"], ["5.81786318785126224403442002404198772570043757337650032998972e-53", "-5.06769206140878319602251558951529695206477247317642331156501e-53"], ["1.0", "3.55754807624193587349866812571365701363334911132591387665213e-270"], ["7.51247646095135658034475017751958964833954026764025817775583e-266", "-2.66143757535850756665006888775460333815484738569339990999476e-265"], ["-1.08564256390175799855888395944829290279632376598897677243555e-256", "1.77350481596262033899371704791675448611780600575504610304394e-257"], ["3.35928560533317665518746378557942587866940178829803113481125e-259", "2.97937249013898538093275688956348147890176199041049394517555e-257"], ["4.80741259260480716767556546953737536125264482591582064195394e-259", "1.32164609479094158267772345684604756229740833881187864503692e-259"], ["-4.40722609513792147997840127651873626554102734352747223682117e-261", "-2.04706251531117747158895337486890125609217758536052881223492e-260"], ["-1.64152693445981974819464613184200035308758939767238112992957e-52", "1.80318752117025766121884990297237105463940389063985033235858e-52"]], [["-1.05247872703785382367225085186849741628276295613206626826857e-52", "-3.84888686179087097504695129331838741793153752781433337181182e-52"], ["-8.72022425036729333868132585391873253222753419093246359010479e-54", "-1.55804354542157742695458815555241727300403407878076473807891e-52"], ["1.78851995090434485179473645660120589983343328108197162739402e-53", "-6.17522273609738218283287088876786104909405522693787759978416e-53"], ["2.66341424988214895154521730046603467632539361894677755547322e-265", "-7.84986558821801766338860616052288935518440113605921789453972e-264"], ["1.0", "-1.03637560097732443830692871002770590994498161561764039270734e-52"], ["-2.56356333434613195618836952389155470677323808897075508106167e-256", "4.34153949724660381441674725081403769098449193008536038895726e-257"], ["1.58773001074364603761862756741616203593809140554909152976548e-258", "7.10970876205319218645605341596495421123711909731431184686864e-257"], ["1.33990960704308489132642431684205292291029900249589322852779e-258", "7.83123557632568602194374686837485850544930174941353877598938e-260"], ["-1.74733283206848072931652674472398546408786264855070371330111e-260", "-3.72356174617746904402563007405082416521664563389479492387338e-260"], ["3.7495615019755555231449812250576365926226268162871494752768e-52", "1.55146499837161719228185382986728256855542312778693259679388e-52"]], [["-7.31823401216758772436295584278674076277534127676230335623221e-46", "9.72443626750920755568066829440391599971425861322773747686185e-46"], ["-1.10586572282017659245233466854615324914024789499776528356788e-46", "3.16623494120854273945751694820643452584164466954226875905921e-47"], ["-9.42276118852322358246440739843141708453587139324398137314041e-47", "2.69785699132771245507303413616046882450566020942500287723507e-47"], ["2.05179335556801217787183280165497943361925899264567235262385e-265", "-1.18374079964817506683942957785248914131898730874547764114252e-266"], ["7.40245890675821477655679180136969754476385190793062967508526e-262", "-3.479733777490739320074539942279880058290323348665116675086e-263"], ["1.00000000000000000000000000000000000000151785922306149524598", "4.00695605360130530148704240952670271532654640469609825491787e-39"], ["1.09967919680458923822056943974303577442376138086657560076811e-39", "-2.54878021768323907531337812072862158591669306910723301651973e-40"], ["-3.81776891783675043659259044546180396244858102417277945396455e-259", "-4.353086200965272920115874985795667258013544542776192489943e-258"], ["-2.97989211043067688326218982648333112176209119773220241807641e-259", "7.23679702772807856241061132348373163022834335146464857716134e-260"], ["7.93663811348504013578719123276322056273930650237831451044116e-46", "1.96652224141690979204414731494240239448707723627997296655759e-46"]], [["2.13790922048843000783372867896395555155257313364101402230656e-45", "6.27245914932359566044393217497253318420699372069147722685648e-46"], ["1.25523617299498735862843333657382773653926910852444056453371e-46", "1.6908230647185153744138230643608631702250150383338331729479e-46"], ["1.06955034858425921142317411471616742083178426941287278973797e-46", "1.44070130958550236868085002777382357510235215714038109613027e-46"], ["-1.48826617422583791241088080458631823252598598240722806937816e-265", "-7.66399669510299780540216414812438644929025086724348765853479e-265"], ["-5.07245562628048341439199784818656706859254980469062720947117e-262", "-2.76774121431010035989211444944728879064696424847381543103097e-261"], ["5.88761579702930795833274596714869924611897655132215164269842e-39", "-5.18322429334675784232208267882586844899262370488455821917471e-39"], ["0.999999999999999999999999999999999999998854550636417497072611", "-1.72001625307813824225488508660164120612240230324509971137368e-39"], ["-1.61865181426988986739138124231579753081348341289975677981693e-257", "3.64959544118515334209597388840342112020589392683791809179471e-258"], ["4.23702672256597816531932404423046796921191045366408223729058e-259", "1.08522914314100089186685006972800028785801877497507702735881e-258"], ["-1.7454005233033596991821788660696209760158171220534261952824e-46", "-1.48666651874557194277489712363536469073592699379328845364614e-45"]], [["-1.73615658228526715067877192401474870778640661789247487268276e-58", "-2.54677991295909396446503045415503015601924857328160732369493e-58"], ["1.87704164520100832101609986911522178700897866150976819039708e-58", "1.34954934585486651988594405046040459341236413135537652124004e-58"], ["6.26933934840960220397163149982728285262122928967095197034058e-59", "5.02464975489164558634537217046764430718897941729765406648789e-59"], ["-4.10754116436000797684987825851528057400045480844022991769937e-266", "2.38028541466651596694986542406274112779773573926063384693499e-267"], ["1.56248617173460189310007152979654183483976888334396842182852e-261", "-2.58131169305685954503719011605960788292979641350948249967618e-262"], ["4.72139822876295861192493265173287862546295254388366616115719e-254", "8.65342483527084343233346436686579307253592377517645537086728e-254"], ["2.2595670020058981802925236569317738422491728410111893441107e-254", "-9.2170501852776623926558282560311735189615206708939210743373e-255"], ["1.00000000000000000000000000000000000000000000000000267276471", "5.68485579170311879433435114799446709243651410841646776005812e-53"], ["3.71969314388197399065885154227812612792078916602183098506248e-54", "5.75051292253341775037011021620831023146027980937660242224518e-53"], ["1.07134355034281680526801679390216968859596716416282643590099e-52", "7.49807808311210423567280901756365200232747071062266318478736e-54"]], [["-2.52278597007388031302967490079873907868141499226686354391816e-57", "1.63263262113560269977224083986646229727503328989670818298937e-57"], ["-3.32959435926952184730106080777807734754590855973085267122247e-58", "9.97051485622863015732391707742456115300174202102936332486658e-59"], ["-6.56591368737164290732406828973893204920362502628929527791448e-59", "-1.96384746699905158532653388089007388249097288280981288165326e-58"], ["3.89563434968390972085593378913485885003819539690861587099441e-266", "1.00031618339340957204267760240148377202597071296287123110659e-265"], ["-1.9335627146378651778409050400987264030551089509574147442175e-261", "-7.68497834965151384828937175583706796524910524952113424309618e-261"], ["1.73117366187399581735799577145347151091633350785975968703727e-252", "-4.02647079053842229325012741917228453028464580860006708021616e-253"], ["-4.24550548543002458003470916047081876830035562347471519398986e-254", "-4.59950527922580519347910653869817087227713706673220730645599e-253"], ["1.08976123666935194550044385040727281344038553486683739228183e-51", "2.00489885010203283236731321297646738356226820971962218946119e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-6.51976801617219901473301721131767952730838612942049574283208e-53"], ["-8.39721533630485665112489149584025599897136792671919859123839e-53", "5.18778948788607540821072773118466256747711041294644252697058e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.4594073591997808+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.007793922195187733, "h": 0.15, "clearance": 0.018992673165539008, "info": {"n_segments_out": 27, "n_arcs": 20, "worst_rel_residual": 3.2255353115556757e-245, "cond_like": "1368.2"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "2.98259053648014868070504994566531118021076539371394296059077e-51"], ["-6.56659797148993157777840842774793296563824437185764352434493e-52", "6.84424982433487603579840284395972800356924823715869388315911e-52"], ["-4.41564470185131698125759428320199126124198900880542344055184e-52", "2.93563707837338919854742702615824914808670018327461784309842e-52"], ["-1.21024555111090272034484226065163897710029915227546048174994e-272", "1.39452273275286513579839048622829514306205450286941602005954e-271"], ["-1.99935134559385428404887015891734481859181533418308375410231e-266", "3.60357504658888835043569640524125766188884367836744479397267e-266"], ["6.05592346434667305202167629286347551980976390274865277760417e-259", "-2.27480778634985165696254584870207838349914784029982440357753e-259"], ["-3.47307757967477855926634374017053245007817250759413308134352e-260", "-1.65229161233627044761619482655357283602277831065018568355567e-259"], ["-3.34341838900718950852351670451010165067180415789262395263059e-260", "-1.36539207280861958215256010758373702884045529139134093209623e-260"], ["-2.91326316539495287716578119296836345777881636469827250869465e-261", "6.55762617289327956513692452000704611758899806786880008172933e-261"], ["2.71476430612335860690557675473161024284094458104422571557257e-52", "-1.6235723632896553362015796017692845363048835116189523818279e-51"]], [["-2.1286648431029049935442090772883421982858344572639070190111e-51", "5.51059739664374915838932362964596586276117640033524006822131e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "1.47844276633647545955888227364113502583485521795906481935466e-51"], ["-7.20313028540726962598382380894871709873197846717333479387955e-52", "6.53581908451931482307180805264763834601659011410160879613423e-52"], ["-1.04038988849062606766933947072407941288514470644041163994412e-271", "2.28139361038766364578158407622334588095710622832782979026977e-271"], ["-1.98664779657858147323708006883093508504661991481917337591748e-266", "1.01876399663996435442117562105708501810507737997795354220296e-266"], ["1.52001391279351039415030511030528927454753936845391777465949e-258", "-1.04379374421928552672234151192938420435277995683171740274892e-258"], ["-2.25938704471817232838527826841169731446462355830615178960009e-259", "-4.24879123847333701401561001367963129988629175230158982511415e-259"], ["-6.35687241436003052368556006388856985367612226572411994816617e-261", "-1.43270330205558272397542852854112057494991297797791089978539e-260"], ["-3.46690345588700184162284453750891059411713979806642825880446e-261", "2.80988480656722947416923443785894555100351987392688882777237e-261"], ["1.39847807846892507771778434067981610029484728865843366972736e-51", "-4.26152306743358224082250051273243886504538889715027392174094e-51"]], [["-4.33215597290900816579022853283849271077722987266881394110954e-50", "-3.19877882653225549004813675783642156911080841665872090098343e-52"], ["-1.15037453435765336803090660067322777984830605952379060846988e-50", "-5.32489821565284175401532871167808521085806924122870694329249e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "-4.15181004993304839213686118925100800409014814356808045804766e-51"], ["1.50778579156045100757718782457965041595768641631700463573267e-271", "-4.73464858460206655970229745426961535693017307460909727740681e-271"], ["4.36222715206562263326961643340785571242411827227385967371853e-266", "-1.83394692519507484166905125532069062708591178824767896050752e-265"], ["2.8237117004244724685381484041547412134542627861187592984498e-258", "-2.02770618016517033323621397958978670336953215284536308741569e-259"], ["4.06584838683217053345048948955427157944445154279245301711804e-260", "-7.76614746223268169200749304217679768804899859671171401837784e-259"], ["1.59488220670562987514891623206406561130346901746235587610913e-259", "1.58636924941480801049244346052502550107924541443769592033403e-260"], ["4.99885513300129647164124814470280548356215314943021116922858e-261", "-3.31453617120508747609290593143738090946922961085493876626296e-260"], ["2.97189692686251718908713728434972590559377351503636764629367e-50", "7.24275625973896413552290487443422465531796787802654430192493e-52"]], [["-1.68845465296486896393479459774202531522710371766315545054531e-52", "6.4399394909496467348511706943949835022108666126578383262414e-52"], ["-1.26916027838250878913127058799512328618707350836013056066753e-52", "1.71212691061178023511298173538112760255549854937075219820639e-52"], ["-8.80590367016089887159225616230789797188161494300116988765736e-53", "8.39704519642078465736094980082975578564711208275556551112287e-53"], ["1.0", "9.72677011611380739743862842606767444595227609044621034188066e-273"], ["-5.46554267708517607222187893924352332386590871724586388674842e-267", "3.50855426511617362039186212985036913761499099917460239763118e-266"], ["1.65335735937462120192146888741666665386615987584011593268741e-260", "1.65927151395249363238422125283040368947454875763117037645531e-260"], ["8.1298856878700630046700533289127802406194859589773029953633e-261", "-9.64063728676049731198665945589419960379867776125403698649711e-261"], ["-3.27527382004243379295328103399511090724378157564358017491524e-260", "-7.10669344048657661557531406723543966847241524576485322057909e-262"], ["-4.29843742676565958951820673142637950309049968204518605658403e-262", "6.00214837996027347667895163931862780684829080858400034820144e-261"], ["2.48567113798717347199818465880560006321857539370897078772227e-52", "-3.77848586502900319667824245873524400323657084167148376231018e-52"]], [["5.43319195600483454983471028875144717816408288389008206722481e-52", "5.32577755848584434532314882852700368532540111554089682213991e-52"], ["1.8159323215090330315918539244968514429498023588241254226784e-53", "2.47523479003945076041182186290904611798863463892394597583855e-52"], ["-9.05139917886114933746017836440044738454737446932112351179827e-54", "1.4825390978762964737519863953350438182943328351952348132234e-52"], ["2.1022882363444268845586832210244011057463508180087398150547e-267", "-7.20431218317484161599325833414553114549468351671842992176121e-266"], ["1.00000000000000000000000000000000000000000000000000267276471", "7.15585727116578010737435497520260342442650868795643581611001e-53"], ["2.94825519747384236714678989542417892967230112444344994554572e-259", "-1.00196048219509230937438437329622491146898887557145493781307e-259"], ["-1.41645498394041656649727385522504693234637707445289453088833e-260", "-8.85729858328570362241479360979432241178517216616725277364837e-260"], ["-3.5462099284853727034172007747998438410970103090111410875436e-260", "1.91831305072172673564633766451623908507318023051593042448567e-261"], ["-8.08775927304359982743296828812481199270472734250496169230575e-263", "6.3236922929584791105318557706217647231863356232431764043729e-261"], ["5.30253464005548304768703253045101216384100764017244426476261e-52", "-3.27528819086644110052863164663560114233504205748861585587444e-52"]], [["-9.21249854740935519796016560802219862004600355458561737220231e-51", "7.54576088474650764230012714511772929553329243891100183447902e-51"], ["-1.12464501279453559894862972272699507798938818158670379383056e-51", "4.44033450648616452228952255834815484410123852982606464436291e-53"], ["-9.5827744590329876831271490839792664882813955900833211449232e-52", "3.78347422584283822355442722601349235672688139977873444279414e-53"], ["-2.85703109036551482894725402366369876356195963272069363088028e-268", "3.24997032838644932836311589948563301242276763751151598329088e-269"], ["-1.05234385466631794871261193240107448665582119714804061210292e-264", "1.22644126825736362641424395792739822061887032273788115312639e-265"], ["1.00000000000000000000000000000000000000000000513180179014187", "4.16098509535247501417992519476151986553145385131026948941091e-44"], ["1.10443926420297822733813264916123455152340998682752273012927e-44", "1.28540568550994405533337301974944493878341672471691442870633e-46"], ["4.49871073403398151048743216945031636790743356593561099219592e-261", "2.06166356031346489022396730924020459815934063535107987669042e-260"], ["3.7619257927030656105708909615869215921601627708710799640629e-261", "-5.98336340940054340963275828539514039624603719933842657439037e-262"], ["7.08797717429219010431059004591846954013225213729455763868149e-51", "3.71062130172958357556716052733161566113061661316127341679758e-51"]], [["1.88177353358817209442722639915433856143587712399675035671115e-50", "1.08425485659806217229354856127123960271123506273935156000673e-50"], ["8.01740689174466081041623254213393841521994062600380572236741e-52", "1.88962834604884564170194780875837921609016708659146794543074e-51"], ["6.8314010909941224133918988469128606328097580869308195861058e-52", "1.61009733308462514911503223134883477597383262906772104858171e-51"], ["2.67355194224224980866730863832527760088903342501313589924237e-268", "1.05539300686728291690310602248738644214126994133703829632367e-267"], ["9.95652688798481381282828109687110522592777015277262375915849e-265", "3.88628903922525225224386422046569141633716609806296959127264e-264"], ["6.7660575743980390819086483318698751667724022224447389016692e-44", "-3.56140690094873343022937672960841946572744044466368419086784e-44"], ["0.999999999999999999999999999999999999999999993089651034144996", "-1.89212492834617900396724868343126103389514890016171671878934e-44"], ["7.49604893702098773819281808600772730645324355854705718772156e-260", "-2.73789978808085290418385310041166676424428045643029193979613e-260"], ["-4.16071518012636824955895711544470832303382271848759942490671e-261", "-1.3797455624823172268090510817207247480738543104033583336977e-260"], ["1.75358674982050623488244895120057942693604603990159844489825e-51", "-1.44852234539078595856903127154396771024797011568375110967402e-50"]], [["-2.25316161277437524707324777206465940995943177111176160765229e-57", "-2.54968067416579407310286588019971889546657177971320036117574e-57"], ["1.44911668630311438558040051670809211672648345419946517754277e-59", "-3.36680036718222736516916081414309331954343450509529780154905e-58"], ["9.58255512350285031175310483079738869711304227931888901526713e-59", "-2.18771323613276676783449015158460107791320888311632463265145e-58"], ["-6.25353585322797198197261063177149122139327859810747626508286e-270", "1.02283752843039471765738895015883107467685351010701555049335e-270"], ["-5.2227377312349463277487603871324681920928472570508216032868e-266", "-6.90877079549744990647115348121215863255342664816506259080964e-265"], ["2.36278221978104637488821636059583817118227407508060210633529e-258", "5.52399395904804174225143999964156459861476076222452143804633e-257"], ["1.57354751517536453002304750838018805465844752481605961536171e-257", "1.95218658039429097953777118359668327998849424963916730586299e-258"], ["1.00000000000000000000000000000000000000000000000000534552942", "9.05423606765805561134765986527643066654677778253588113799245e-52"], ["1.12099427942130610341986659737823185567415551892446069379386e-52", "1.03768295634336758141972489971203201762103702242309143939095e-51"], ["-0.0000010695263214452593112564310900859974652231192883109530422464", "-0.0000000754630632372023084869497097818555341272033270619301777656249"]], [["-3.31804099291377894682496194853990232073821315530324853492493e-57", "-1.22914864914946428452130765072893796935254358644669381596799e-57"], ["1.3408425652358339253840644809330128767148631490505117930231e-57", "-1.84483231605952301877925536772048351964571041318892287915184e-57"], ["9.71264093583673290026701930088939995194612584683104038277568e-58", "-1.3177442276766166497334952427401150243143623686499362412505e-57"], ["1.82881649056236583510304679852614960732448281799836065764243e-270", "6.57162242008480788615820222351195148579822153254204632371967e-269"], ["-3.01076116334389460559002453804477235093299227109584818534967e-265", "-2.63773662861901712248754722500568137108946712385841443480429e-263"], ["-1.32868168825908696652341001896410204131025329300452974853141e-256", "-1.9054545934992706539029842546556185122437784349047359043435e-257"], ["-1.22223056850533491813189717046105766499971773394803677775084e-257", "4.26092193412244566546897211501478646473874047701971973513939e-257"], ["6.60566218572585710894353889926376126739491350068885581025154e-51", "5.7125844004091478069396156925419694474702956435851344203038e-51"], ["1.00000000000000000000000000000000000000000000000001336382355", "-8.36826067011554919264583672416762792508368428056554386158131e-52"], ["0.000000843275060977554998919947414299843448131112161171956490909505", "-0.00000528995185320431207116956814624700189922379214075471441327921"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.747636532947223+0j)", "tags": ["disc p3"], "radius": 0.027028206787231345, "h": 1.0, "clearance": 0.0658638725027872, "info": {"n_segments_out": 28, "n_arcs": 20, "worst_rel_residual": 2.4514810772909153e-241, "cond_like": "726.27"}, "T": [[["1.0000000000000000000000000000000000000000000000000534552942", "-2.27966169880682647948679535724908383830656865971206888989446e-51"], ["4.59106042639943404524245042555677853460051235614088384511423e-51", "1.06318422232173076387666016978828244980126855658941112226848e-50"], ["4.23987078626343786627985677140375980881833332032481424327143e-51", "2.64823555433072241685353236286481922574933066510651718472372e-51"], ["-4.83493866886473503252972455729623391464155227275180352799072e-261", "-8.83382870003036841411876441271867082060488464509481441118941e-261"], ["3.926272874711237306370887430565361471054121454595851639594e-264", "6.58905569241404099777868413411268915724715713924165507069445e-264"], ["-1.30258362676688434026888506254684889426244999162196676256638e-249", "-2.39507242879526141937289156474372744397042692996034729805599e-249"], ["-7.53415512123655063726205671232926423379391267068437914456656e-250", "-9.27155237660448276740000424509920311120658491318846328958407e-250"], ["5.45597507487413000195129415018970061329373726698772011165731e-249", "-4.51595819707427187395203914235945473304786143230733857701107e-249"], ["-8.99731425037247995039466260162912834509183717256583499240968e-250", "-1.04596837775475626880638327839746752287022603778571326470552e-249"], ["-3.61119581217820499003775787063506886572315899459265734396037e-50", "2.23047345430281153115879704592070418160369997953554602334321e-51"]], [["-2.19613934110985282818800475520382059415610633469666125667134e-50", "-5.86311862022985678165805716683165526932021057410248102437908e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-4.64071836631759177342282743960281780777957283600617355286115e-51"], ["-1.36655275364345483052636871909674583087565902948265462800928e-51", "-1.54518275100067485998280704649431796649918309411964101019903e-51"], ["1.89937410118791062594454767969971378391483976221503954541606e-261", "9.79005019796198232845833960764774542515923912629695631095066e-261"], ["-1.37422615574222705220247522949463385660323286516113437108034e-264", "7.37771371132276976282310414798845907140550315380565673385543e-264"], ["4.47492736915132198032930708558602030562139554051780155059438e-250", "3.19330787964393326747114045295408250126500043900145749006534e-250"], ["3.86465304039426984454900029457597108053248165065082578816144e-250", "6.92648576284903524696167838352279007745762688613662326779347e-250"], ["-2.86452706745028524498284970129067894989340766639636126190018e-249", "1.613640487934265066290645905523162336163679492205225315005e-249"], ["4.32244564058604383048130025736615351771149612087864507945087e-250", "5.80654994238712684760909384685415643218185426055565662532206e-250"], ["1.44742739098364271393217743075000605964113251394076058532396e-50", "9.76177874253538751235361909539339549015826387310944608301547e-52"]], [["-4.72528423021924449334911096202914678785833307912574695445765e-49", "2.28227180132214331756159869529976185961841445235111500657934e-49"], ["-8.84009889793959753656511590992207775573485212015571726977892e-50", "-6.98015107951108835631824633149732301535023929211449995456357e-50"], ["0.999999999999999999999999999999999999999999999999951890235218", "-6.63927533060987904795662441107574944611400590232177222348918e-51"], ["8.60553475546076724992404523894200556799124370255141221964622e-260", "4.08569881139500335248629597029904820723215565693766452419696e-260"], ["-9.09422893114823093157358398138209761506289572963238276298039e-263", "-4.54456028044673168244112477426622334240187776025758177995229e-263"], ["2.74331387807696719930962531777950709161267329052518297070416e-248", "1.37923950372248950026264262044433619549747659733122530104019e-248"], ["1.11880707120967813204439672954860341927301244395424574664762e-248", "3.09127598905919269869966794483730788763482139928768157887268e-249"], ["-1.8605114842955487834840809740024956565056829682021371787583e-248", "6.92140367685368540063950431897124593577158339908868299321506e-248"], ["1.35506155753952956421493586508536730694733893919993201456739e-248", "3.49736140269230669351931208905120931253658874070521649563535e-249"], ["2.87883453058227847194497868332076854922342803374099905461658e-49", "-1.73835570760063316744810044738061675683621703229904388797339e-49"]], [["1.32500487552620624486167591529540981280388184448679060036417e-51", "-3.3478285622882984755229035750654518164203999616115493984132e-51"], ["7.45252236254104713290689008369335418668868920993928734847794e-52", "1.92803062461164621791381019225526107738588077314737933227087e-53"], ["2.75076560184408760257862633616695690387467983461924764636055e-52", "-1.90274735814216218395613099855360014132376482339874554735021e-52"], ["1.0", "-6.80342136341673709725480371172568113638118903407118074462861e-263"], ["8.12175141246113147722445661612341195093021171649944920435757e-265", "-4.09064429849879861668315949837441246192649356495477077623561e-265"], ["-2.40860868144068485100209604768206302919632544377567319510494e-250", "4.53109069432969167215432863233358040022289510871654859664349e-251"], ["-8.03868393980974203736235975561649699876511938003077488815078e-251", "5.46880613449555096323131176135342188368031388855489305013351e-251"], ["-2.81232515866008417382979088744069576259306064336660378465443e-250", "-4.33612272223422564000240864791425708635630356693160148514513e-250"], ["-9.74789159637192672651042034616666647672752579687318241675724e-251", "6.15543713472863131944377647158736591521583102881749782902102e-251"], ["-9.14528065876193362385712208544313889741716262606004956479898e-52", "2.36518659826771944055439521990936071814200749029733100816184e-51"]], [["-5.66909992149275058634977433842136896117903282459137009528844e-51", "-3.45944143737615272218355608550477622324452376701005845485587e-51"], ["-4.63881710390948705214029214715487933722114209163366420285773e-53", "-1.17771112597688867963940059494205088022707841022238257303275e-51"], ["-2.63048146681782829258990118492183614007172742565937591517671e-52", "-5.70786065140116420226555978400777066595575815868114045976521e-52"], ["-1.91303962341326920561648695812518051515155062050387231577054e-258", "-5.84438119545120856634620073899503978127953826555367173655096e-256"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.29712573927077819558009509617284420051940294504831644294652e-53"], ["-1.15438833489579124494278304556570231191322601477998896347933e-251", "2.16079561557449722710432014503430954234797696610114511510508e-250"], ["2.56728219715165818151265586408055760447157499488757383746504e-251", "9.33068690957232498373870876603808872975205549512099722448687e-251"], ["-4.64760768911573727325301509626072977497758270305751459314211e-250", "2.56408111852171038564320000249616994817869990975810028858858e-250"], ["2.66595397575452944999804163455967785314548002217739814783367e-251", "1.04211178624214909794414965222130570616968774826370080120107e-250"], ["3.37422535403847289471234000853777849398115214114182090247304e-51", "2.17036048717056679879457689135194442095175069920163429326711e-51"]], [["-1.77199392954822216199048194884254039635447879780099830313683e-53", "3.83292349994870571846918791128422786996842506496532784753758e-52"], ["-4.0732942568845929822388659223539724515246730995492647451716e-54", "8.81077923183453827789911573331713879433964055072421634389105e-53"], ["-3.47120143410150734863038461917406657598203501937272963561791e-54", "7.50735766061695528848291362971572175378969341775686373271967e-53"], ["1.28900717235701854210903231597213248927649380422274584643758e-261", "-1.31709847019317244156176727090992710477744749273587839428347e-260"], ["8.12348588914618117534464580171984124406768156985032783562398e-264", "-8.38757449667841294501595158575836866162545266194786982069811e-263"], ["0.999999999999999999999999999999999999999999999893936678009411", "2.29349104523228914393557638176703037414529206701299213306088e-45"], ["1.29412309740685567268525321368409930330057429302677358185446e-48", "-2.79862921207746564648503553132213330802440712083851088626711e-47"], ["4.02026030542922392579764234763160096062994527701863304366545e-254", "-2.24809606323388015292397047677267414314491366350612894962843e-254"], ["-3.54869407700094995989889914540524401570557902966859062514198e-255", "-5.31537428808175733854285623448300897682172715083725740387227e-255"], ["-9.77066332678273511556982121262008576485932787479211789853559e-54", "2.112059658221741290330400524879809230027974222312374381537e-52"]], [["6.07396321046853825736782419005990837504340600821344856366602e-53", "-9.50020832492300575091034735479699818636987374095398947676053e-52"], ["1.39643885126394182088938338518262012468387967175416464594123e-53", "-2.18380050451798514374360736597393417686964688697592573562242e-52"], ["1.18978570198182617137435796668087727013119479649744260085954e-53", "-1.86073786946782090923698790751848118884262079342705165364463e-52"], ["8.79617788704584184045158248894572094846921690652483133111887e-261", "-4.12353612425744241053285228781871600403347172726128911803493e-260"], ["5.52375189470939035427961072397744100212691017895764490972779e-263", "-2.6665400884733070227394899079375649567053968986599546851256e-262"], ["3.63484802763397606040805995179986864308943741067385287829104e-46", "-5.68451422263538012208665411877719305012279957586715909203329e-45"], ["0.999999999999999999999999999999999999999999999995565883345957", "6.93643990970324699388229867885264717030262924767345835975025e-47"], ["9.27173300371933430813831781983286265481090358222916229621071e-254", "-1.50288871791047572214665302300462550990965550492269698095306e-253"], ["-2.11823282483236286719553654307360535476972358840497044703044e-254", "-1.47859252375866618028272484162526074003819540072845651528931e-254"], ["3.3478232505712840561961273756180375528139878033441463281994e-53", "-5.23472213797588362627861786727327431691290915047032815772266e-52"]], [["0.000000535258692985585562401918590521966301995380242799816573777238", "2.1170530360952494824287473641088450171709933990423838426113e-42"], ["0.0000000820682704252568033550456043209541317109923384650936506678512", "4.31061365869337878080653829855541354971858860989594843334504e-43"], ["0.0000000699279937351300572966069054569076625229757203489553405908806", "3.67294891628313022173047678708264164870038154901059922768544e-43"], ["5.36276971251834956445193918069947135008782120126470411849751e-260", "-3.50388586598636666572391433209109984746235841602509683783267e-260"], ["1.09607969487087627558402362002687363741664505525624049212193e-262", "1.2773726241613222510813485316506326359148013637489540664897e-263"], ["1.8551325961565903283726957238298191094178444481094908156875e-250", "7.24701370252493868141722520105165711203975084822192296847451e-251"], ["-4.93158311199095910407082213566589836263579425467661839941602e-251", "-4.08012934389534395476150708239686148145837087435301178393591e-252"], ["-0.977754971048193881550224280062672021567270560189090657071491", "-6.94132682352660193041340871275496987967533721408865129723323e-36"], ["0.0282133850344018888261756627494973999168447969687871512699943", "2.70404303500802968654107398955165157684337384080203250112416e-37"], ["0.0000000940307816657809322257652275075648013805013334013506816375975", "1.53379638792454469685606031801677628460889315011183167229718e-43"]], [["-0.000000422028236159953330919175140198323207925766557126682071940156", "1.34061034083481870844463993670842652910740767490592165629197e-40"], ["-0.0000000647072674692681930030837694447853131869536762202575409791231", "2.04708975143847794797095459047613122724759344268622240953471e-41"], ["-0.0000000551351864826900579434559928996987283959841974894516763796895", "1.74426582371089170402720358335888280950277463623823366229546e-41"], ["9.66170527349383945652981579620889246425498295396651600567693e-260", "-4.7112121762148896692720311349182027908489771037400188578112e-260"], ["6.09439603174368733963123406288373848546372352817948902344454e-263", "-8.45833771929614394994764023193958644236453831738013683835081e-263"], ["-6.94885015797422769952306777465791128165996955091314249016415e-250", "3.47819865183789353373299716967887807780030737344837459068816e-250"], ["1.52441459185918121288076576933775148003679446670400137465234e-250", "6.91334390989346592472303429101869222735977553987867869430184e-251"], ["1.55937391195349783534235714242115005262687792673349951697943", "-4.96043728800092778123132537911039777806472724934394631425706e-34"], ["0.977754971048193881550224280062672021567253287683123400599393", "6.941113290113993478372203504500052197048600288713727252593e-36"], ["-0.0000000741391881181832199159679738279183672697001544770173975403577", "2.37232763280156429892426089411493615137352990341042705169954e-41"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.807699214696626+0j)", "tags": ["disc p2"], "radius": 0.011535353386518277, "h": 1.5, "clearance": 0.028110005621355606, "info": {"n_segments_out": 32, "n_arcs": 20, "worst_rel_residual": 1.2594506654995443e-232, "cond_like": "2272.9"}, "T": [[["0.999999999999999999999999999999999999999999999835399121711327", "3.13020835929127380451668518496559730698271317892137814120457e-46"], ["-4.69947081053176858107004109995312249043480383867241232303732e-47", "2.25905198324270940758228684861103824794769531932515677359327e-47"], ["-4.00396078604496254162514433147617712044024198196079549452926e-47", "1.92424148017733716426022918382859891079582483869868696566825e-47"], ["3.02261045042546212254045463909848266320837019327736747037082e-250", "-9.60021000100160948753738553777050240971668049299257482527979e-250"], ["1.35874407061383243968326769893796816369805755687216432867165e-251", "-5.27615475624692429760270461619234820928941335938276722051096e-252"], ["-6.45979765595578783434336713564117492918554469575124859205589e-241", "4.80532553574327604744599194858559935502515487867123760249027e-241"], ["8.7269391204734751834488215399888980848663704778755226153221e-242", "8.49796769475682389784322789204232251070245089048922869081182e-242"], ["3.44557281871947097784691261931021856920321795268954753019554e-241", "-3.08269469303653188138936921143042859584369667999729215533528e-241"], ["6.69371639990446093112475696589900179377880710273701017263075e-242", "6.29122402559984723030577789337896449322243783423892763002701e-242"], ["1.1385440325898883949127026786804552669447506703609265716542e-46", "-2.05149268228534277200762899168942101682112264902963336544425e-46"]], [["5.82824038742885647740126426496496106773581742287463203579463e-46", "-2.0968935815869815518918577246524429053139619268728693543961e-46"], ["1.0000000000000000000000000000000000000000000000874207881377", "2.64042707434161887378306450063294714050234321003972618803079e-47"], ["7.44800714494804461959289213326891006923392522421491290820958e-47", "2.25002858562283438144237858186525579856137995905374937764178e-47"], ["-4.37338979106611533195803574689511547114385780548737706236778e-250", "1.01679005005554272267525821760473898663825575350341079085476e-249"], ["-9.67360802900125247236730711057803418435167314241217548377398e-252", "-7.3855199081868619788846065245765259907306449121751415713146e-252"], ["7.09356183465182967539795509069004619236776213943212087422169e-241", "-7.61703249270983710057393949352558511055983225397393398445068e-242"], ["-2.98560650835418991747265261350547387925425723501923321819027e-242", "-5.76622157709999834225341654886319650781859077154333091611008e-242"], ["-2.3656235807751833242296644051344891830523301703335571830857e-241", "7.64031953044793830868841988836095116849715037926858338724572e-242"], ["-1.92095760019225748574244899444266524014549968716942971528068e-242", "-4.53380190210380592167650807217071908731036417131803074633885e-242"], ["-3.89720620072595407603321656151069599621638823541922620216011e-46", "1.30366518166021617523055329462397046396627316032926697731216e-46"]], [["-1.15677465449333385567903321628243643292198622835106175612954e-45", "-2.59977474839131149025402259679416698712407845325574531827913e-45"], ["9.1522700646468409296736048020546275626920349721749157492619e-47", "-4.09441053725971703093792794998893085244959909948473388410556e-46"], ["1.00000000000000000000000000000000000000000000007800998359346", "-3.48814005543694303931113920736614063254407962284343608006402e-46"], ["3.21202559019583995925373228056965536866688264364821614822448e-249", "8.80817901755060033690860245830215986997072109198763919759635e-249"], ["-8.20746072043194876600702782825002570987485476684251170112648e-251", "1.44112786005383150631347419528104148472341618182900162557616e-250"], ["1.41417361725539589214007899233897857244320245290927744878322e-240", "-7.53769947505097241526146373341378001596012723292045499377203e-240"], ["-1.31842716700387631178066850925638165927734482161533920038234e-240", "-6.50599824453233214196261037065172538680854456888559297992441e-242"], ["-6.01800125199203213719288539758472914211114189877560613868715e-241", "4.96682777179712933886276343853554934270468745035346548057968e-240"], ["-9.94113964543345416198292159743006382265457206733935063517939e-241", "-3.38115226015973294862046257792603875494994280836643516111563e-242"], ["7.2836603119554156898831085868172419892872136602896497017582e-46", "1.74156371336807167153136509896331193280473128430789345721581e-45"]], [["4.0636504605565219685526549223567802647342400763522748160993e-47", "6.0551497066982388281098252112587134999791345940161665650716e-48"], ["4.27814681423158854061884788912203573672089987023620094558265e-48", "4.28871850793049531983292667484217525886739003625044454786012e-48"], ["3.64483203353749968788972058047231625541420471519038060606862e-48", "3.65383179472070529117648472910272937879163975943305796578595e-48"], ["1.0", "-3.47705289059131525492643687931712680578821271014539292063531e-251"], ["-2.08893080746994841463776660512025092968681272480074281257739e-253", "-1.27690324020687429427124222928788256474003639341082608730319e-252"], ["5.21435383936754183199350886835410388089646122775166023647811e-242", "5.73296310310127412122742721789871467843918963484414112346836e-242"], ["9.84267209090711177139954419922020119609106671544773419035425e-243", "-8.19626281059296367544292899411760054175855779935705404084779e-243"], ["-2.53775102957750041505652370151625738154022700804015939794084e-242", "-4.02243858902749084342226858882980296700912390670606913896627e-242"], ["7.53301854901319718964495959299895064475282021788917320913444e-243", "-5.71358915238701211843464715845920280095984175853328951253915e-243"], ["-2.68631074379395686110029434895538477228169087196191040752803e-47", "-4.623318733262737167646909028804851704506006451829873535987e-48"]], [["3.20846250867741301487635547304749119494144756973553630166162e-47", "-2.95667030715403079245562649284555940685652756659378294303587e-47"], ["6.39677297456292823744058895472197616194170956753690525313161e-48", "-6.80152830049408329140332446917487287516097348275538427775257e-49"], ["5.44973938949989903094342686725794897022267838514038644097238e-48", "-5.78914238194052821614424314596268645512771995807216111130912e-49"], ["1.18912669358253319235321478280101715735494766679634492453437e-249", "-2.03502421097238009320274502263406737015276946010808587364663e-248"], ["1.0", "-1.55212931245023933221380687080605161385905126197117860168838e-53"], ["1.07968513203989822215491620045527292745078672782187815875276e-241", "-3.91727544672192407416697665748475965710183191205394545996512e-242"], ["-7.91892249406750053928756691207444956689301854962298176532695e-243", "-1.57062336277674518274634640099799392038007662671053684401462e-242"], ["-5.51695402638068053814279865481828945758846954713243618036662e-242", "2.02660617737625069905892660461263056497645081623674001523338e-242"], ["-4.96352362012486496977047389922945290012934015963414578214323e-243", "-1.05815104401645101723234975710733531818575192228642184736794e-242"], ["-2.17239949036867784188132715448147392348427816646458257133498e-47", "1.91305835756524428222490897621694629136445507069564708159966e-47"]], [["-0.000000331495847364475342701060308950400907450590512655932665772098", "-1.26469224282340966120105096020643741351397137256702535232033e-40"], ["-0.0000000762000285429680911329215780134969926248277451942418260293042", "-2.90887717988049724198946013367310992909001346902061479955086e-41"], ["-0.0000000649278349715231072375189777156424079170129899879930163434082", "-2.4785699047502462354661532009396519820169606648489907447064e-41"], ["3.09189822069000510154994896492634869524164104127755039651619e-252", "-3.37562159289217499599141667384685115082342998571845498758598e-253"], ["1.78599021302564735133766489266656519903379545382744486157965e-254", "-1.97959008172832261597614909179302204637594917163624834692492e-255"], ["-0.983540656065553618560704763466766212311976243607259807935596", "-7.44653501278015628415906839385736611936345031626111101551371e-34"], ["0.0242039788388950905494366890317115379149601706462101165999573", "8.88210503918967151607507268311761325826869187543300762331354e-36"], ["3.673062063073430125778710994427733129091047960829487865687e-246", "-2.23826074885715099183750933195499847607691768434503798091016e-245"], ["4.49303885585534654331296789042685442436066880766247160467915e-246", "3.4611975537717920308610476035998837190731315589461037625938e-247"], ["-0.000000182660621135184284519565212898463380027785783088266797504176", "-6.71908192341986640556220406055429889003745229029239328551255e-41"]], [["0.00000022542591864461057925625599457441815998820201611800559108527", "-1.01954364811069474547925189612507985442809239388005015146098e-38"], ["0.0000000518180290088452753547770457110354691160367291473299266311461", "-2.34358463272626168062253251581568001210409083270951488256324e-39"], ["0.0000000441526401022113588821768910200538908444336627054101927894156", "-1.99690051545906320039071659684199064695675554238268205067904e-39"], ["4.64147852235003633047791516231367876830302126793237504890572e-253", "-7.25015967861409121930174911483574849345719948465234839393958e-252"], ["2.74964249153027379983653447952798478502772637107899342295899e-255", "-4.18675143780643097991687573666511293241539214193111327437632e-254"], ["1.34885995742469976913138886944135197594830486762282330916745", "-6.10136989657521300155190887198280104185951518556723911828141e-32"], ["0.983540656065553618560704763466766212311958971101311260816469", "7.44653287744602988975228282447778774042563601859708573049033e-34"], ["-3.62220783722400413085740910920192412063232265442075286066579e-245", "1.31778103636061889600358515689440920139836664186333979646626e-245"], ["-3.20028806405402794792565098608788027345090930800143318065108e-246", "-6.73333353773968401215487055234596999190247847327062217205326e-246"], ["0.000000124214039623612942499866140540712040951976030763791764238308", "-5.6195800830679222738998493412221203097022098684909843569401e-39"]], [["-6.98734388099248648481372492450405434871984834371539836648007e-53", "-8.99473442019199698451841844414998805997807354270936911222884e-53"], ["-3.6685051590259598079430005355127128862178761652452168055524e-55", "-1.67891085053765602539907522326601712399693779607657966714428e-53"], ["-3.10894666543440498534128797060848597406010983278339851589161e-55", "-1.43036658108139732890038833788209405449154191371834127796176e-53"], ["-1.47069612116059538887669944973570259723322473796280435450176e-250", "5.96990232263491499828716058043271275405609323453490198197536e-252"], ["-1.1103690157941203103886977930881081652105171786382973732041e-253", "4.56014924549983532950475049704230378274519353995855185711475e-255"], ["-1.15712600493941685001426093908133164293494178432045260270488e-241", "-1.52743420232152946759980501782568904450476166915190811662889e-240"], ["-6.61556511035116975172809601283983370316099959547355422796496e-242", "1.9245310410161319124888018905541183561183178888870514038165e-242"], ["0.99999999999999999999999999999999999999999999999999198170587", "-1.00176189859153632551125950926930569269861720813862895423954e-51"], ["2.16910061160509642262034186301983530241350484884441511534251e-52", "-3.59644889438260950904138506076073610305141948800871782359825e-52"], ["4.50005877959112876782758714058672165433213592820967918179661e-53", "6.07047946067095946006612054616587938470785787901838657890825e-53"]], [["-2.36490419961157482181043044729834855431890814902514168062655e-52", "1.007378486022494125721443151096752244404807291271587913029e-52"], ["-3.68459941006998040667330194827865667296149552825624329961526e-53", "-8.86765751990090509545796069767637341059332483585263393743837e-54"], ["-3.13908270123473729866166187338623885713970452447974336627699e-53", "-7.54934612676523433488022537366581415649105680246520942710117e-54"], ["-5.2615730096251490771849517104540694727867844248088869430544e-251", "-8.90367093640072662758431517725523943665644144566776576237303e-251"], ["-4.3000414559999991294738332366846552776510901898026699349759e-254", "-7.16691919280947481498841185716537085916888397920154972353744e-254"], ["2.72728091215178546323530175194909437547703747710083735633349e-240", "-2.20508858349301705660684996642184104230192877540023554024687e-240"], ["-5.19229644957593625232873536450024873918178384290366955944793e-241", "-6.89818716215007218130130809522840930313639711825659502320653e-241"], ["7.10247335566804145250806298441780141134975534016979071238641e-51", "-1.21790994768577601396392479073359914394574078940076710095473e-49"], ["1.00000000000000000000000000000000000000000000000000801829413", "2.84447291039158041330715919805884330869603475750652750483113e-51"], ["1.58362001361874420930383513272807786650511036226263501280169e-52", "-6.32538113834300501105391023048316915429709648985418534585239e-53"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.8566396926040243+0j)", "tags": ["Res(Q,p2)"], "radius": 0.007483483853487938, "h": 3.0, "clearance": 0.018236179347112625, "info": {"n_segments_out": 36, "n_arcs": 20, "worst_rel_residual": 1.9207285517624068e-212, "cond_like": "4345.8"}, "T": [[["1.00000000000000000000000000000000000000000000000003207317652", "-6.89790125674911730563480018485318526079288159679669757368656e-50"], ["2.2860453105483754191076085716130564751839594689125172213866e-50", "-1.34816802214835791565071169751356142913259672464288670415101e-50"], ["6.78190867204548366144904723531328392578497737062776026428691e-51", "-3.93909967635005771664330950005807603095446993151380391389206e-51"], ["1.8175763780702580491765927862051478515817163228970674891889e-241", "7.53585520420576914800177856148086240463330158485895767216434e-241"], ["2.08334342411316457147097098771704726788417452919301850014421e-243", "2.09577913177769559412091865629513959059584970171653786903444e-244"], ["-3.19949439800657377524850353652640037931420400287408255914819e-227", "-7.28407008403287345894502288523735005409001464920992414162136e-227"], ["1.78976606958067927094598883291132321526662308325836432680043e-227", "-1.0932834499331877113150899658063973762226248056153185249169e-227"], ["-1.35711202237885200435597768295628773612243221930309222036299e-227", "3.43002316983934723353240293716347571101683499049848341773447e-227"], ["-7.07619003629251952331713477500679661190800682037977616419399e-228", "-2.10569925917380339586707835388169963860618413563262941481368e-228"], ["-1.3143483149265136533206346662554205514840569545192563122167e-50", "3.31811861022290967512384404591654398075413103839513733034844e-50"]], [["-7.1198401944257867638747378137497153570660889211359342456381e-50", "4.64279524985949690720803571283092773516400827737871550389427e-50"], ["0.999999999999999999999999999999999999999999999999975945117609", "-9.83980323246054941364625397423606912037045875677613468803373e-51"], ["-9.22586774239354751282507248360028068303690935724328810969107e-51", "-1.21907918127462251311041105604881110103830279385727754574605e-51"], ["9.04602438138720215140619563311060185048176061786894110508971e-241", "1.41530982538491809020967691707771561158337525566564071262806e-240"], ["-1.51726912424751375673368876485883235147961569916192009580732e-243", "-5.97767983996260640180360008583483612771948788607359365392769e-243"], ["-2.99983925394658412562789488714090758257883647423533554305442e-226", "5.5161192822353331180692582441510287882518833951169267538151e-227"], ["-2.5015684416542711072464567162924456566076808637033283159805e-227", "-7.64215853628239089894015591647734671813627862808674934327412e-227"], ["9.98293735655277849471977716808167743584358641816208892817344e-227", "-1.16897269775978075225748551546141332075000578150025828803407e-227"], ["4.07773823201361758240958507426874382162512407632628667009097e-228", "1.96964848766943373851651388420766268646419519928698702654213e-227"], ["4.40104521231871378617957595643630257243297625555732626973498e-50", "-3.19577434723482558397492484746697439670397698144438028708107e-50"]], [["7.24873450488421499459035414320043880221576080206611284045143e-49", "6.44324674080380887437824742399269697015752575060229917000813e-49"], ["1.5817258286467536360429693359538585802813959099182763149326e-50", "3.46289414501149354860476880856218528287133176140690590443261e-49"], ["1.00000000000000000000000000000000000000000000000002138211768", "1.03274011309976832904287545111524752921462393718479234716121e-49"], ["-9.55614885291464953844404199354058457407128170292853581551664e-240", "-4.57807454645322504453636044297443591723462290965985635965063e-240"], ["-9.70926661667787878448235825293838859609574480181779975154901e-243", "1.70511298434414676671298753003153088044193855410822742580762e-242"], ["9.7813597180613122618280042999827308126191112585935183880543e-226", "-5.92397210454037767371688340664792922453513629798563098702524e-227"], ["5.00550614956404210328313713124722161649411811680757948600462e-227", "2.53430862802397006045440256515128473832078388468764505438121e-226"], ["-2.16350054929100245617471591678783626226533547995085126465447e-226", "-2.25203577537373918301577737179195965944864531272735614346033e-226"], ["4.11185879609948405992185106592416928374801821433732720094083e-227", "-4.70723876999216776295698645338528515390767206678548260512034e-227"], ["-4.58745789591337124491849410088251525452553282509367753295579e-49", "-3.00028858422082122704232399896631857806414627246127577404925e-49"]], [["-1.09132376684509625705918017863009221629982909422587341101128e-50", "9.96172717208344891872108873287166343191426425754273928775424e-52"], ["-2.28398226094637857696593482782501647661130603151912794482346e-51", "-2.95451873434620362158977981179733488149620705536700265573568e-51"], ["-1.01872523313298692342772458735695265994034639473619112341017e-51", "-6.91244294201366631133461467488900709747426671097312202235666e-52"], ["1.0", "9.51046149445786162110471236601240287066677610325862662523814e-242"], ["-7.89463553447833182883067236793759159562588567593834731345819e-245", "-4.59453553033139825055135207275258649964793071378624812761761e-244"], ["-2.3653834539199184365840880093050889282367522376149875896942e-227", "6.80918661728291874993309805723882682022893778705848195674949e-228"], ["-2.61514445456728515594261055553745617885177757904447333247053e-228", "-5.938776059526933102674056852004865259899388364661136393799e-228"], ["7.22326662995376436974516121804494559825586946591174138260546e-228", "-1.8259253933351309620242643560011242048397738676724807833789e-229"], ["1.62753948288149197271598768796792521513780840475372191177044e-229", "1.4367818195659130809976440589850543139059575669651020100541e-228"], ["6.9252585855902077554342450535113776318854202811406850533427e-51", "-1.42443334729284008374407223895233422997029266155537439620818e-51"]], [["-5.90468872276942702767319935132288874785144695781916906564748e-51", "5.54158253939236532264861043033497831158781928114293836185688e-51"], ["-2.96267638854538212226616904800780442821684702730295812748923e-51", "2.22837398357187944269857743330082478175651146975989557830659e-52"], ["-8.66406361639343189668092956132505185426862926322237038648836e-52", "4.5250058006512507612508520820519347272157580735492014588231e-53"], ["3.55811290033679055938729033429407642305178434243595015654886e-236", "-1.84272630391109870172875780877447174382488111117453567830921e-234"], ["1.00000000000000000000000000000000000000000000000000801829413", "-2.25489605927306678763290754801865555242911997503536564540202e-53"], ["-2.23431585885448211990480234904779105556692324655224750794375e-227", "6.80057752396848390293004488846513983071561715050616231904828e-228"], ["-2.56657648362444111427328008605686262747352365571786657839641e-228", "-5.59691904256767465873641027648228847138521612569438820388182e-228"], ["8.63310009060280035257099327656105316550538886501897509237e-228", "-2.6626755789385861592649008110743613019861437738040998467123e-228"], ["6.819687808538565292843473029689987709214655466419248650028e-229", "1.67442932861348870025552628216977223968653916054127969614952e-228"], ["2.07431503051962889897160158544404632033638166531910458301042e-51", "-2.76688848368801071913621489241677648898523676000234836988117e-51"]], [["-3.54229479357983132045569364865744533339308872535552642158221e-46", "2.28394395548946808276497194066110306660942756172292444100476e-46"], ["-4.71484281158606605552913687098643269561429560937941795427244e-47", "1.58177425462786344443591799202863724007360377497486430227341e-47"], ["-4.01738085733583127764052970438959244133505988539226886216776e-47", "1.3477839806298047115616784478209512966683219635403166012979e-47"], ["-7.96747486743682438180787790042837874510228686508976820180917e-235", "2.71526111359332902024653814656769866263297398309481570702953e-236"], ["-4.17277564516835744705943557100396910043130892529085057452919e-237", "1.3787142138103056441964409188849881719849080360307278182548e-238"], ["1.00000000000000000000000000000000000000006792858538765169571", "6.03396647745482313787496313272203670639847016391482364148062e-40"], ["-1.55134858254521658729746988452092139119112055424689236183158e-40", "3.90271272239262652915496265304144870173476698076655319618017e-41"], ["4.69525158053903798434316474085181406846581174919285361062346e-229", "-1.40498953748263698348562512842832355795077124612900083676875e-228"], ["2.82550210326062076682701927788570140936526933328012285707361e-229", "7.36343358758015953433993489483946856003689163349739897907395e-230"], ["2.51045352841408314394177856223301328491919562100830526236662e-46", "-2.55784219163390710254136638713065953461373754510175326012491e-47"]], [["2.1814519137003456831762786279453849462271139835792928371923e-45", "3.94466212272698199684217037207381754702238019143781639680781e-45"], ["1.34757432957762171668189957605994028487381834599342359916968e-46", "5.14516229893884416805675580231270957299126587402713111136074e-46"], ["1.14822901465219489034442272689277561004971771808730191749637e-46", "4.38404361570263963345780461467189025386245352457094669298573e-46"], ["3.53516395895004150476502752868202479537152111731206309784399e-235", "-3.06416389466553077317586240958680116057783311951646596628503e-234"], ["1.85828769809753641310606212028989009138504044158579023844007e-237", "-1.60277063801728907095822189381546241172923001388407749410894e-236"], ["6.48761009840107815882347533397102563706622055979211201239196e-39", "-2.89366945908776717486882761702354540417110773307101369679581e-40"], ["1.00000000000000000000000000000000000000030448127410737721114", "1.68354315259585339601377382785546604377070313335131222683868e-39"], ["8.15378139482021403924405166302992081978145927097320068285419e-228", "3.38630241710660325469592791781157088440471654968196876102587e-228"], ["-5.4461099963579115349411346330510041262934426324351557289507e-229", "1.66047287165213031881755506562923279793968427286668176005337e-228"], ["-9.17575682315843558113752033797201270157126854145660715045327e-47", "-2.6972569110680747288632157360681685793976480766110357183101e-45"]], [["1.22121452828162232803692051870026900946560475545685266779084e-56", "1.10496224867514196535085803682567548475798391508693317588067e-56"], ["3.18552765677712891818497395873058120187588016501611786294876e-58", "7.43494234770704201640263532542600410837807664963784776074852e-57"], ["3.34256272141617329308446101097805554912954378773071711438766e-59", "1.77855510705036134349889668200556796026653855202572745349825e-57"], ["9.93823547308688266581478673881251180975447042914234106360069e-231", "-4.32753546655241428855996316387478993384465843614981407447119e-231"], ["5.06310820976539086591398628444798876401148861059308330438713e-234", "-2.34018955907469601396744969045952406370387418909152232378615e-234"], ["-8.79494750707455691273676361501136447414408258611938572669184e-221", "7.23924509504721599036508091910265694980023259287312420386341e-220"], ["-1.96344148190366743091725497679721781059926748697203057841535e-220", "4.98522980953170236075610243508455595960710699822615668648149e-222"], ["1.00000000000000000000000000000000000000000000000001603658826", "2.22062526878814849839979355618309203887138126817225560282441e-51"], ["-4.00373383101660142431148161820607456384718607431978434452219e-52", "1.80002460465631835347710151892757767195012213044086800843795e-51"], ["-9.65501442319654327366248265603605239620744925322259432829944e-57", "-4.94259448423242574456664283282030692912549159312613477512964e-57"]], [["7.55205789525152008122503955062966638415066496253397622848081e-56", "-4.77905917475702652452572228323554259642342503211622955470978e-56"], ["1.59411066525738870284283002921998738097489329502929428434091e-56", "2.95967714452006435326378434575648020536471023645615067030568e-57"], ["8.53138823311978532378268203768192328823974277597263428411046e-57", "-1.46459041218189115072509645766195283288263914348985001883437e-57"], ["1.03902447168679511470860822939005912755573885530399564916943e-229", "3.96099072843083762137986428734387073840512821517176212975235e-229"], ["5.48920515795296952706917921903405061341250472164438060800233e-233", "2.04834472947537710726783723615512797773014339583708073683143e-232"], ["-1.12281313851688815365972592543208560935466563809862307021861e-218", "-4.93415346631981490056268367088114913973697908850135095420655e-220"], ["-3.39549933109038318366379291289520442230169157831331927232467e-220", "-3.11110068376171346745012725894323648676977925427840873200901e-219"], ["-3.44580837585047837612633430503510344665244463904467881444696e-51", "1.036977170281432783949032092672785733306778461866005874751e-49"], ["0.99999999999999999999999999999999999999999999999998663617645", "-1.01061919662897395321598766563282336115094444996657188795222e-51"], ["-4.1579268181286354858149485038824030102470668442358463518094e-56", "9.81940002798764082431335928172363878377790412635285075400601e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.8732696567228864+0j)", "tags": ["Res(p2,p3)"], "radius": 0.007483483853487938, "h": 3.0, "clearance": 0.018236179347112625, "info": {"n_segments_out": 36, "n_arcs": 20, "worst_rel_residual": 1.1305130400284457e-212, "cond_like": "1516.7"}, "T": [[["0.999999999999999999999999999999999999999999999999966590441124", "-7.90537281093578650226372027965673937652336856504732484954023e-50"], ["1.4775591428566752709430495842884306009902603233178129656979e-50", "-1.96669779600654892207191561829491834265773555494400455933684e-50"], ["3.28445043292046100336323420402501228078272810899103348739842e-51", "-8.52870507050319043760108485691765327003346495548963705367721e-51"], ["-9.78425699003396995847189940201713999554681442823631595458802e-241", "-1.78619137589850842959928581221594546193540477574116167655351e-241"], ["2.10448317426261694428066655836366935986306240272235313754532e-243", "8.22349879964400068093094631238862831248268904590538612195434e-244"], ["5.42337992307442220597588562024985843199131746494946540920755e-227", "-4.02277095941376557099808320133007820342415487111468334626267e-227"], ["1.24389995749998805166564669115755372006125742237499014638849e-227", "1.27448345775436186503502853539010893082625603827792495256323e-227"], ["-1.89050771170595124566135157198082779270404588233820185331687e-227", "-1.186530228969009152739148808620771418742330170509728035428e-227"], ["2.0362811056046276520866630879154272945950558533106315344827e-228", "-3.97696603244383210369348642777573878807462761959086468532088e-228"], ["2.14012328748009365180477865532667236530229447469464541688353e-50", "5.38893318071035420745457430686021919575040351147951237916027e-50"]], [["-8.7531438121076076124174188229761628393292131127859098625735e-50", "3.63470151179640826015402629251503581488813514186212523511248e-50"], ["0.999999999999999999999999999999999999999999999999975945117609", "-1.4794737926792710461453385731765100624666277960151259004725e-50"], ["-9.3662580817677948204611970749017509024906364506686055271864e-51", "-3.65889799704062283470847846674941764363650159091111220826953e-51"], ["3.24740046818580715513989228250715663684221153715633838038994e-241", "-6.80027651610453547129871736055781495800981322211204209759731e-241"], ["-8.12152676389713735653718264785249855043919592308993434817975e-244", "-1.66822948623594895553862723951694465709098850852414702416738e-243"], ["1.86703998998248165131720118042833222793259618988963856855704e-226", "-7.09154605428938115198887984503952258906063854398228172194173e-227"], ["2.50966071181465864881481619991344072410952952915353524077438e-227", "4.62369458936897211909031350172757024352890176689004595528456e-227"], ["-2.4176986402052916338194866475240796681549274694922754477515e-226", "1.05068036820982407879437148302354813680145280990096351712829e-226"], ["-2.51853807773452226033878959554669375537818188283325418507488e-227", "-4.63654376637310444182531567223163360275658135491636602062564e-227"], ["5.91609986918511366696992276451299698389399791277649515102938e-50", "-2.22713000016341903407017022326065912809263141896592361007781e-50"]], [["9.74718729132886595811518315102540815063635493761796780415383e-49", "3.07308156645572169937888766596242599334752404009433752246657e-49"], ["7.63326766402051849453299024583879325841704795786995571204543e-50", "2.92789590977371435497835889706326601995306210111128705533733e-49"], ["1.0000000000000000000000000000000000000000000000000534552942", "9.51654181056609562465352545239067333915333207118207900945169e-50"], ["6.76000243031635627057009656931065847052515387324241600034158e-240", "-5.08863237781551719133485391328378724034257703961019808690636e-240"], ["-1.67176003773837872882375538964929132951612854315842602242341e-242", "1.02585252117424422485474150620863727778059042216712423920801e-242"], ["-1.10112843676898146425268317824412346998953276496518182623722e-226", "1.01943670231795489659380115411408736983389931972039691555806e-225"], ["-2.70202572992227191996380043288052053518744413451208061779125e-226", "7.34565705713614635130992911742612093513548230320814146411961e-228"], ["2.30061243200605415656460872092544090618100830073893088517522e-226", "-5.84880233957980055871886383448853035657206151801024933258585e-226"], ["1.20636542526695438267546359511736700059693363317470549290919e-226", "3.563390714309577855468199481999411932042103196100725422524e-227"], ["-6.44298383698931524476325388319672291054012993063310565623627e-49", "-2.24151536204444224263017822763337012924693722166707224263003e-49"]], [["-1.18814689241215841889125421669698032234621581525050239468099e-50", "2.34249764936275970440142460290556046277692509110322015742816e-51"], ["-2.2627380291471464907348095639864503261043457617375148217547e-51", "-2.50162850021573446150819784097962009565860257077917005681967e-51"], ["-1.07189669640837597798859398165356614222630584037384234125638e-51", "-6.95599897696672411608263535053724599454427203214560657141769e-52"], ["1.0", "1.40582488958002616827586883330004673681369332560505989697678e-242"], ["1.9155666765583777047326112648462152777996580340750121198086e-245", "-2.65439654571429437276742830850822543239241668068601822315354e-244"], ["1.63513063375801239946937049419307309069890750399844654545572e-227", "-6.89021321015624327279917771409016974934345480325254533632664e-228"], ["2.37612762913859582799902299865573353206168404767699538979903e-228", "4.02390195735799798757816052238850102303841196975831633677783e-228"], ["-2.39602476855743429453307648228304399328970439842877026232592e-227", "5.94545887582813036757992977825615891542955982084773535399603e-228"], ["-1.60520234770076193322467824985194571014571325096087494696101e-228", "-4.67335237349231293362605760000179460512275733164394271245628e-228"], ["7.86688507275624575714028215038536647392232350283962647750994e-51", "-1.23411071272355506426928757585958056054968081130871918452177e-51"]], [["-2.48549190518873035217740597865897700620016319265969489007188e-51", "1.00565969349254012303866937498160849094629591195003436705991e-50"], ["-2.93513382847850379737335061717177467601619708299020807765837e-51", "9.77855934024835960476645206713995032076210125325914107678577e-52"], ["-9.34570536077023946946113022938423280298513019124279869980698e-52", "5.79400278636190206885992274155331779650194444527586048748867e-52"], ["1.59088030458034333188566015156505761082587337842334932285797e-235", "1.14044536896716043764945091365071247400706520652105073795317e-234"], ["1.00000000000000000000000000000000000000000000000000267276471", "4.78823699131018334541071002216962341128626334067925825160603e-54"], ["8.42029925691905014813223110338241638569939882102314552887503e-228", "-6.0095672758366362968341216354196839835303062504271755845112e-230"], ["3.11028569483579702532495056525914380269647200172495312702809e-229", "2.19753504116309845791128552369458916200860200558738805456879e-228"], ["-7.76726873529290473404877673538440289468288496776347645523589e-228", "6.70518697756543281249568679020970341145202322463929035498056e-228"], ["-1.47315027228738113475911264514891558189679978198490822019412e-228", "-1.43111229848313866473659303515541641587515511879332707046931e-228"], ["1.38990833217082110702423296382838341545670180421076705216954e-51", "-6.4802020963766105026018989696762425685973665555885985150568e-51"]], [["-4.63323120583758672877149485897366529370996370108599330074519e-51", "1.46082735595330617440788622021684991853652967514895222554866e-51"], ["-5.7230030712144543062920633903091841784908385410953782696574e-52", "3.23255881513296278264241053100335975737535343243763724879968e-53"], ["-4.87641682866127706275386511919174615035110986474166955471655e-52", "2.75469417474051598270234512252108020304524671862580371436188e-53"], ["1.02924243353992131959305937851095245511620448074929822929283e-234", "4.0244307666672792055069428686818407592489054918610652902208e-236"], ["5.27836333634345496428116427867887196281920627915454929109407e-237", "2.22754757244000927406018385389499217520565699806115266931249e-238"], ["0.999999999999999999999999999999999999999999998918488478561229", "6.91479054981547428211011270988093522488202094544025626637951e-45"], ["-1.84344482215274290876546479214666080915615048534859221985604e-45", "-3.83505061979348195495416732889029779902207358306778960521801e-47"], ["3.62104425272341188046026258433608834205187307570559457998566e-229", "3.2709986064520615414615146498447577187931603793812653250121e-228"], ["-6.10081892970852492238927228457637608564071299078069341372853e-229", "1.34231067438367455191335520938135243217106757231805844218701e-229"], ["2.86876503363219360907673250341587467015467748601263522256796e-51", "4.79811346894694428533649649734436896439017014485707753404692e-52"]], [["1.23852239917204426530125430582473245510847148391582956950757e-50", "4.54102803104024831385643897591296027892967358447711515395999e-50"], ["9.58877133960696160977783304426215502609842256984911388943778e-53", "5.55294640494312281355481352699518622767045650190071876956511e-51"], ["8.17084026764483446211983468131742331421309631493251217597738e-53", "4.73150634978561135220101561878384072054127173140797982681864e-51"], ["-6.52200468777247846361222704616474767270832693819351171750727e-235", "1.85026196496211792635052753960866321623046166356024738727858e-234"], ["-3.38495684302315533018557542531666041057222174049403250447159e-237", "9.68636896129845402589578214881828436886969534030279236319503e-237"], ["6.65345454175771396838550677009987656032796866698024079053118e-44", "1.30939053388502027523036015679744705365211469469029437020862e-44"], ["0.99999999999999999999999999999999999999999999892938667666663", "1.78325848208558051912664506874970024499961199761712495383361e-44"], ["-3.22174591901880227772249039099261134211084002043756184762024e-227", "-4.397799549036207872066510690025263443161483450639886324154e-228"], ["2.74746964961565148287044843829459282719584095486026545250122e-229", "-6.42775491247397259226283877746363527357860749211222773419543e-228"], ["5.73350684389217306609261684345412083917043944972972521807903e-51", "-2.75915679294562264368181145969579437637475352135055913752388e-50"]], [["2.26703954613895220684646383907944468190129751865970318262867e-56", "1.24851839917073140068259140101943158055143198847789030097139e-56"], ["2.26162790694989540670122731382185005205209372987821614336174e-57", "7.94967622497896518251906119329595612519162954912417046983324e-57"], ["1.12104515151240091810604160547441140411368548043475398315687e-57", "2.92673724123116165273628291194028254907272953550487967251744e-57"], ["1.0363520671888939680673773068558883611255766937289995882715e-229", "5.34071214171031458604567955131606572421863395789106147165843e-231"], ["5.14106346289814700427268829815390968030740415577962980717591e-233", "2.13987718359729735998318289515838410565820165447409071698872e-234"], ["9.96715395018037657030229650879502979131818460186959963320581e-221", "3.60682134242305685804795804176420182018628432462148192269139e-220"], ["-1.23422598698114253922151158583815178281823411170724085498931e-220", "4.37184097187618417353857331705623442200177534961921230658282e-221"], ["0.999999999999999999999999999999999999999999999999993318088225", "-1.29068432493666267477835287772388915326875003736372146335542e-50"], ["2.24521917616703890336865297129993355157919579281378751544569e-51", "-7.95678933014717016151432298670966191257335860000020575675494e-52"], ["-1.34681742429588838667532492900160451512612744122441734106216e-56", "-5.13682802353887019766460498792613871978858326681556325174622e-57"]], [["6.02198448963100768700975517879266579282328793983911309359535e-57", "-4.2205521520803890073010558804410502701851865275579137503496e-56"], ["6.72759744479846001669963948048837193666832904999296062794074e-57", "3.81770164615359937173967765879193262453430996289645167703509e-57"], ["1.6455131648193659575029161013347422771169267628981902545527e-57", "-1.88790085879221487865819764419374973230842147706207813947568e-57"], ["-1.49735141272811610295186368839625041977958998125320575079712e-229", "-2.33944594735379072932289416101265571241523340175561474776149e-229"], ["-7.20135824109864046961847957698403537943247913329281183314602e-233", "-1.24474838371966119496951321892924517688009217466855999268663e-232"], ["5.08769140149043930680202592020426582382446518295337321434994e-219", "1.40917052998960304441420464815293913600671421003322529323511e-219"], ["-1.22882025273099227788680801848409769249940611214939293134203e-220", "1.4770827485658862183098408187499061136146279377356477717521e-219"], ["7.10471895953592946388635528812254786245343172683096499749112e-50", "-8.5227109133648049789760448246597565200744762407222791178792e-51"], ["1.0", "1.17548761911720169034471021324913824779834922087127647884598e-50"], ["-2.06848932822680073810309279934924413933381582603446323538504e-56", "2.95008782540664487953340384562411834602502042462487913636503e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(2.89802873821981+0j)", "tags": ["Res(Q,p3)"], "radius": 0.011141586673615733, "h": 0.3, "clearance": 0.027150452485677087, "info": {"n_segments_out": 26, "n_arcs": 20, "worst_rel_residual": 2.7077740175284175e-214, "cond_like": "1766.3"}, "T": [[["1.00000000000000000000000000000000000000000000000005880082362", "6.98040112965060228050542675323116085513047584236845468469962e-50"], ["-7.05409979721431494204014162964050112181480734620945655018122e-51", "1.82933676959051295269934322498931579620452869890605374878619e-50"], ["-1.14485463827516977706778899663813428261583888826042212965605e-51", "9.09182476805094995250568555770796248829300530894513025700511e-51"], ["5.07829859010751279553116353351218812873145681036595489138893e-244", "1.86242209925142707665834074936292766549003636917484953453087e-241"], ["-1.37600397559460087166876343406239246007233817863790595463383e-245", "-2.37047425998663399864596471868657362721134156349625418328221e-244"], ["3.49911008061771956508802712958177888980668104665943418331784e-230", "2.50142885098928330434568867878880074064796252318223688160777e-228"], ["-6.51598655166348730842304814268904798878269885230795719367919e-229", "9.58956249046773994720597384282201320214003153130516771625959e-230"], ["-1.608605167832955702109752075005665690344423921849349656381e-227", "3.31089401065572075228924244151283862539803722030345308277166e-228"], ["-9.41964876442238862260951637991040366628060731896908259265727e-229", "-3.14950731308434839057273177742724542537789533121835831544468e-228"], ["-3.39311519100876905515330659905925817476016357956582659083125e-50", "-4.99548547637927729862423944750649388088296790370030695600615e-50"]], [["5.56812714279414891230797812915034846983315939875437901519899e-50", "-2.90473289005284539581479987832478989814637121593038544818006e-50"], ["1.00000000000000000000000000000000000000000000000001336382355", "7.33309525689175965213683076817801751430630750464469029852684e-51"], ["6.25470675357980729155254387436181422314968162228735186930302e-51", "1.98052415489595688140957319619040972631745624041338456427566e-51"], ["8.01037680191091886813376711721605021651889295634120226691769e-242", "-6.48848254287679444227545203178358655378356096711662221149713e-241"], ["-5.00275814480776720953579002164307757235542869436641097773513e-245", "1.07236635831090249663410813492795078119778036712231040083312e-243"], ["-3.01427376531894398454239922224511694712973120015942429952319e-228", "-8.94248373075825341767371722121021941921777462642357915376183e-229"], ["1.2772662202002406806076507025186829950571622504490975174091e-229", "-8.12434075930466793428880417941836067906651349018388344694613e-229"], ["6.72747326180129536123186469927691571223765808336639467569065e-227", "1.10972340354052592814969636871597422597080529651550382139492e-227"], ["-1.03401426468923307464222098490511219869915577943281466159923e-228", "1.36087601333335204328056207529027972818633169552051541122083e-227"], ["-3.75905926207911651328163529121204978118588752004231129477186e-50", "1.80945450152966065919397489610156371250678551684568039225809e-50"]], [["-1.12620211325590237772121941734737818266155372837046958086599e-48", "-2.78464284229838933299041599099012547338692805554756788081728e-50"], ["-1.22221682109443391726023443635965375870416070783745196159705e-49", "-2.18846214012276407438031928956427461419733734523907375048918e-49"], ["0.999999999999999999999999999999999999999999999999923826205762", "-8.48971791757456091589065183831384169797820911406157599116198e-50"], ["-1.46028344466073832467704440827991054006764448118059400857029e-240", "-7.35522568185155388702939887684220765485809575941169605000723e-241"], ["1.85568336346903614972168356641875645055181536178836073515858e-243", "5.22459545476080406287476702208225719474634134161971146779812e-244"], ["-1.64085227230078250945093741134717974352434231593321774096149e-227", "-1.48470062722793867828555833238207159407903002841222697094632e-227"], ["3.30631835108443450235899994466702863699378653313786709663304e-228", "-4.8010803876644630535426321104569789078331368750669275126379e-228"], ["3.10686563707436479729895809967919483423547312119386033337409e-227", "-1.34789344171083168398446782557941698541147088509429386394176e-226"], ["2.74207123642162271812555547668198354952398040254979324073705e-227", "3.83383188374609196131076078298841474380275999178858921224669e-228"], ["7.5270214912314197390345747456743708785158735120845906604773e-49", "8.98770842655048846082571375318782942020541937970041791683825e-50"]], [["9.70673600514516913436008868472242224771835304070421983841409e-51", "-4.60421388701646922095246583093120491894755836121768475912763e-51"], ["2.14799121893289459036306395173065925611415442425063271011451e-51", "1.40874018635278456015585427907912033031177910904649974915628e-51"], ["1.03594816198666609588738680820142388490554279206550984152045e-51", "3.83735664729981484695937598342014945736202224697198553579443e-52"], ["1.0", "-3.923130659248475281722506623009581447236959744647004680269e-242"], ["-2.02573931588855922013425789344314369594880379644151782836037e-245", "6.24120557637991011698447034866626150776366192906689745282073e-245"], ["-6.50841508550985537331164302144330440459174735292074172666488e-230", "1.86101029183524629678244231317271091331408393861459704651725e-230"], ["-7.20970564612836373216296307777794203415226867021242688186116e-231", "-1.5989487429036979932373783044699784038572548266098461730788e-230"], ["4.19783057897807546004275912717268190073164320117925105441512e-228", "1.92610934200096707577853193885698385294972856253326355072531e-228"], ["-3.10507604802232867606449975156600623162661845006140487887973e-229", "8.70774843509570534198250439768169877483107343165645310615196e-229"], ["-6.67193610862804857777596481787365457625156969303983895757068e-51", "2.75168587549009849730412503803267094902746092733719562779042e-51"]], [["-2.50531634936613527850188979470234423395761272160825756382665e-51", "-6.99004126440041205681410446862670102736417360637265555946086e-51"], ["1.27469016371259556257628818373526682210549142025789072917791e-51", "-1.32565254178949587199201730088379806007590066772330013694323e-51"], ["3.64427355532405221314442968567712807450286556739782687371355e-52", "-6.93078079997510736993626079343197274836595417765204608535032e-52"], ["2.0609852687906274457107256270070249800221120991021010304531e-236", "2.42231778401539306366846106185048889026573311683923882355903e-235"], ["0.999999999999999999999999999999999999999999999999998663617645", "-5.68740290218991041165145060475184178143395734941729239992207e-54"], ["-4.11146700063207200950542322000243033375548244666982259597683e-229", "-3.76883864003983912447905184023189876080063970496799893317004e-229"], ["8.38695675236092861228513465991835642262828809315590924410471e-230", "-1.1997351427648499427465690518681221112712469638382789699402e-229"], ["6.28861627463891028458374126256700089220193828725526414538056e-228", "1.10305382097700521728952528555940325801060691103956092252877e-228"], ["-1.09765912734589433821715807786252186106994786240847139698421e-229", "1.27325960798457805134673978736581692786897562521511738195422e-228"], ["1.64171833368130856476761737065163711154527429240751819144836e-51", "4.98628597985027145051493436481197601306247829762546135275882e-51"]], [["2.13414303188922802283047612621956330584186844848034945275348e-56", "4.83438480504056201188014287780524147107816325974003922885786e-57"], ["1.04013537527486613006271695206001805565151398990395703784397e-57", "5.28254328494948878962360689234882723984029198817437743446333e-57"], ["9.96981757241576995995451824126886393665988247632916701580518e-58", "2.12208791438606160109605538062312237946372486904640893417769e-57"], ["-1.10190769340856307108974052729020853528865901922215968761284e-235", "-1.70011133658126088520866911261022587348355483636643206572667e-236"], ["-4.83039327958490025123587139405055376167007766783772750354991e-238", "-8.25573502996451753816134726904158017257566844521665173232514e-239"], ["1.0", "3.88398293465115620524566334006250914034330859064705791021785e-51"], ["-2.86861477527723495724947005440086310679360169563981291413173e-51", "-2.20057941750275831142941647101946552318315771725465531055205e-51"], ["-1.4266484520778995191095295978463411955930013753509477607425e-228", "9.03894277922896559325122456734672369233345942645248816606483e-228"], ["-1.82973687245036636935675926809529677815101098968382063047045e-228", "-1.26340280462870809735600562555131136423751060508808694039013e-229"], ["-1.43702488202179617430342612912103208685591992018283738205813e-56", "-3.49656007283192370068621093426033357749072610277296529087098e-57"]], [["2.21210550791977332445115688937060681688599285493387611261075e-56", "-2.99165642712909822713284423243373438518847042952362488030847e-56"], ["8.56157258196968868327953028306854751633253701173512990101257e-57", "2.40859718120475074457487196273720379691411112144245633302624e-58"], ["3.73540176932484556615337626439293273534285018664068411614323e-57", "-7.1005497239069719408733668103694755155074282797146647127036e-58"], ["1.05559472530287572546960296094942725632406344509429817913607e-235", "-1.88120233805365792417531353306770994874910109573652687822903e-235"], ["4.77790695171105641124915892915856484710651629654020991912821e-238", "-9.04649882184386031096549152002396162382248510852146696106114e-238"], ["-3.11942683143635712473187070209846794327455534508889182723529e-51", "-2.22986842163212361930497261244413345065497487043137760020923e-52"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.21605552087599860175471543654557077363130367558958046016782e-51"], ["-7.90914056405672448342425306477288853923993010881213496163222e-229", "-6.36828554925818066116724819591873738510225288931677678088047e-228"], ["1.25572476682956334410751676047471539321730227531987651764293e-228", "-2.82752670753858398887299298877188538889951575748657789849756e-229"], ["-1.75776703616189856777615333871258407141572784026457252241383e-56", "1.91858413564961871517273644262294724037352048401147302706618e-56"]], [["3.48360832610803077537222089255422846205033072933166163079011e-46", "-3.38442424524956305880238170164276699548748534975018906606463e-46"], ["4.81681826785031370357640396649176466632483015414102585684033e-47", "-2.32729519367674306641730509156073625778803161366323944693191e-47"], ["4.10427118690422335184429564977729688788258150858670348207303e-47", "-1.98302075654003730011598665893571473020305782373807623888835e-47"], ["2.75183730171436454675082175122339828232590500040963743554519e-231", "2.71522101256274004159237804237429958955745648414627858460153e-232"], ["1.12782183169835605743000692820256622279588117695826259366011e-234", "9.72362709482518299006951457408195085301335124154433288494305e-236"], ["-4.81132531768768446040072836937021491843549364886222372324555e-222", "1.09429190706782158801636678468176363773976470098044756709484e-221"], ["-3.8185333690952140686297103799075148694072229120001442093348e-222", "-8.21306615956036843077848021680382906299134763511787059695028e-223"], ["1.00000000000000000000000000000000000000011521256096017005513", "7.21142458114790117068570340549365264285695409462020469423398e-40"], ["-1.41768701236005050348490750242852743509897554572652981655494e-40", "3.56058548370035188013692138657918159092051826853579942924138e-41"], ["-2.59456425982640721858003786648174151327916811061122234843168e-46", "5.70126730079413461975954125868131521068348701522641449852798e-47"]], [["-3.34677319283316412959001766877966396002062713200688428310547e-45", "-4.07410594874656668309337172251175648853165895586324233457288e-45"], ["-2.08281149236251891729757778180440945135083096623154039019982e-46", "-5.42093563333038120885102196102621971219519836021638960378897e-46"], ["-1.77470328338990324493321731976679377548985086800649220491428e-46", "-4.61902207808200975681904003471174846353510223785181137709459e-46"], ["-3.90829417151512812917735120500753898993682891626194731868908e-231", "4.91764934313043492292185427513083353987249109367353017772411e-231"], ["-1.53879754811159412441352170652594771729787739433584024044922e-234", "1.87186312469765446342135520300520267297328254532152720256272e-234"], ["-2.39310645605858212573714858477339360299523215051871301752134e-221", "-2.67517683037785138108213038896698167729967350632491409723296e-221"], ["7.0261160597250713997815090313991329552635638685626162444845e-222", "-8.9500368110808534244376124377176308311074171716684198743136e-222"], ["7.90532672782049266100808893304530284077721017098898054572324e-39", "-5.95332377071663839191487655668648822129905945373716416708062e-40"], ["1.0000000000000000000000000000000000000002571972984760580281", "1.56579734223107255579865624419268302845983270482002808782775e-39"], ["3.82529444777375888257722164500883654945425228811137685626438e-46", "2.85826815874265444305986104190823223684845564336734698713412e-45"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.08333333333333333+0j)", "tags": ["Res(p1,p2)", "p2(+P)"], "radius": 0.0375, "h": 1.5, "clearance": 0.09138213416442215, "info": {"n_segments_out": 38, "n_arcs": 20, "worst_rel_residual": 2.006243697669455e-250, "cond_like": "276.04"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "-1.39771926301432688171026987785735279828427063313366813720265e-51"], ["2.87537612533972362119165540651769340384925477706804489173939e-52", "-3.28854037448837047513999454193035252678953534022747220538976e-52"], ["1.73995902786967181283720170448754792031728227989808127009452e-52", "-9.48882821704855207982106911255321242275152772136377633398945e-53"], ["4.78799151219598494734418443275834445150210889191236438333829e-273", "2.41602467054792659102640713828035369363048352862958344488877e-272"], ["8.0318367415611539097641603100785278097353843792437097472e-270", "-1.8748946090987019183393245583581604118003250602237926687085e-269"], ["1.16000538272139595235972763766120423593079581079067220998867e-263", "2.32715898558427495824196857280218837953526781379845808069435e-264"], ["5.99316010775125588741332343929197282110753652659708369555773e-265", "-2.18755196082215080446566964569775943704223667851056127661951e-264"], ["1.32548579871251198747071414124418793160307517864724326623562e-265", "9.54091510444720584091622936874489248916389968488151198788167e-266"], ["-1.92369614233732397398153435986863492075058685139727180153825e-266", "4.38887830055479469033642005954276924075947838776712816086914e-266"], ["-8.93448234239981388140625399168317187034421531306984922018349e-52", "-1.01803058293139389582972694047376743327546838555138555220133e-51"]], [["-6.2597164840494505020426817166764987135482003462322748924722e-54", "-1.65420419840107245183838738759205983863364596340255203642655e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-6.30015787944081998792432164671322752641651677460357559023301e-52"], ["2.14380944508846543923612941909838713013780170169613086001621e-52", "-2.578056089473818757576649988464294758554874629048395801608e-52"], ["2.59565481049945014183297028453399655355562798920587771220261e-272", "1.58819458522498943808952294911625318490263443842913237947087e-271"], ["1.52770392206201084836985158137343249205448872711512514713796e-269", "1.28887122422193104787797457759593063850976238155305256177391e-269"], ["7.40347351610863527188855780641534510310429045804836281221141e-265", "6.71484887322688162930732364537959737136025549123223316138734e-264"], ["1.23450045191043183341289926417763138291122977428033764853837e-264", "-1.10000277792863456502211444330503354747323911793907783396635e-265"], ["-7.53625592528164456129896177938255559736256971669536362615368e-266", "1.08478672664822903814820981439375335441009891250990940887012e-265"], ["-3.38256170773746396570838676222573061331252191296002342597713e-266", "-1.27378074686054546707492607383789863950766574360036555912007e-266"], ["1.81164057852493536511375730803029716855440760724864131918528e-51", "-1.26293455939703673712607958369791018792869067046706167353813e-51"]], [["1.48434035394963419867236753911935626058876122105189528204672e-50", "-3.34431263309572965548942288802583889925803808887138032619923e-52"], ["6.04581009076851728226530298528188826818565130600592503353712e-51", "2.01022050772643331174023520750643081966108883358604226513267e-51"], ["1.0", "1.54372830631560892561709375224674671400002422330305797141709e-51"], ["-2.40886442523395568256250805422058203674948762615032562003035e-272", "-9.43011679500394066184162963424280298568114743937621505025648e-272"], ["-2.81277860294042087373191480489279138297076189411369405153979e-270", "9.35804862826708649820075212043069290850293839761929234987193e-269"], ["-4.88714017637972840077362271985751212575389787843037207802263e-263", "3.37108081332932426245702179743227714815003523229359168978494e-265"], ["-8.14189405026664232890034717574038574007022011297858069018179e-265", "8.69534901279813363171447534110023239824485504284772187450896e-264"], ["-8.65127044033769766563423604921966135523097890147433130385908e-265", "-2.15334446830599382352449822666029521774270376106603160560762e-265"], ["1.98163685273785464263421291101556833597725515495749524338637e-266", "-2.51377093236121201922066573255262792603698145545527217825108e-265"], ["5.92760891840034032355405999610429336601561579954300061283697e-51", "1.94603524060464478203520065065340839256265363105847093352969e-51"]], [["1.60665513779138139052915337311443716873963348681452006123394e-52", "-3.1557842135575298642918443897497160348324722895084982968107e-52"], ["2.56449000061915041048589686789735743468233078631531164887522e-53", "-2.88875313826974555003981365006793239502425773930136601845744e-53"], ["1.6313641903881053100584063655887797806046855413733356073325e-53", "1.15964265234738207439269650789448089968332316331452739252424e-53"], ["1.0", "-6.97662655277601082276618493979372673441967221177309416015303e-274"], ["1.73451259143776074166911127698674815732590610508463894229241e-270", "-3.68607182782826810270659593124631120137820737045171782497881e-270"], ["2.14103671949138992362590309114665897896485636134767723568146e-264", "5.70734670086336340396697868718512454975104932338729866115143e-265"], ["1.24963366249907529008956738400739581567874042118080201151974e-265", "-3.9094860682182062680958312989109030561441426338431316276326e-265"], ["3.21626824426559285272437771510902147763629920655452899682928e-266", "2.26248678151809410951173741992805184722393734955343052340205e-266"], ["-4.86127286047767172475416919121779012614171418987938541680778e-267", "9.44669870532896170446593471105131464433059533829946201164138e-267"], ["1.35069740105558214753221949580061431762848501917925973731851e-52", "-1.21554795946011745395832422122842347338529377911742970192873e-52"]], [["1.82366298846732595852551217860187271921444677866218874853135e-46", "3.95677979564736068971811887253920359351921304565156983360232e-45"], ["-6.43989578991451777290365403263682033467846977656106958581448e-46", "1.75253925577492368773906289495087082189079121434642471716419e-46"], ["-5.48724812695227993307119364883027920380209587849903992690606e-46", "1.49328825180238561524912547509873418336247805123917434900087e-46"], ["7.89898335511998550843433999171261539891813050775304424557414e-271", "-1.76398424621078516573830369854609998422126839068994880406308e-270"], ["0.999999999999999999999999999999999999999999998164589755079653", "2.30065050573317350811589222574229622014246267780331261059904e-44"], ["2.38532476637662999036139972006899405080374102013865789561085e-263", "-3.46806054495311374604203307905016180283664023892404085602542e-264"], ["-1.0036550233721564497092824135485133020019886879636581228849e-265", "-6.45992888599469638516471173074430180932951303022336426268253e-264"], ["-2.01694408378773944799637423798720422846496875095715272546752e-266", "7.87388897936664857190147666424983225634928359070341588688579e-267"], ["-3.25963516283840842390649810591529804854102311644787963881575e-267", "-5.03832963044824399206704361926011296936561644998933642805293e-267"], ["-7.41830232207140094700807140060714407206432749101015328199325e-45", "9.20782978340206321659781140738310278628940638338814972227095e-44"]], [["-3.42338950239687058847149028937978820852010758237561731793007e-57", "-3.77455910531242204756209832402355891996480531644146884411039e-57"], ["-7.92093759605669932457282240009209128555696491754794645993804e-59", "-4.74118248541356834849394121011816639386256549003252866824831e-58"], ["-5.50924807874924016826901519740758855501319444918901636281551e-59", "-3.84348014535608443401058565304289523827886177884793569035976e-58"], ["1.89054365802173490918829263039361175302766163363958853993107e-276", "3.62441819099075151908558719449931311608669657313108586942348e-277"], ["1.04074992242440107805853764610931280848688502736490116310598e-273", "-5.06459976670573271312386111259492311928983614323166000383416e-274"], ["0.999999999999999999999999999999999999999999999999979954264674", "3.57821700139318143805230297624422031482423992523203317200426e-51"], ["3.26096137887267686933803048066702947072105190732019951913293e-52", "4.64266419427454543692893155585181006275870008925240057686321e-51"], ["8.31022394804820306759573944382470619040980207591527208466619e-270", "-2.67822789009545689762311724832537343981741993162210120427118e-269"], ["4.00075092105696112347527047555319821143456455883416159057653e-270", "1.84472046437042490258114045716679239039361924768766985820521e-270"], ["-0.00000121398250940768191078600929092026733780767285354536943834797", "-0.0000000553788161292303408724463516227775898503044060205656646315381"]], [["-1.7447610787815937695461942188789219309271622435886026800174e-57", "5.68997422353982168712366550006533454429869766568030307698514e-57"], ["-5.17124344837552227424351918424759189572914380946317596758981e-58", "2.47384661396200704783401415827461333732570297110611195732417e-58"], ["-4.88586224319038675417478172119202904864492298181368018093565e-58", "2.83882884637020371491592036516703376522506859009895631050533e-58"], ["3.56962107090968649183464510296206742400073573149884120016053e-277", "-7.07251904099145519620810303888783022797122480613049444554322e-276"], ["-2.22739491210644312344219755750326486111885113819894625706974e-273", "-6.16283939884657101379028638451823022181453741398148662085531e-273"], ["1.13881131574297723449228882399278011540900720458450172952021e-50", "2.39218051421735425498063958563915150777043956377405448802989e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.12402669411296595638214511803939931122369003498637935887309e-51"], ["-7.14440889973340239669432930591828187031868099746987773766675e-269", "-8.8411563636477582896524656357836178753909489075779506913934e-270"], ["3.9493582050773625125672194572739876524327725349342886263791e-270", "-7.02996062289366514920525253837178026644224763709284230187402e-270"], ["0.000000825540122379956333417563065433965811853491441329419798823304", "-0.00000453835024432378321204293692161906111221472754840851914517094"]], [["-2.02823348903802181265703222000257001969173761030560201695631e-58", "-9.57677377705560879405163678362064019930509521259678684422462e-61"], ["-2.48157172577057999769885165537085304920061736497866507484698e-59", "3.54219513669047762238242873782865668414107203223178565587537e-59"], ["-4.05299626290597461250815597607357492499911521546705778093275e-59", "-3.20113885116717199120441595223244203618272339412469992182247e-60"], ["-9.9058280039459529696927761095583827526011285406397794063013e-276", "6.53543680668538390606287001389338731674358838138546078244863e-277"], ["1.30160264656182863314989814524017687258793723190917498649816e-269", "-8.54131773776430996806657016323702587415530473325318862401263e-271"], ["2.04129333204320984982418981011770163866132166850205349944377e-264", "8.16346333959745028636137535373271818553300140095168265056361e-264"], ["2.08202296362325658278179256214296188501763159289117524128044e-264", "-2.75062100351465915372728838584970203390815511934783304047417e-265"], ["1.0", "-5.54369918016400715319058544358774595429993282476871308195856e-52"], ["-6.95524174277288604114768333514311491276023435561257330199724e-53", "-6.41967769609102352858025533089636566323243911704102935262073e-52"], ["-9.08818869400540233332840831323046750488345444691486295494138e-58", "6.42853319861663625560258939424701262257188376079064933799786e-58"]], [["1.2912645284027156927929684209087507760336350110014043620496e-57", "2.52713472288537220223895977072225800428256617036135993118734e-57"], ["-4.60283137069674578111218092520825394576947207076100886074079e-58", "5.65391053181055055809338499276793100700634947648025942608891e-58"], ["-3.28877435212261338085242420501620105345964973152198953227505e-58", "4.12458075595071421549263687847427630850238198596006162478599e-58"], ["8.46553044247955891804611960612374081331281704210760293673203e-276", "4.41977896405786136804461811813833388517658769092159120504521e-275"], ["-1.0276474725769337370675167414555098632470778804519542257502e-269", "-6.2545855335235471585629015078421062133850929862545003114352e-269"], ["4.18573863433602460382077312133188019125776880474003163550565e-263", "-1.46904245994690876661566701860696428449676221116924427891393e-263"], ["-2.22120982881708577794538955054012741665705716308246161918265e-264", "-1.16585115363964064879449098192236608894214722433573273964678e-263"], ["-5.05783985480169540909465548746324298244627658114395628056788e-51", "-3.50814096555090545437705666861447823642167067729541882444503e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "6.27217934388594239816462609280169208667029000956086985428218e-52"], ["7.51012219976963656692310539043187569837431423932464274739981e-57", "1.57081354748200167646803929631003856010333807615692778307623e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "0j", "tags": ["Res(Q,p1)", "Yend"], "radius": 0.0375, "h": 1.5, "clearance": 0.09138213416442215, "info": {"n_segments_out": 39, "n_arcs": 20, "worst_rel_residual": 2.006243697669455e-250, "cond_like": "975.01"}, "T": [[["0.99999999999999999999999999999999999999999999999998930894116", "-1.69418935655477767821839210907177250384829033236603893217884e-51"], ["2.87618587804243728649039950535630178722411515818569801137751e-52", "-3.22701033670255620505531767838948109893982275732427085308107e-52"], ["2.83191939358620333378281123130728968259311027538177129923433e-52", "-3.74806346414626778343079127829659377888727320275558154286541e-52"], ["1.38622461220490090803569189206579706866349033741659131083608e-272", "5.50050195420674588801169228422977145251426262497160182817424e-273"], ["5.19792813540846586675952692793400897501120730860298625027495e-271", "-8.15827034617237827545201172560035498293143529266593744639442e-271"], ["1.05091960673366800298693594711429728403489803263975955479614e-264", "4.06059902168838294140232048596735608830006046027209328308749e-265"], ["9.97116200087145889270003455327768456295845355749678519924729e-266", "-2.60761512135856210152896131676468723790232441163048468229249e-265"], ["-7.87040881458928212955851752968607424130434207989398567726576e-268", "9.00935519585449152905461831848565949751978066612251270763077e-267"], ["-2.18107548220081770549107527482988143122759603303171680599279e-267", "6.16727088773695160479945924051406839677441820807119176784406e-268"], ["-8.68379870517379203968170624846265884376037362902361831162069e-51", "-3.82978961022964877961114463397087285287156635493547576912035e-51"]], [["6.37786728112630064067455461536398371441537255443571755721873e-51", "-4.67218508675189969887350534093738959939754183445313860397568e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.32353016140549053297345898159752215729881517707088056404092e-51"], ["-4.85414291318804959922976666561261038582355656980694749244366e-53", "8.99955309733491505011282454011605605761955823312182589103067e-52"], ["2.07863199248604711862091746546481386654190881602616546722017e-272", "-1.68067245008354956405853389745143009919044957881473481726795e-272"], ["2.19783678536607488885328167291721164862363935779760430313099e-270", "1.58133215467256327020599208228409274577202466443746353493018e-271"], ["5.15541509880815166154616429171144986027090914780238845587339e-266", "9.66684616702890810403375273785488608942756268168393543070752e-265"], ["1.87209084042174159292516157499795297825639778276405660927068e-265", "-1.03739594459152990122140119726094823980039774510886735879553e-266"], ["-6.95978540941301261362919465971061219531919185214867107156325e-267", "1.23216098468192049420909534366537397072762878208423879839386e-266"], ["-3.31876870866178641875001373437838301507743883067870444433238e-267", "-1.35452821840015778785193427560200970296280017777213025774285e-267"], ["5.89729198970998840708307617529092591906057063053973376336404e-51", "-7.89554464600416605902296162097370326464873724110621033087119e-51"]], [["2.0760566679363519107192311993878941581496242492226648614665e-50", "2.28754487498255277265077211535277579210915064363019308455045e-51"], ["-5.94242716691189081306452439421486181589859766149446051536257e-51", "5.60154424812251775281216704695655051555530376629280213490486e-52"], ["0.999999999999999999999999999999999999999999999999995990852935", "5.87743848173223134258933885548798245872626189614429716918847e-52"], ["-1.36258146756874192909082048172483432480405226725202550673468e-272", "2.47877984465205665443455730312822759544745236867605813234564e-271"], ["-2.65312886993784994177525843694542079734985959611130466607578e-270", "1.29022250201432127052894735771690192987119579734913844129599e-269"], ["-6.02975379868615086577555110180596398513395608533252532660678e-264", "-2.06449188671578346466868184909152268097433468803605865341896e-265"], ["-9.36991095131157932882009050586421476271116815273610193952361e-266", "1.140766343904055376133002369292308754776832873467461676917e-264"], ["-8.67095094767558720366663720539076873459901237080877753390871e-266", "-2.89920975362987630062766972878260743102333211639148705522059e-266"], ["5.06733487246309417936099955528024539951434113024887957779367e-267", "-2.04955205705461159649619761321966982103691615495047523438368e-266"], ["4.68320774339856604634975081996851237790250164055008308427637e-50", "3.62796354039728265400426366071753962819516055255403991790066e-51"]], [["5.2740376952974713322589437566335815009928657428137679924952e-52", "-5.17378127407691635925139348252078350987722865259529399991472e-52"], ["-1.50908701948820390352157810480044735763769139514850105863923e-54", "1.33215533267070195937941872145972789986798891364479692509775e-52"], ["1.28717743548287155520098346905296932336185901678619914164259e-54", "8.68930982509794384131514069941922234585631556251048378214264e-53"], ["1.0", "6.97508911141222838239441769013953024958909943012948853514964e-274"], ["2.04074186010276341527213314824491418405073322750560487522819e-271", "9.52467236371547461126838254673249448562075940564450356035983e-272"], ["2.44559496779743245264600617358275665998794186049810842401867e-265", "3.07939462043006504265602100473789772429019247218217076365504e-266"], ["1.14241772535356455471202336507770654739684920793498704024593e-266", "-5.72596633067975371006654507209434273787077125533638790299865e-266"], ["8.52869317185306629531920081450980825105966213870707361931141e-268", "1.18241011008155574695206874906654703344734709840821227034274e-267"], ["-1.99987561863007136835296357574540491677137585063547841279619e-268", "3.54084560209413278973894371323184005499402154547534501936722e-268"], ["3.55077307473036086680233411124547422542372076556146928120937e-52", "-6.66677055267102883887621583779335245880237864062373297128266e-52"]], [["1.12603020668739633947627788358432909648484254323127708426191e-40", "3.81384750308106616690586585535760126745758420293146898042688e-40"], ["-5.8584008604536395307379072827419912681760551916194927967143e-41", "3.25190225848059665370480773859561574654957823899590509207648e-41"], ["-4.99177351423475989654671699953475758615954304747506535142527e-41", "2.77085162852591919020403006089318864079079023711452340314251e-41"], ["9.1889185716791241252323750670075890025286166167350595879651e-272", "4.37914131661838446193594015408324415369907776803306410940079e-271"], ["1.00000000000000000000000000000000000000037240985946295573033", "2.28693980035468970830759134857936280900255307766271997897258e-39"], ["-4.4081640942108749337607237299664063846469185544314850244657e-265", "8.37658189912665756937598513365622207515306223580228203617821e-265"], ["1.44676354037856059606470419288632195260592179634560543974323e-265", "1.21886558712287919161163943523348886143857762195144899381147e-265"], ["1.38091562160148207138555642772995775846162117724306870838503e-267", "1.05730483494764018459372485380273840501703390245116969124592e-266"], ["-3.07062423212029516466572456410317278178732213799647554760343e-267", "-4.98767200605707543651035463483939620917262018180894418947198e-268"], ["7.93991477575003819600701088665284741425117958416638887435923e-39", "-3.72336907092123643077054030610904076813869430487800057935069"]], [["3.82857396312904531081470094710538590038454364305833579748419e-57", "7.70640826746298622684733263272649504841933575871004888353135e-57"], ["-5.60300962728523103758092881618753028215812080246329357343087e-58", "1.6621824127516328626360603318877331980729685693825517087308e-58"], ["-4.94902613784756198850024449307670776156643206448585147482925e-58", "1.18120196891017049015061144960866062319718644982859819312621e-58"], ["2.12634498612644437554909213051614129299442558345406661370443e-276", "-1.06763866788172767450346720656483926692795424284722109874963e-277"], ["-1.06012362745526701621344447342320086838812770958964538807792e-273", "1.01544573493146193548454981580081885177860700543265729802321e-274"], ["1.00000000000000000000000000000000000000000000000000534552942", "-5.92530296508971393738691052824941488859254468616620834899637e-52"], ["-1.50911320885218105906812207324692511693803455902714967700933e-52", "1.46017853396347231696529148102202172115505395144394980144945e-53"], ["-2.79196113361506472231507995855423492503246776031672392000055e-271", "8.89762738291331382276500968669109632787846465440276569398285e-270"], ["-2.16281957775023466583021977169946383648476357297509654446679e-270", "6.76573239985434934853000376696807784273973685008260475447679e-272"], ["-1.05562106850465486319092972515637339080166502780957452265739e-56", "3.54768322705839323510207753306601270018669925675525670363421e-57"]], [["1.58051340454074131699334712452069217171279952963055201630812e-56", "-9.46095272627977653460444903098711271922349691497640904714059e-57"], ["-1.65618373804442648662341519006278700004451212689698801712841e-58", "2.00316137520948355318482702204650245383419792714690072128961e-57"], ["-9.65368951010695589679797420506306025730682107682998891080073e-59", "1.62792602192608715933928817694853201941565773846211247304819e-57"], ["-1.50882906598481293942468346043035943442445618041874321947356e-276", "-7.41489105482015206780586468996910849115470734599603921457302e-276"], ["4.5630210397896508440083778257636704026806722427720698222554e-274", "4.48298842448336835559054961142016290225018806473511615072292e-273"], ["1.01403607009765558706239826552750113541844730011589595467684e-53", "-5.01486950453781923535197577904590193860502325687986457872382e-52"], ["1.00000000000000000000000000000000000000000000000000534552942", "2.29126064265252603397611340963288671389871012552162029592067e-53"], ["4.61356532475354385205599725519063592818320030006528781172003e-269", "1.97335546691779298705470823781641806442064902678134150928922e-270"], ["3.66539154970411452590120507471603221925381371544038355242152e-271", "1.17313879763511869935460093764121539221070875258006782924127e-269"], ["1.71499866783887829484876628757496007743117906231115571737576e-56", "2.16420240147437954501213410482363944741810542386335256498211e-56"]], [["-2.21975728012067592734220651213332619791799232233595451002332e-57", "-3.10907035058919383249164242820577800704530016541792425959525e-57"], ["2.83564452461091265741430193654525008261978114000533019944026e-58", "-1.07314465716416017264691696491677002283926656959189255859979e-58"], ["2.72171481547242838236270503258237674116437950475099215967137e-58", "-6.78438710213987791080679312007751971621593957631023442574079e-59"], ["-1.31892212912568131995275041047226680020436601027934946054056e-276", "-1.13325594405360847453073427955213187569467021001962018846542e-276"], ["-1.17424151900761452547962183256594649788160848514393053024857e-270", "3.66734117340931577282378295406964007514186310892187098816781e-271"], ["-1.34172371522662249899028152800092697350684618985890366137143e-265", "1.90586649619827501586517195082860809957447245805115559846816e-264"], ["4.93674211455430215467954281252899748726974488735959206913305e-265", "8.84494413075202310242193586563006626016546538656247673908915e-266"], ["0.99999999999999999999999999999999999999999999999999732723529", "6.69003494328077434701816971581426979668043159191709422727716e-52"], ["9.23040418049199392509912707069876776089730639282449425315189e-53", "7.85610664847952767061588641313545683263210609196721470575731e-52"], ["1.70046993818966764414825487521406297730827193219638410610376e-57", "-4.12707241135306503449407265887710520325357155247054590505326e-57"]], [["-6.37997392745837458772392390356786474324792404096363214558174e-57", "4.06985198222849747112183492784850663026894935158488719238007e-57"], ["1.36797211281740237405511989748965323030788712649894637206846e-58", "-1.21082466300723866523994280968941297764191171053654815773729e-57"], ["7.66602924060401561699248320128855308088235194218226089661366e-59", "-9.25294371067568154523834387483331032140898382664996480495313e-58"], ["-7.22106487431886260100064858584265566945125399717319166058221e-276", "5.24456586860418194459543416450755463238287027932167540603216e-276"], ["2.35475960509206591064356942745748015814959901709032473784024e-270", "7.75818164322450059854398432375501815999873456934404347679953e-270"], ["8.4092016574830657598782121185689884521442701091105904633448e-264", "9.74270246220589189027717396485606542659577003609636032595079e-265"], ["5.15629333485905563285976072133021922875377453823917725480193e-265", "-2.19387961962265464580302616472092232868707042928661350632742e-264"], ["4.10316884475818909115512047487155235808499515592091092299295e-51", "2.75090323704453992642319787872761964707787092733283919905093e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-6.22479593248616867740527444924707838439728095349533782876516e-52"], ["-1.25119984222719753052002509705330797322444919464983030418481e-56", "-2.13051212561096111082121988072964722092473497949503528621725e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.08333333333333333+0j)", "tags": ["Res(p1,p2)", "p2(+P)"], "radius": 0.0375, "h": 1.5, "clearance": 0.09138213416442215, "info": {"n_segments_out": 39, "n_arcs": 20, "worst_rel_residual": 2.006243697669455e-250, "cond_like": "463.27"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "-9.68165142406714517240636807273539698633487668001674311437966e-52"], ["4.19141828878057864476046927552382150932417580613106278024676e-53", "-6.54143688171412310998276052332958062845252432601414765821693e-53"], ["1.12919354608503342870905910096567245342749390870002604533689e-52", "-1.71901388326339814732664411831851164457276626545496937952567e-52"], ["5.93108007420420063546861414822263513898560890070071104171087e-273", "2.98820495082378863753192115292267062977134294090337922223044e-272"], ["-7.31894449893782479961827941455175774964859145394759399210384e-270", "1.8626346295554375158821013579431863578645276753018347633906e-269"], ["1.15779469724044258415282531374117157526133795796153727850316e-263", "1.95684875473487368832734441946283866863148999350820759305266e-264"], ["4.97453716623508869737857735567412040166713348717706639864562e-265", "-2.21464242610575372298904480870621363760778882965662103253066e-264"], ["1.28524035161772196478680537789897226856015614952016976770742e-265", "9.61038015769769045035634052131044102706352785526466027873299e-266"], ["-1.96231024467786473098587887702010553040264600615483307635669e-266", "4.27995577876686687670753060954415670175390921458121742999342e-266"], ["-2.40701307156354129377827428422818453869905512641888357780602e-51", "-1.36042668072369202022487318799572964391074571522809255210363e-51"]], [["4.4229872725025870201152987789546777910085259694473006615888e-51", "-2.68964059211328564272094260817044100663388610812247543844961e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.21633342081286971709144521966173906004487450469557270811128e-51"], ["-1.35163820766935535299007394215992801235461425066256824094775e-52", "7.58919233984129917747879655619770291836686871674937152770888e-52"], ["1.0161425824646754933439888638950964344467059670212962171796e-272", "1.74508169260288878321747327273764722074497776695854971559471e-271"], ["-1.69446407224696150773299703216571588337432147319614319356631e-269", "-1.3113040470952807024582382336275971252663705638661285347074e-269"], ["1.1196506603102947345035956867860205579958543275596921492492e-264", "7.34468455875465299670168627701727017263078233419359952806158e-264"], ["1.41763883894154325630653123432273897611905620803010884605768e-264", "-2.13721503663295333209974297825528308892181354810676849459373e-265"], ["-8.13157120717521802259631415376571326150152400621897253623593e-266", "1.09481389377476667012161805230302797344247604363420276973005e-265"], ["-3.41941129074076205887186386217805052517836590315131357503202e-266", "-1.40991981302628580034977160728279803820658838595715571504647e-266"], ["3.45169006404136038178757807209701509202294579145341715046179e-51", "-3.08171464750117414785242896223785947022343881075526881417904e-51"]], [["1.33050209803118048670961517917552059319200062380535855930838e-50", "1.62455594626646222695235077938963926447309997740413148556398e-51"], ["-4.47951929289078817948363643251717864187216843851749077143089e-51", "2.09684302117502627139290340654839802664180942036986656357739e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "3.16247777280961167962404122266384081010057496214679382050966e-52"], ["-4.67952146272119999058489532483323443262259015518975007162063e-272", "-9.90966921492275535988894124928173829892246774075200572860885e-272"], ["3.5561456506481405503199936014202699662530150028409540249969e-270", "-8.92704709839130023668280902277650630834994668044755625305398e-269"], ["-4.86198034952619686832044346236632822264776832860169101175588e-263", "1.09962591939599270466611372730496900922410563611757317954408e-264"], ["-5.05134180119060056036131585817885689068279502176781721598788e-265", "8.83719792310427800620667452073617964739361768356640988171414e-264"], ["-8.30382821571225526518126696432307196594510916193324574064925e-265", "-2.37853293480028684475784880138883175747636728418945105598983e-265"], ["2.71233486064149723843199174972752496506763699179611374465225e-266", "-2.43135138933649937635630403141900216287927748934622065421088e-265"], ["2.22738821709547385745724198498211851247565854543876358667008e-50", "1.28818269173807581510485230198359100373400996483148304202143e-51"]], [["2.50804805795662245001318664570075979722222720513801770196537e-52", "-2.02017101556419655233937225022617770503793128701444644708891e-52"], ["6.51255194087629546517862946011258318087458745716836319165852e-55", "6.16910714481760401914285814079804371903325799645210435131685e-53"], ["3.63323372765431412464442929226266414174894297149368636068525e-54", "2.52609589720851028845579475889158351814726390048343269138958e-53"], ["1.0", "-2.40551251555073623910616216391265547160775872976379744188372e-274"], ["-1.72859686917783086658318217632819095416248625891471072450607e-270", "3.79696592282680472888318816720115662212459741851100579954024e-270"], ["2.19635339909948270337084782284377221644899431399421122307924e-264", "5.3747226664271340375582467303846392364335123008462827418638e-265"], ["1.17894933672410410707164588377724082817162682380235722510875e-265", "-4.00365737451245013134098155604168453495715049418828940286046e-265"], ["3.33852382999446844403859131553264505548429640504585416876942e-266", "2.28682523536237992915113637289108327190664600692668394803373e-266"], ["-4.84860996148390225097734421275556984052658089602208851767045e-267", "9.80442869442357645816207769281838145300600353195247776239221e-267"], ["1.9105291872356300011037900196842025947079479591108218279457e-52", "-2.27751678983032442602384273599052935780699380246119630362522e-52"]], [["1.82365775865777854785559747431993914237710353983746500761693e-46", "3.9567797782762133312397660506981460539720159931390173434489e-45"], ["-6.43989569571824099649955601250927921847684895232170894332997e-46", "1.75253887613143428674564701412066807289085110295202431067005e-46"], ["-5.48724872020940991200645854908481718973325546674137621813329e-46", "1.49328741976717276945284705129492651239543711370468616180718e-46"], ["-1.33322444718778055390013604650110101603532001090887100347334e-270", "2.00951556312771622235181354119975458086674773881353652100735e-270"], ["0.999999999999999999999999999999999999999999998164584409550233", "2.30065044917796490989697895604523635046687200294449858194378e-44"], ["-2.76192462922320472163753149787867910654269256869185464711142e-263", "5.84535006003365222886250822828131678833038624751435496757757e-264"], ["5.48766239603437350122508363443177220277047918789145541389634e-265", "7.23206414920416150968418993329899776880513548382472313215267e-264"], ["-3.47280393108642636857876246867105034517465541209022118046644e-266", "-1.58058881380396017626896398109362149766690047568803813504061e-267"], ["-1.86123025545141218563580163518989707354063893363533172375397e-267", "-1.03962562366328730955784360596052680885700876537373875735686e-266"], ["3.54125456698854833607515390394558960792261950609610129062759e-44", "9.5495264394127799525597795660860093101760347498195313571131e-44"]], [["5.9536683658832954924145260739708831798273783696718998520611e-57", "6.71947755304032837113972307895892797163522839576782266906177e-57"], ["-6.24500002158940393034751227844401455015359745490093609546801e-59", "6.37181024291424344432013053745352574130714545597051745583956e-58"], ["-7.44261902142132326073188619489107847059681411057361579625995e-59", "5.13421965829948760904356215130984809502088438899272309909909e-58"], ["1.37002163863221954264872308610236030437978276616022385191481e-276", "6.26067847198733880185308749323347331994974903440382777741162e-277"], ["-1.21582568308491010320946518600382035928667649491243748000734e-273", "2.84065712797254794481624088171015368004383857177295530540422e-274"], ["1.00000000000000000000000000000000000000000000000002405488239", "-5.71728774480212414078795379661393764938348754751323582369939e-51"], ["-7.37012831324187203515687701702361809899335838341117609016326e-52", "-5.88214347688233435920767536261791554741711138714658577796701e-51"], ["7.77497827696191083463906930541765936503212138207739049950373e-270", "-2.47780041840073955144796808017171958718268527157794170749696e-269"], ["3.53980337583842411406915774650111380372377031029898462363493e-270", "1.65029799224906166694809691198507965761129596278589038770797e-270"], ["0.0000012139825094076819107860092909202673378076539110162003336372", "0.0000000553788161292303408724463516227775898492969606415142384001445"]], [["2.11231226594535838230167134911993728421633129295311305896819e-56", "-2.46703829963912898978077204019158925887429237341292857361548e-56"], ["1.98848292458041173128372882606664258492959386146718644598174e-57", "5.61979463223158420897433385781681187723661780787701088814741e-59"], ["1.74112719896867567320425960311391946591782371840679705952303e-57", "-1.46249544040234011294008403069827767169696735896845056942277e-59"], ["1.68896424787586073966291915726747165526853059883893991961441e-276", "-5.15965760921591933798317121144435161064646824571514477732921e-276"], ["1.55758850791211250330131345341795939708685371948890293165429e-273", "7.04738713120477578852006196017202501560494750336618016505615e-273"], ["-3.4890471376857463254530220229377184068383372641194028269803e-50", "-8.1311212798064397959960212743462439152132151624543710237996e-50"], ["0.999999999999999999999999999999999999999999999999979954264674", "6.24458360730488995613933091795304238684961203081145173800838e-51"], ["-6.33991840254906295861896052539288339373181062350773033594663e-269", "-8.74480185208872166705656065221848951117034434830434972508875e-270"], ["3.66897070308461560544789156893993503264501291002794041911043e-270", "-5.10765174442812527511151952427091395856890058531770148385332e-270"], ["-0.000000825540122379956333417563065433965811855043800838660687753906", "0.00000453835024432378321204293692161906111221541263783535397869896"]], [["9.63325685853848832244465056198645993281619085151859562519769e-58", "3.95078858653537712313021846295244540327093012347227111380667e-58"], ["7.48575234757929916977940498370812615066623644325530461695787e-59", "1.10470117172797523682546434749301759999190295173650332095079e-58"], ["8.29482570355074505213643135536007241432080386192067947146099e-59", "1.21488910570511113677286239805336375679703887454119067192856e-58"], ["-9.18938957692824913593203455807596750762834573856789012876845e-276", "7.27948981902961813974009198507829535211267462809949489706017e-277"], ["-1.24537984946176861116516976000856723726379743335365060038669e-269", "9.31536523519848499023351830867759603015461962391676094152156e-271"], ["1.93936467413789772613542894961861400782493664068583113718229e-264", "7.79164684863892584116055921492439363186649954827246418307043e-264"], ["1.97700481693578169160619381340894198027492213033097623100891e-264", "-2.53267910257029313966756796754295828468817324726189617742395e-265"], ["0.99999999999999999999999999999999999999999999999999465447058", "6.05683197629658921045984999002982842012071466162882962434715e-52"], ["6.41922221385199890378444861935740063450545667794863403637934e-53", "7.21121992389800431610096889777912922921461837807152122835278e-52"], ["4.42008012377229007969000738146914374236015640911506999219267e-57", "-2.87354342959866260660493087879007398009336712260977762004507e-57"]], [["-1.3866059415042332878927462675671653858147617795057456841657e-57", "8.97810478201154357430008698521959522185261494631718149189461e-58"], ["-2.54594307345550440154609106188547279166134244336941300545661e-59", "-1.85619937602921569276253675546837380702889220014053670789402e-58"], ["-7.7141454817048484560665304743323313294225404275264483853256e-59", "-4.83562127297353975768751487600564256930113623931609144986317e-59"], ["8.40570119589568397471887628660337757239238058491286384209438e-276", "3.8995060407731777646586990931239322534690712623879340123286e-275"], ["1.07042640370778394562249807069593143756367928028022765494667e-269", "5.88069487368755146556247312012683067453365783903272108519066e-269"], ["3.94590109674878343394480223919518916737208174159836413329055e-263", "-1.41280418353138623063939535624913283203713987625737902157552e-263"], ["-2.1247600488184838678984995452260159568604283247471840737851e-264", "-1.10212375177407474336410362403342106249973137939912764210649e-263"], ["1.3294724937704743371097541545624531223755543006583440878516e-51", "1.17839551474786309965984482655808117719597288127068525065357e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.30072864116492001652629479580324974440696493018668095169358e-52"], ["-8.24984965901004099021217341903310801532419129145129127676428e-58", "1.0725718664607167184712251298420024577262018047699665154393e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.5302564649106716-1.3254554243733883j)", "tags": ["Res(p2,p3)"], "radius": 0.2, "h": -2.0, "clearance": 0.19362711575573854, "info": {"n_segments_out": 23, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "183.82"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "-1.02960118567992994476393620313437330377189464328653245079676e-51"], ["-1.43031582810201339371868753659858050869478997466372244853581e-52", "-4.49265922246186557763965142020590278229893951931516415812294e-52"], ["-8.49315134399980464951231267504076515319331128396152888124923e-53", "-1.64946050830431904314685373117578974202002309860495741198576e-52"], ["-3.43192971734100630316188284577999179132391887973219929452346e-269", "8.11457565204963845297317028693847217889950938518930977450362e-269"], ["2.55753137159008814490735559960532220607878448116021004788755e-271", "-7.10307325195912700913180663564631668496572928435253690399642e-271"], ["-3.25115212007211894154252654855798038700173951822827580025952e-264", "-2.16391141791499106589674799036512116547738695162574492055607e-262"], ["5.06519350839311895104973847517007959660952317174595179603403e-263", "2.13256746093404450516355133681758725888503388888968494673938e-263"], ["4.95267421366944411607596223721916744564801176977143488067466e-263", "3.35153867986956631635367894392530622731345289770195096798569e-262"], ["-6.64436144255994935044547028469420173271364631409304906058906e-263", "1.88580274780339058767775567623151272251795456722669766609573e-263"], ["2.27501227637868060724179494172342328285014116764999449424412e-51", "3.17828330147217062777286502620210353812633460594915379162361e-51"]], [["-1.63932890858176514133562989710761760955209819809138621751507e-51", "-2.70058516383336529045383622899721656994094883831234144298668e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.92745582324653421311884262828325190465927636576836797770582e-53"], ["-1.77285707503692470474323634703314433536776179581644379755661e-52", "1.23752389473782594160609512093124876360809591228999964923997e-52"], ["6.64693861143417066041496586324920855603972118014977633344417e-269", "-7.77384425526241286914804408810933072278556486864786020537468e-270"], ["-1.40012402593191828213447364968862966814988608474140945500798e-270", "-6.01799010384653674841782887455059711111162251457872127482863e-271"], ["-2.21622715452663475384578044151768893855487426685911673058668e-262", "-2.65429715490614367396850589379795195119445950114091229003476e-263"], ["3.03626695530320878550680727086641362984269055207843451664593e-263", "-4.07443894069502293373404707231948149689431038491642707222717e-263"], ["3.70534539565396313852303698742603794184035385293775020294183e-262", "-1.01343242712406337816013866194985741604143753935428916214084e-263"], ["1.18055645075355466238158402914874921349169406251990691675457e-263", "7.49528205508704964650183170565109607761411603804196294954318e-263"], ["1.81222463868561242509540293620125570976459038997535879739668e-51", "-3.21997258180853036371877693925372409108950492402870193943767e-51"]], [["-2.77360051531331174934702456046105672576276695188285385656076e-50", "-3.03711854224362088374508068585690624402951512907039017305773e-51"], ["-3.77775225372100633726864310677795834370922272792172340452949e-51", "3.88218273323528949411029991081998646246927693279000155639886e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.04944210197288172974339113821017275767658278867904239291456e-51"], ["3.86745557751199349298451651950441770626224922681432688304984e-268", "-1.19571627157922512687545302802382567705878941037172836150934e-268"], ["2.85297406864413475539840386320374326011258704754188198698908e-270", "9.561385437744355176918322241211786465039737938702481209822e-270"], ["-1.0205838917337690643970475792052209752010737782297868212441e-261", "8.50859559310486959000279783375163700327396646998671423288968e-262"], ["-1.12549816817363432565815644886524175973268608947369943019409e-262", "-2.7304632667331844097166811238023898765049153846270923238948e-262"], ["1.30366872984412787495720695393188946398041675598094373846415e-261", "-1.42094377927296532212182428940138257419184534081853353130087e-261"], ["3.22577290158946606531664715887871026911551168452013602741964e-262", "2.27454958231220085554173455419626866788798447139933410371696e-262"], ["-2.86971197005481648598310669593054257722896223523619369257557e-51", "-2.59983415142244398739438472788357120737954322696887187506044e-50"]], [["-1.51801576549530991981597550600800655861093610722602724374177e-52", "-3.71100839657270122230906188684675719730371463305841422474038e-52"], ["-4.3249178087943985305434191895091940827017733025218790314776e-53", "-6.81050484118989356846000595282496920382500646672562301269951e-54"], ["-3.1390745751096994024821314646294602954135795896614650585167e-53", "2.91227327093721131066004774756627593783680341188036168230961e-53"], ["1.0", "1.5906226226743066840043170108256283844107619887878030314863e-269"], ["-8.21590970358165741742808418593794972275256401722948872020183e-272", "-1.96691149331751097784657841141256862838616015002509024113018e-271"], ["1.17110808702093749854580124189267560203401303418102040179298e-263", "-4.46549683393744566642219667209200699461844015845483070140508e-263"], ["9.97255861987379784641793643717334798959719795562619761275547e-264", "6.60064286414156629599301550012746464086289924481735023463879e-264"], ["-7.56219493939581666391099990402402079318013315016039038442909e-264", "7.36831534648134128295016675294076325693017118913952957692188e-263"], ["-1.50763251995744907500170936011414406461251333642106369977026e-263", "3.67293341471060234994750731625164507056533794820648105860408e-265"], ["3.11721036269544729547321274988999640360389952752967112425206e-52", "2.55068431940379446812782800791755998539746669385042083226239e-52"]], [["-8.0485552695694731255198237563075660123208831388696365351206e-52", "-9.77976834272223414518919789974716855873229653124165743738157e-52"], ["-1.18990813258206612261932133070328815059154920452379180605402e-52", "5.02981014001214561308077719733396383740018042822170998243095e-53"], ["-8.64912723586230256987897447947647659086439728981974072086011e-53", "4.4094766487301049545265863389793692297960706566448659421715e-53"], ["1.6784946801121542975347793789013886966001155174248834669288e-267", "1.03711726121788296575310874853210472952857581201548940487816e-267"], ["0.999999999999999999999999999999999999999999999999998663617645", "-5.1701579814419022687857788530716165500804562906929266313744e-52"], ["3.49216585347562128949546236706915984628669435810585086059269e-263", "3.33778641946567274664538627928018166369355763129106389539349e-263"], ["-1.11830468427791280839203922896929708963277659072894219381592e-263", "3.00022077519791571444151016714005203779583808625796552615646e-264"], ["-6.12828223210517560111195461965030541755819174531564121520176e-263", "-4.81487644584236287617419668450586921852455380833837849761191e-263"], ["8.07918089979207973203006710426286683100333918424161183559545e-264", "-1.3635970475496621681360629048888688786349770320179821293206e-263"], ["1.32586830989990034107545593015501269316964475636733555049418e-51", "-9.45267786643787994509746372351639314145576091588513838504212e-52"]], [["-1.31065472299390427885514202375153075206636050407851917694219e-57", "9.31652966919912505005854783539562178519116413260690851677436e-58"], ["-1.97887659100834754740229598322801104129054911024248108053853e-59", "3.08959965540946168472140118107513546175600893843740052106801e-59"], ["-2.37558995077125063383395616203484720021519945564194944958134e-61", "4.39542112856750824267005136309433538876219389946370654762699e-59"], ["-2.49291590465432920022979005245441212413678732986588085924039e-272", "3.13166692563266027750122749201421834925518558297293924020133e-273"], ["4.37736369146991141781665372895049756208244088632143186902594e-273", "2.90223612216555457252902791286059140202385804112749019631505e-274"], ["1.0", "-3.02839251667205645078474970728048353550762317746857387249151e-51"], ["9.4572934579564099216806999646517735182488903992169406707385e-52", "-6.28053118899379352554311056554434331933391013428567097503324e-52"], ["3.73812378839948121709424346868291651325215857206935603224751e-267", "-2.07278206646371550849316639528468363237850976219943847957396e-267"], ["4.53763733463582868296285202314757938442853965819431710404786e-268", "6.71984823842262716042080336691537327809215621881580441711581e-268"], ["-7.46564331811999121622869315311184696014497528030429922745675e-58", "5.86390656228748551628000085811120532815778214811890348383101e-59"]], [["3.57700372650718823224216034585217414110702798931239375181416e-57", "-6.57638514386055308993957852053411205992545418042701565739984e-58"], ["2.27027393155832164680060841556953978615229286228353438179388e-58", "-1.23855704518975504977582405922406999989294352126098836228568e-58"], ["2.60437981970367501838611153728358233493047800902084540080562e-58", "1.44934333845436935703340712719972874239264620763533414367161e-59"], ["1.7871166068350231859202966174995076752117230054789510372439e-272", "9.99931904933058469529098721300804099610460686112656137981628e-273"], ["-2.99032625594328871981636588785002069940496571100161741347416e-273", "-2.99717962450398832169054904484254683491063541460943249222772e-273"], ["1.17595980394227843859572988995392979587013011892123074756563e-50", "2.09514043069590837385427554573547451550238883097311832535909e-50"], ["0.999999999999999999999999999999999999999999999999995990852935", "3.49271067503488833397964234857902223803613380871200378933461e-51"], ["1.63482245487575097098289089116063532603184022195583127216598e-266", "2.59976599855027981012403554428914071723830801537952078824425e-266"], ["-4.71725467534577873753158709245718441396064978552992070540762e-267", "3.80711099622838338506305855732591408633609673975180202240589e-267"], ["4.95433508182174389424423293779513703633605411168203298319412e-58", "-3.19232003705186359535365586574204891935445715162650094494518e-57"]], [["4.99172250046000940537993566131266884636148534356469815890715e-58", "-2.38669785065855755382198572701098857421219547246105508991103e-58"], ["-2.79298208344191495129502248903407021431614127995281835660435e-59", "7.73488313107405477764071322197132203227227209614952029647373e-60"], ["-3.52743999135694894874627223544357257059778038385128255381866e-59", "-7.28861654825281802480374872494949881080095708181826060374419e-60"], ["-4.62809162190665860212287262258595612576468918268068305269755e-273", "7.83733500718740347706899994741294542791133108714514057083873e-274"], ["-1.22500250799317174546129107415278424916873799653218042203073e-274", "6.2015099906721897953908303476519544653838538988509828653318e-274"], ["-1.24688609755990109926211384801201463409232539199293867466957e-265", "1.06109867356250180397736374821652992823836598508738488037988e-265"], ["-1.13756538424156026332957958261936538627017094320893254598601e-265", "-1.41820045467282417710860065535935130903781930976621644365774e-265"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.48618462216772851487235174596592585453619382400211132047623e-52"], ["5.4025720137536755508735366309568031782861918410489243389121e-53", "2.91617421179560683798106616023800758533659326038253079215592e-52"], ["-8.74560232755216493191924675089835131084305857712684593637617e-59", "2.51612079021620278526871470084676915150774066765143775107821e-58"]], [["-3.33582822912429818902547352937115616877603272779987939715849e-58", "3.87756623024708055538938496722284873427305865904656067028789e-57"], ["2.42741409931200547538206689676129704745211251973180130108528e-58", "5.48865749704042194221194287780061340007890190542684862005568e-58"], ["2.26501566968028890200380068065251220615499210023145775034052e-58", "2.03584982125663031567304799488893589969551625809130046468962e-58"], ["2.99889756266492748241819831151137319802114437549143900339108e-273", "-3.7008323673052632250435950005235000920675478321615612952784e-272"], ["-4.12969449531826342829198779657262817991389208887048382194743e-273", "-2.11782264513941892094175563676860395051676365101820029366675e-273"], ["2.78512298194857488455193775331873070235095997169051779694852e-265", "-9.52477723550951695333950583913514241297335354310653382412223e-265"], ["1.26995164165137596044069290311748846751250084856632766101897e-264", "-3.02491626246128243699370379142143498934513966558015761824021e-265"], ["4.46536007325582491779840637748967854572052626994269577500422e-51", "-3.00525442248099571271141385730451608479474338910646462294449e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.87950221701479786405207972178978694396097659809371343752315e-52"], ["-6.27493164456738923961500733861984683401839474873501453519265e-57", "4.1773773472241829583450920613614612808671333459965492984192e-58"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(0.5302564649106716+1.3254554243733883j)", "tags": ["Res(p2,p3)"], "radius": 0.2, "h": 2.0, "clearance": 0.19362711575573854, "info": {"n_segments_out": 23, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "183.82"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "-2.32109520552979285865715426599919834789382565828280834621289e-52"], ["1.94929644116942500862173723091217318340564600494996989189293e-52", "3.78216492660708009119316278771480875031129306466842581888569e-52"], ["-1.56460489761711532772677929739128701449449215957651719156237e-53", "-2.16417569767671005917666976420921525566030563939976165300288e-53"], ["3.40918546130318772931985775025163469819579447680166981608746e-269", "6.89663712955546711658214332662934131288501155743407844771881e-269"], ["-7.24954483320002639614852474625526947430594378244875670432158e-271", "-5.91375669069355925701356716025096908952119542973693034581502e-271"], ["2.85390734311389529795426141309230873689335740816747327359769e-264", "-1.89698469023129324719392406141663115502102686697704327014302e-262"], ["-4.29469410936739157444167165269880367429323871499086761907872e-263", "1.8522507263623691828311153954385134666061408771322944857582e-263"], ["-3.8070511072476650360999062497598120103353468720134750482429e-263", "2.96887373591354199974050020857905277134745822442448961812906e-262"], ["5.90349838989394201172987395039173288547718345221688084051097e-263", "1.55562355358897046163881252835586578710196847796528348791139e-263"], ["-3.15945184086918748777224269433680532136657050093406648999971e-51", "2.09636872546372271489588039141671942579433346729781441439347e-51"]], [["3.75419959194428603354437639782532517285255012778838557956203e-51", "-3.11358163239928006038905849461715459082080704154502879856287e-51"], ["1.0", "6.47385428300478559199754491793481314122415554415681524562487e-52"], ["2.32542768798235223756715832421309716872461172493311433449973e-52", "4.66218177245341443148271723892666151950324461693638572920861e-52"], ["-7.06010318886968158678225317880654837102766453421986140135585e-269", "-6.23393791171296712473565169033663596607177356470817512055724e-270"], ["1.04462663907785019883628806018935868705021328242067272973847e-270", "-5.37179497632450615337113605858087662343596910368489325097698e-271"], ["1.94235326953041444902396151882319828852419579633515046050938e-262", "-3.06819968762182310705112923508619152104591978214712679666975e-263"], ["-2.80511517989791708318216868110841091141098158834575552046952e-263", "-3.39094448092782660734322598929824967776170279178495334125186e-263"], ["-3.3329518117259189488594848386101212051135503649479626349103e-262", "-2.06927270414428626905862668717664492093955176568677979572575e-264"], ["-9.17551716380663847075713405460480135465621818977595253675588e-264", "6.76636432128312820942923499599949190140001815544977090233286e-263"], ["-2.9799540805413385653426902129671998160904539211379841974765e-51", "-3.78719119814914267311966421126749429520607649368836913114563e-51"]], [["8.48129222690320678062066889803719768481028709628965823508193e-51", "6.96869529773275450444633924069562436179967984509746959899727e-51"], ["-1.42336008212066120216339445998231755041815940942851295353501e-50", "4.01755743964898894343021820204730366512933554252222208973085e-51"], ["0.99999999999999999999999999999999999999999999999999465447058", "-6.50184110518876530946425780006101878652637284220373625190926e-52"], ["-3.19795325573821054960439562398112694587365522284801829610022e-268", "-1.00087952106307546532234834969712554792835284275425991689858e-268"], ["-1.94970824936596691457293387001583645826682995313925599762603e-270", "5.97859860881237201684489895330859366126144805023180434591882e-270"], ["9.42658437046841151290213148420281483010893572717764713289754e-262", "7.30999740462895320729930037314300342524814060935412359228535e-262"], ["8.71030418866516425437263318804471125965366016187337449475179e-263", "-2.33195262526888375111661134497962413821237686040330560636171e-262"], ["-1.20829248157407517792234542527651805124118118267445206658771e-261", "-1.19505354270643502864413509564435969449420216028991607417245e-261"], ["-2.74890243282706276689571330710592796664971842665387917663342e-262", "2.14263911043250734946273938952460820915781467850664237448741e-262"], ["2.24276061015893298102655843022561547433086737421465903469094e-50", "-3.36620066198300936518611184101649666785928669775263275818721e-50"]], [["3.26883282519398418908376937192943900458692590119584957312859e-52", "-2.14556174434216345183774997231399038848267218495480038175332e-52"], ["8.32227199360727316852522733076378586471708626892108925587553e-53", "1.41889021936906629642680708097627916050324170171681549081857e-52"], ["1.96702915758850418473142249244132698117254916182042128502345e-53", "6.4029738707301935377020850700185290519151909497999779190735e-53"], ["1.0", "1.51891934889550579671600313363309031182859375657333695846043e-269"], ["1.04418924455389403078107231694421016124203175642571263195456e-271", "-1.13534495323955889059922948218479803816470894120003774359593e-271"], ["-1.37105734849311035306531298764819961848637280738053491777335e-263", "-4.12480431724709207604860554055611783757814093149250741164052e-263"], ["-8.74626455887297370782550603239003745150524889964010834646006e-264", "6.79344493872016973561365097461942826438799000336203980129915e-264"], ["1.09271925888087287391301962192918418551327824671629656102196e-263", "6.82339638170430663692578727466171423856707258076576495646294e-263"], ["1.40762327033423293151578550125470683316230806067647180326581e-263", "-4.59495336686075936414980045904563451975865012605147696312803e-265"], ["-4.48493691752144012854551357123500619738506018739911721181656e-52", "-1.18534682179678670477285923328212842621330507529996455883747e-52"]], [["1.89794916066754331599397012478323666176426377330965185355396e-51", "-1.78963541222548757989197290113016671043242838120535537430167e-51"], ["2.4796831413402406503596624979551045315822064606280329500541e-52", "8.23170381964508937010926887688876834584229428459371995992421e-53"], ["1.78441658315993537886893942176982632039174968508923907557113e-52", "9.42857704272039358820690744606666334957523941419837222018117e-53"], ["-1.81219991862910560615768153368461046166767031299096154257641e-267", "1.06563761823122504695413743465326426851457867504980195344269e-267"], ["1.00000000000000000000000000000000000000000000000000801829413", "2.60071675905723515962024490535209284235196582217579813318984e-52"], ["-3.66770443998972002778366735625544369047206930294641857502461e-263", "3.18437161087343564712474297536599725783877036924371405342784e-263"], ["1.12796352005770615122638125238095141270400010486817053699048e-263", "4.01980611510990262205190432733632074939790119904868106228437e-264"], ["6.31785181295774762523073133750796447593186957823605407667779e-263", "-4.45207510199977824168011160907073766412551524926431801548967e-263"], ["-7.2942697682726682999873837567212203187055753015861987004216e-264", "-1.39144954955618004537845777385240849879955622276451615548536e-263"], ["-2.13224152358290585395289381256997770157148721694950784393605e-51", "-3.40535948861135951839630998683093030875991560587542190700015e-51"]], [["1.56454078667109344697843778585571733337732759458906903948947e-57", "9.6877976909956512099596816520510291240735683221338174048432e-58"], ["1.05050934159654878609322869903712813609652556167291398469032e-58", "1.2997584256826429778185220880822539120303288996763011342357e-58"], ["2.47459940972620333546808476435331823042458537104305265664747e-59", "6.87613253311040567106598426862233188068854940793190039970184e-59"], ["2.4909230918763002254062512641511688818101700318987035581346e-272", "4.01011794249010947523048381335215523429450343516041191550459e-273"], ["-4.35966467936068922166279258714076825693784284246860107156864e-273", "2.08890224613165259462632497992693920598744008191924459138628e-274"], ["1.0", "-3.77977553240549968357880627764514133029034119500735143293687e-51"], ["-1.12375734507702035244140715906285710385942678950765539026635e-51", "-1.04708150423961588351761475630145104988276469701342408609029e-51"], ["-3.82407070872556919522305712302441949246987610665410437211132e-267", "-1.88234977556241254764248840830596566001395364014003574749152e-267"], ["-4.20793576861962920685524721068037125157086045641489647646267e-268", "6.95036596432950713881148994212059086515162515535308721895295e-268"], ["1.43647988042034709609231913499583083265408540673572808036637e-58", "6.68777804071300600638098811670563886483314340617152110021108e-59"]], [["-2.60778707198413613826873265631738991745548127429108342634204e-57", "9.41364090476940975338319470322997679454841809247338157846238e-58"], ["-1.86912908253116499290377656098227037439650822906843557213224e-58", "4.0142357789693933631300986900458264835745140688821839401348e-58"], ["-3.65118943441978632894347594281820176729590973071849015558177e-58", "1.33779527104039998834758821439290730356544513889103501295484e-58"], ["-1.4710130003030837259567116320694694948004312468751087081043e-272", "6.9224918285422733864460934073232570316069611504756908384514e-273"], ["2.20792815900396203096523300111599950465378747624080897329812e-273", "-2.69487206551761893236068980283711737361492152139087080060627e-273"], ["-8.18598606573667410407139805883091561754694305898760269066693e-51", "1.68555589896425767496786533792627457064228245095621102013055e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.65811154177906400893424490276792661227914099790028244347441e-51"], ["-1.53041913076963066481599729336147923972325524338325339943724e-266", "2.58805963343513459543262853849699621361033541520432606658326e-266"], ["4.72463686449376293220748828801583755819720329241173571711388e-267", "3.59851528655556802326179871061648919063031239560591694701957e-267"], ["4.4689464635527453703497571713337685838555819118005975713843e-58", "-2.28851740341410351136256005175004907026326069601226874301285e-57"]], [["-1.82546674226974743127924373409447248525411888486275169112463e-57", "-1.89193529207745306548086083926945244233766359961645624908576e-57"], ["-2.74997288456436944510423762448008200831196908084139424764803e-59", "-2.53857207879214673100664269834770396900441408896328640349199e-58"], ["8.55257120841760577394017340822344290831790456831597501492087e-59", "-1.66263836958665319142323980948883658041866141165315960846843e-58"], ["4.47691291742911802036289120118412448170963818994521969464726e-273", "7.3746722651487657672778276795401393396227988602231130154004e-274"], ["1.28318171657308867305166558000613366602065119899595836786465e-274", "5.93558672498042328519446457618692423744847878322821779784442e-274"], ["1.25258439633142327690048953381694891981515928205430416043203e-265", "1.11013800658373296515992510688460342580959118045292013950951e-265"], ["1.04788120141112491078828896571686778604512115431833615289381e-265", "-1.35577789623897696085764377713687576202787659148290852911884e-265"], ["1.0", "1.38577930635506025051911895298339836665836146946095948490696e-52"], ["4.14767286608302481044307106619594636802634926288067251655559e-53", "2.75843895566391862452041216514023870048278292786081576989339e-52"], ["-9.5045636559644437945824375817042852831916742403859594286718e-58", "1.76416522690377020418281117454635616598451690223443209956646e-58"]], [["-7.24160194030683742049779345062827916738994493723073178203907e-57", "5.96919182798370961164673835649930799990108672571107893904638e-57"], ["-7.60399223835121871757330383825880262695926185700696787153236e-58", "-1.13210093894036636778693324350491599848114911150193059674065e-57"], ["-4.93072445475391245191263726065626143443618754459384981837258e-58", "-5.39629911923761207224625664061355395269134794952242004446716e-58"], ["-3.35134997317639474383213412880289545740630765672645112130911e-273", "-3.59964777585336869319672524326069923503274425747549504434079e-272"], ["3.99731443070955184833982108217905303497893810158957168090928e-273", "-2.14159753491611777380647470248250428047431647423669717575825e-273"], ["-2.07193433825273467185593251132428906140797735134856865258955e-265", "-9.67264752524916431492349695191544390269640192511365819753621e-265"], ["-1.22505451111709647608483803211022597396950931753150811062705e-264", "-2.5441143122969167985837320051595378871744380878607069214463e-265"], ["1.95453051029386803475295896480987846085905398595509507104919e-51", "-1.58072905236967912850130393796087281533511572033181335169584e-50"], ["1.0", "-2.99437983121745251224449341672980325422209803862312576123525e-52"], ["2.41226556767876199930928063293399810422099143210816259592372e-57", "6.5223657150674093528769603481421444769590993629545050047573e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(3.2113081446662823+0j)", "tags": ["lc p2"], "radius": 0.08855885872095018, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 24, "n_arcs": 20, "worst_rel_residual": 7.348408323320085e-219, "cond_like": "1315.9"}, "T": [[["0.999999999999999999999999999999999999999999999999993318088225", "7.76332544198173366477741680619404692351615819341071025619578e-51"], ["-4.26510808910122447669127997939712233324122772474392933528547e-51", "3.52884078252274043758805736603116519131759866664803376113082e-51"], ["-1.09099306554923165093479069628776889950147482535765294070392e-51", "1.66140098078290145701901120755943256850088281854399191943079e-52"], ["-2.89036039658586784885966263903730452947153655098357884774961e-245", "-1.74726456496505079720771294077687805711660790568345297193906e-245"], ["3.37807244822196093195069152315635691332427006004403854404663e-248", "1.60622676635466007002904102498851154199634324303675243943058e-248"], ["-4.90538659484273195049218362223584935975718833261957690985337e-233", "3.91709613075340714789262946611654658965838249602437807780994e-233"], ["-1.19609833405269724114012634568138323080772404004677927005046e-233", "-1.14522029870064959196423943956524779881709182152682959517813e-233"], ["5.12209243657152026997942437113805132859389461463116380092653e-234", "9.73325576545211822976404203314035220727057497766825686549441e-235"], ["-1.06262021477002238573176337846126583491297100022082850755325e-235", "1.03452357478993097250736929735796785989529904400042413362578e-234"], ["2.32222809735493798215416990473144967625105451616106164273279e-51", "-2.50780869818776523835462193474695477551514863680989730410641e-51"]], [["2.02036219512303831883453458682530604349748768435649519483479e-50", "1.01552852139473786527785553311459872846339070249159067422129e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.03911994648937756231554185464149378928967780127969928646602e-50"], ["3.32814379835315888625924990619117125778714701740294954212074e-52", "2.67021251896777403876766075688603346440432525827964987718595e-51"], ["-2.53603954716486854774358277711456626367569929813631656179605e-246", "2.3449437580136059122572363741221722165814158218172182326468e-246"], ["2.41471632443824649127756043800432998401856860895122192617495e-248", "-1.30416019323541118923953359876685853637607591133616859359325e-248"], ["7.58806806402161185335988106516056668836664175643344586016626e-233", "2.48874243850085889466602415391258741263407355919557370654205e-233"], ["-3.81856067008897371959832840438561156755409196557554356912083e-234", "2.07192753105934635474024345149250444586167514715066539545498e-233"], ["-6.83378407335083497661498105615004683852116070997033638424733e-234", "2.5174625380664608272556563877819551489538059337327949503097e-235"], ["-1.70523968011852643387491095592984682000854594928492156865181e-235", "-1.35364354740923268130814712212185327213485038364359531019569e-234"], ["-1.55742346931701260251514888153397466783790419413863553968858e-50", "-6.83993760016650569127155992944321382991327219127832790841406e-51"]], [["-1.17766939818848774542083373204556012240914692950713352759398e-49", "-1.68974051784876824287583387529146519269359939810243230126214e-49"], ["-6.45171462319255697939352573592665091908495492744826530514014e-51", "-1.00990218531095251563448190711758900099497478772323431001961e-49"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.26427850823183518990254580067104399180618091104537983885083e-50"], ["3.55542913079944740138003189295125884684235783697726144871048e-244", "2.04715490736849061642022352490848842255609540953471285085566e-245"], ["-4.28463874123064624897947132129656944010894656573542661592382e-247", "9.15565576203286556856497413533706987242579549235005843510483e-248"], ["1.82524621476696171762972512536473940714823717869797347851555e-233", "-6.2786978434203641531370858151953781799070239104274133497081e-232"], ["1.64779430194531019536251084952994845950410543341172795331992e-232", "-1.72797209728776986115057061148061706725686885416403099224023e-233"], ["-3.2634974634773523340679833338427652534635814063327741543733e-233", "2.52808176323401144737394728932813854556178950132503780856842e-233"], ["-5.570321953748679988351215898516091339403686431110852227951e-234", "-6.05797058749216419275608029051019425006495445270954166560697e-234"], ["7.0330295833407260662443379650495375124106451952705949927094e-50", "7.17703701498528535309957391992886576898039515364848809236798e-50"]], [["1.66550821606025572344950665356335800878758184816461917246647e-51", "7.78490977179198127474761199263751797695813009101310202344654e-52"], ["3.91457473612796339168361500947994740091798090289366322587911e-52", "1.03563168767705256659488155564774200371301506979179568320677e-51"], ["4.59367822080686537516028991990938085075248415018403356963775e-53", "2.24278945983907522880358423975571322457931473933175432392999e-52"], ["1.0", "1.53491802760638709978358309324832342861631877362779249488816e-245"], ["1.6704303320582404834670159326278162711864098272353573042889e-249", "-2.88317174865721171262474962086026842682192848236058299942871e-248"], ["1.04804106400709074727498515185154192348624421751575526445217e-233", "6.26126621066553792101905092135919141320611629821893999767022e-234"], ["-1.27223610243046087360579341926495251618921864932402587131813e-234", "2.93902538905882161785431215163166664560762770847961841123393e-234"], ["3.56453909994405056069011668053913144150639267616224684906584e-234", "-7.57301651790473068058725878801913026212210048591441721775877e-236"], ["7.67987973387590269029752223081752706280387706944555639204304e-236", "7.08264187993169618117688454906457895471718547675671335668348e-235"], ["-1.34693297406138869141222065087279333461074603104130927701126e-51", "-2.30233095019147166824598918207335642267779505392729707968276e-52"]], [["1.27902749418879996607874363245510445956039634442123719805424e-51", "-8.40330933525072713840791802489506733037980074393608084412755e-52"], ["7.64855570229779937933275530382216404883327716260258187686766e-52", "2.76061698050502385524577830646182798535055292924385391765572e-53"], ["1.64986056169908986260423880669068780382635117767933784263861e-52", "7.4789406284315785355920142388850802384199523825700015659375e-53"], ["9.03332827744985019920941170679802844206194948054599967741698e-239", "-1.6407041898263472027640617794242472598269661971748603406325e-238"], ["0.99999999999999999999999999999999999999999999999999732723529", "6.59856207020127031388348652315534737953303788062336461659784e-53"], ["1.20659619437954433102460465822007301875150249126516959511218e-233", "-1.6243104804111652759665088916932543748052075130738665368995e-234"], ["8.46371297636267619564073704483827896918274267257420521566045e-235", "3.09442119881752149404923395752465089075276643346934769222842e-234"], ["-4.23570747516367399912295132196253419664587077768799493600107e-236", "-6.59171345894926083194673190072994456625039201263726834728901e-235"], ["1.30541285779825517871904344832146072267145990271110034233746e-235", "-1.94532319405835896236416665454225015356543043649042438681959e-236"], ["-4.74204938604512540823647186279928226366548238286295206058268e-52", "3.61674712323767167621008985151386326682072206900051459407515e-52"]], [["6.22445449038658740806218589180197549192019934426067606086254e-57", "1.29108178616466913561077726219461819285553585129802200298258e-56"], ["-6.75362441670593944096549337347351273816005207481469171760436e-58", "2.88624072455196417043959601515829680980404406226723063244823e-57"], ["-1.3159227066449536553680430847899788795019132565776621633827e-58", "1.09709667752213352066525127015143385176636661462538209166961e-57"], ["-3.35702253525483664105883275395173190423564980491842644462108e-238", "4.88159911333888511522839065400197643559872450045410339098723e-240"], ["-1.27046071546787187119278733999169543100487960056793530282197e-240", "1.93478372957611328750870202304962417873351516900128587653667e-242"], ["1.00000000000000000000000000000000000000000000000003207317652", "-1.13620732055450738486722776152549354539621751534397847516983e-50"], ["-1.493501740665029109028450658369216036457554180630167332677e-51", "-8.35318450628347987966908522928659312860800585727011718889964e-51"], ["-2.52101201115800662457827148695302083899887180212193464381296e-236", "3.44492142797954874306371274269068340187176398664391493582836e-235"], ["-6.89985467246570070184946077295458833994714614866619436863887e-236", "9.74277431912682565020414791858431759071285173292950119834806e-238"], ["3.773083320966586014888478327009450366546240328501567940407e-57", "-4.8870705887889935518072776974199530126090717360854235297631e-57"]], [["1.5007115282581053259257446520147508463250854058510024782527e-56", "-2.11886458102181748082464276847208435219232749857104392920038e-56"], ["3.7307597598725523857082359000160657360014750659229196124305e-57", "-1.23644049409362845320753422116784650142645615061042013413992e-57"], ["1.67773864312443750071795835621868865715741259995076084362667e-57", "-1.6137206260130158766347453072897332392817311602926839015654e-57"], ["1.88894351166475216060413038329730969721319459326424712037299e-238", "1.25386737595937523663540925612198634134004420534946508985531e-237"], ["7.18337762497942102579558363753330499015939343574967378066709e-241", "4.7518835826100569450079356397706070512509980861488916658286e-240"], ["-6.80863184319557938732277140952824790602380414854205973624353e-50", "-9.84050594222193783943362570438499640864527289372687797979173e-50"], ["0.999999999999999999999999999999999999999999999999973272352899", "1.26669139702774686454851468271401439350357294327345323313013e-50"], ["1.30048635747840791551866635843631448627235214341899881222755e-234", "-7.90225155176475690652291450343904460879937180350327135913868e-236"], ["3.83451536147180512951524584270396366216511699507889076757122e-236", "2.57443024829506760339564308187820999899295244852156525562839e-235"], ["-4.35246866828443964420272818418879915098429654109585339143764e-57", "-1.1322962166612284580684563287750680866447601039613606547626e-56"]], [["-2.1766097850484586909819649147430444333782694998774230325284e-57", "-6.69109812152499409518979391282546060959118814553500875961176e-57"], ["5.20719082970188119711453692903701939113065548407749104473701e-58", "-1.47192811903594865814998461600066888812967648325318809243208e-57"], ["2.57248498952583518499241007968949409874637229869641642571224e-58", "-4.37621047171784763622815525419100051274350172809475905496134e-58"], ["-6.26588735912503106643005428964716329511969921178533618242024e-235", "-3.5645935909348798077601858153281476452559079442828216757286e-235"], ["1.74519426821368808493060331590058073320287531303368161149877e-237", "7.42608230705660229793904892105629661281949919898057272843693e-239"], ["-2.07286562035848101738178710076374586862520928916414552020079e-227", "1.38375947745778904959905650511877930795251621742044819677303e-226"], ["-3.342903892151756439602655301513174990225537440683019296452e-227", "-9.67594143980006208594537651226717424299974831261192336734052e-229"], ["1.00000000000000000000000000000000000000000000000000801829413", "-2.1039046609972064443461954010825333209408446832303306468653e-51"], ["-1.17378078050933817305655700719378230226918995942046506341615e-52", "-1.50930816079152001401075670140304822902434395857258797714255e-51"], ["-1.16014659832709712393922196968433830137844743151246542748207e-57", "2.0118457226677618767130295950891424466832187502594778979345e-57"]], [["-1.25990879106371191269546485873789142816160933612911004682176e-56", "-1.62187966511109354148714449677298250771410199535812404257052e-56"], ["1.04770678056722022799928517212516896382598472264319928570634e-58", "-5.06528453802443529945571364507505297077775687800583726060403e-57"], ["7.62100725066351636815132912402872921994063688926955456096462e-58", "-1.78285206000291846634761758470893237230496141884657697969262e-57"], ["-1.43240292263937215682447117067423461396101086194428477956419e-234", "3.53761786093772137130913606238751174803173237308194518772657e-234"], ["-4.03436897384388300646974813863336351582620769012173474503249e-238", "-8.45293191583210849150917869105633793336925035534064904149014e-237"], ["5.33315506214745231625746234786619484710871041578874170521137e-226", "-7.90382612331020190316677274293349592314953517841390808623504e-228"], ["1.68345220756810060809620493481883651137217555462166291794806e-227", "1.18577158658618391972378163907315206238417787903652683698772e-226"], ["-1.07715956762560217908658272839514089017336996531105606428749e-50", "-4.71545769754476988292947338728657748231274981397511305731466e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.38368716494669852288642207885694908785268257393516200094625e-51"], ["2.04843008903831153789752721497591555946451158735217160502742e-57", "1.58081504249550376505435352094846282535524892548947173135652e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(3.408105608490616+0j)", "tags": ["lc p3"], "radius": 0.08855885872095018, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 25, "n_arcs": 20, "worst_rel_residual": 2.31224997224986e-218, "cond_like": "3816.4"}, "T": [[["0.999999999999999999999999999999999999999999999999985299794094", "3.43454658515208554087583294968268486744708304589812412625942e-51"], ["-3.23136324482024006889009796436537073355594525110599009011214e-51", "8.12898883474774604620750652108635411467479630151402697337641e-52"], ["-9.89155431766694262512059438682513436027001821976662039165625e-52", "-5.94385475032876530050531495626543573035293018090506419536742e-52"], ["-2.7178049044436556598969180856386124727655755007925640942509e-244", "-2.16470782110180253915550802099580444177220865668452697815568e-244"], ["2.44367673946427489398566123453547933517576222916257197574192e-247", "1.96861702913434891772717020968810491244514429667835022418734e-247"], ["4.86694734999098320622902225967250526334276854972439468082972e-234", "-2.34443516802038618391180912446323984475907360486323983393963e-234"], ["8.81586816946458828423072734286166728157424504787162286948778e-235", "1.24174903313904811379038410722723276996821885289490646942021e-234"], ["-1.24359575736425294326483001729672347942822811412348953871829e-232", "9.14908174899251151511641623687139650549591091479127941154802e-233"], ["-2.04169768953489681104719713761314782511138455967870430578071e-233", "-2.31913248347387563626308467494459410003701484333029658594653e-233"], ["5.97436402161808347354665906123339171932051441707018671881768e-51", "3.67089099376781316470363985209351615391688233589942539687461e-51"]], [["6.06106679525921269947160036940738739079544874633060759628355e-51", "1.56330661541565938033472542590445541395922649791919241931063e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "7.76213489916324263618852942971186249783935540773947273715306e-51"], ["-1.11375617100245357122199456193723227722283879405149601635848e-51", "1.74156976129742909294509893731603567977211706783758236609493e-51"], ["-8.89042006949398359340360851589956598908285509984448713214242e-245", "7.2960444667256040670474354885700727961978691212149437839467e-245"], ["1.18222664692259234243567894967783346838653768690342653803714e-247", "-9.69122019422738497822472910447559411979852264816727757939034e-248"], ["-6.82144062289385963248749256738143972480221187831339310057663e-234", "-2.63530754841651777650457689884431763188399999387688653074356e-234"], ["5.07636942989604922378310350830908173511063179883716336730566e-235", "-1.87748093157973674182469786887239130313316816008934111474095e-234"], ["1.5229181791322450165723222458852552776504005586942596665894e-232", "4.84697174310195354130573135484770417098495958942977257251718e-233"], ["-6.99365364834799742665228429217443857039334094543519370414749e-234", "3.12168214623204629481737884117269119569293698875745418440083e-233"], ["-7.57759790746181578159010258598527926929466090194687885037738e-51", "-9.9014729950009341461294359399526450575681767206055945164153e-51"]], [["-3.59731462960507394017268237602748498229655832113030580532613e-51", "-1.17021265037331703911243457831204310728360668835015214874353e-49"], ["7.49292652923017911020704325343209164855594758146587138305258e-51", "-4.6237059773263526710105627528414345952236653988365627728547e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-8.98988780178508634191148150809243901567708116749774191889923e-51"], ["3.76387649789530514400398780778299220644888981964851905855186e-243", "-5.33300191247178741677228685154999213430349854930776213882721e-244"], ["-3.47697469319055301972549051942786385193653124772943269418424e-246", "6.02687571304626093579633599062494185368989543733220618958238e-247"], ["-1.49721303441054002361309053595368891257099333588662049840837e-233", "5.50839478795483775294536518953716111649238374678699931377341e-233"], ["-1.6143824481004768884250598639059595324342378723577673784522e-233", "-1.51300279360463879626442100396160342870602426567017704815824e-234"], ["1.30339062869468751380115667372719076994755580264881214755362e-232", "-1.58986908150478233989265245217850313478442094346572832664543e-231"], ["3.19238310393696709685705326793306174127056509847474702658703e-232", "-1.84527767199528925180960738764914293099500948294257359989904e-234"], ["-3.69675224127289952506852529744761522792978328185573497028126e-51", "2.32026633351703690985216691699070041452446503118706575932359e-50"]], [["1.40977967122591429020511568349881289945904256806186725941315e-51", "1.35274753291210730375802127364341744799907780826171464723382e-51"], ["-4.20557145792836755935015415754479594249428811958604238171897e-53", "1.0126835347254517603287942780681705548696832817188061322581e-51"], ["-1.86963807377932897573249442637690323113011253036841539171353e-53", "2.27906558584110436606845082041122824234850779233695024776128e-52"], ["1.0", "1.52181587177966651010812542492438025018778889386288292906338e-244"], ["2.5675411838592491777938388585040982831035313799629610993285e-248", "-1.75310185136740450935597112632042572830254787392686108199566e-247"], ["-5.57879486646631779187114105606684097008647288402861062844211e-237", "-4.43892256053245828866972399790486354063045928650456624338787e-235"], ["1.16236278987578527285447903119761653108502350476172696203126e-235", "-7.37698653917290581921589693015532586846431817164122676528693e-236"], ["4.78886791713347941017582130213161819304211915775932733466214e-233", "1.77098394074884369118104346729533766916533854358085570215538e-233"], ["-2.69224268538855888379135956180947498069813321545985298146132e-234", "9.85579506581965606955591168481950815439562287392671807654607e-234"], ["-1.10045255426578533016488760756762949466856296103294414945383e-51", "-6.30166320426344895899189375480803892703318292360998087514914e-52"]], [["2.47871255953227301169784088695254544150857358006738375868718e-51", "-3.98118553355763005961098594517763782791193298460189178257547e-51"], ["7.66021856395300590870021334311731157187632966698793188273891e-52", "1.75674330879652482270674635003671399226000076814221932809575e-53"], ["3.98178596622048636612336839594725534004567940657446290605357e-52", "-3.29891233655531940058620009823473920415802054104845100774109e-53"], ["1.48715444974718216398162651535855981775862626363463551393263e-238", "1.43874119885438937868688499458901919542925736158118454054622e-237"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.61421685144021326649886657456189986500221904621416603935477e-52"], ["-7.86594433911982283313138677075135029187525904986130285962888e-235", "9.39848272093209652213832356277482671956897925791480732814919e-236"], ["-5.99182059858813528570348869264323923385520681601532925667047e-236", "-2.20721739526514213114183350686148356145406433134927141896432e-235"], ["2.49315187520061830761520195776968430238142049802719567668606e-233", "-3.26545598585525108844163362674297606995147856259125998350566e-234"], ["1.08757704448143869004766016931276433958056745386293279984884e-234", "4.91311717351054146659225034524724134692102025939189079047778e-234"], ["-3.47329075752682255638068537695244818695779677666347596591007e-51", "2.22577400950544824725702725059212376488006748528650720959592e-51"]], [["5.01553665480032588133010272039749255466964201690054833062696e-58", "-2.00291629674010323709370449606552200713859135633502900123461e-57"], ["-5.81089263047434078700489908589811388290755373565838914009033e-58", "5.20364632349627171504892199362303544160028442307281182976488e-58"], ["-3.08880686042862924348950292346530568649644100971743119296207e-59", "-8.00487238001708747745514639151585993292117525462449709530134e-59"], ["-1.35320166175830509970648316144587008105457399208719418178733e-238", "1.61488197904290360164244789731381898565733594395278196057938e-239"], ["-3.28787153951278343168055118844725709324670501068953816925345e-241", "4.44241343506675190410504978152206113754892698811881629319985e-242"], ["0.99999999999999999999999999999999999999999999999998930894116", "-2.31808695921118597735128607816311618627169569251369670730458e-51"], ["-8.31609105605644667888367713696490523756430367794694422987387e-52", "2.23536457314468503178561794978867510526236216641451649678135e-51"], ["-4.682259556339224749580764429434289267951463152605063904362e-236", "9.49014019778591605930711585609851035961664005479762844699416e-235"], ["-1.90021283541376955891648914370757597179605696304891686681917e-235", "7.2800065955690756722951060080153304134883994940438967807448e-237"], ["-2.46584582855846782889444583830039337387151299716862633784295e-57", "-6.79299700918501332981974084009184961446184572553417764989567e-58"]], [["-2.72751270800575370571024868561922715557693422468819795948394e-56", "5.3681435630008044543560520446390996734372735082969170305819e-57"], ["-2.43360309325500466674005792232870053344377804572360214383504e-57", "-1.30569395680767508262381816096878307378554525857130455348285e-58"], ["-1.87271077332898818882142031688918286812353260036675137037631e-57", "-7.15122695546943777717233365601977684672667257997854930718416e-58"], ["1.30382064623053032163067791237025626271756563100087657464801e-238", "4.76707610487764837168544358265642204730285510240280318733153e-238"], ["3.36533579764706900278393390568934981501364346481179326935064e-241", "1.14693598066668836183488251177363452313059542225970126988095e-240"], ["-6.29630873449892095729314634604501985632701046493237305712952e-51", "5.54846921355856924308671086452822395723272211607004281901249e-50"], ["1.00000000000000000000000000000000000000000000000001336382355", "3.10371460568906718251317555627947980579764028236946320351015e-51"], ["3.52845829004485782147789574818766987320630426370680690132986e-234", "-3.18758543506681178068797532377071584398265283939141636384405e-235"], ["1.25324533463346442980733652881830783790099059142232147470163e-235", "6.97878361070751485468311356880629235497096401235553375144603e-235"], ["7.64983669474318184421966885010816908032738331840071864142336e-57", "1.03925731389994226915711611726743949865076785391689311056362e-56"]], [["-3.05347666688534759103562132384111795016764427291785791971686e-57", "2.34362733913044872078942779419524093813873106566480289015957e-57"], ["3.56193253766884029244671298845414227078330882421239136789619e-59", "-1.51563160685416417807463647323619316632359063990522947931179e-57"], ["-3.12207598976800256395678026633366905630012699258130644291384e-58", "-1.90677027996488035685523392121338701091870718235936831519254e-58"], ["-5.54251960450024388732790191903099764792452720951006905948391e-234", "3.0568577575635651430149641030612258339387237452566952297272e-234"], ["-2.62485107467144972828579588407749645062517270395413559944799e-237", "1.66802978312706219714487927161943544677776274862392457707606e-237"], ["-2.39881281284453840517268364315149595166402438786805423221975e-227", "-1.59798110163566850714969547188992860647032793587029413691185e-226"], ["1.63429442405649597061342258200392063190797325313599612117277e-227", "-5.61464673663457516261860501151331023643041847026474656210764e-228"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.98814800615427228649010604709277285418437769701655617775697e-51"], ["-9.92359022914021082499947292855247901845457362770233828368592e-52", "-1.08867021322359824539729557575509260732189888184201169223362e-51"], ["2.67541867488331094449181938860219849425724382307378422296015e-57", "-4.74797091691826464656552733889637429758090613598729746550731e-57"]], [["4.74064179372838252714372262417056564217038112695510957055033e-56", "-3.74882789366959135365634399430670237121400890488641656823294e-57"], ["1.47100109144598905583708649088375176252214424488276058622177e-57", "1.30034806448550138767018420132884193588539783982525468218373e-57"], ["2.28429267136424206309707108437436276405717444567778187608499e-57", "3.06987931582316588592149719489927002734170132594486053712664e-57"], ["1.76121362244340384936112864233455452368364850772117860263028e-233", "2.68141495788832490335732555025392280809716318962102991710286e-233"], ["9.47052909437571899573068635970264528672893966252120484764643e-237", "1.24193514849003441836268012538686335233799208206065126727617e-236"], ["-7.81464759913095024777555507900681691604329581762837071444431e-226", "1.89929984401407350776251514167316759835230662001891516311087e-226"], ["-3.52553585416680986143123796447413602345592701422946600425452e-227", "-7.9896001705467808012470453798404726348632109460195749435497e-227"], ["-2.55238737254237379099968465965559047042094127336452746321576e-50", "-2.38123945162500755872029709464892459828877976654106850730412e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "5.8889193986671582439129309663016771766363457024281904816287e-51"], ["-4.59657755667468520001356761875967110135764633849476011837936e-56", "-8.36849073956325819283920414313709397912684617348085050047778e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.4594073591997808+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.007793922195187733, "h": 0.15, "clearance": 0.018992673165539008, "info": {"n_segments_out": 42, "n_arcs": 20, "worst_rel_residual": 3.2255353115556757e-245, "cond_like": "2704.4"}, "T": [[["1.0", "-1.39372583770113994336074112136153188011466597502834770159884e-51"], ["3.47944540810763103226346151098639111353460169096141224018346e-52", "-2.94481952570685810543307354271644700963083953407736837563834e-52"], ["2.41204376319063557740664766031918669493309182955937600589194e-52", "-1.94844042223972428449547424908108487584740106331583418845784e-52"], ["-6.74457946005670260412266865141292570607289160386962629769831e-273", "5.57770350346336209189508748581517674995498927537199322081024e-272"], ["1.53381472376176453447649971555821126562885411455897426031272e-266", "-3.60780866843920234501047006991836479474653764775258460574098e-266"], ["5.55655340028457744189074675687097212608904552634308466958325e-259", "-2.67265461637160998363444204596993550481773652454991866940889e-259"], ["-4.79048647893157269501994169069430258687180159169287697906726e-260", "-1.54923604632320421963404023128718728992595687570561275089223e-259"], ["-3.31301023151549867436774530763505365040744619022960129575557e-260", "-9.32582672278385030986488915327450446738043044362929215383017e-261"], ["-2.10480860685540433468496303124842337877459906411987195035063e-261", "6.49152352512289718141366112470760068524709493291101129141944e-261"], ["-1.59801701470841084460013849641621814762314249550509380093027e-51", "2.41675136720665473446701100032216045764989766430593600434368e-52"]], [["2.60730864622951738478075493647102167390961405995586035274799e-51", "-3.98144555692586171430181918345771828446889870544312721669854e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.90209952636423611299925883944135411813933457576204372012345e-52"], ["2.91635133547096175893396841403381283810834939603206593181017e-52", "-5.94224985904764740422188789700486072733840133652861501594424e-53"], ["5.76854437344515572876329419046431422297471081385200666874735e-272", "4.04490613317665200658599694389550433333396395424777599953788e-271"], ["2.56138358905091777686436977673966674035257807276133104526569e-266", "-1.45795107292517999488954424701629339699370080709740232363305e-266"], ["1.58602532407161393064148039936762988446894276077261799593598e-258", "-6.89270748361225094389782251256955132876200023469273718957046e-259"], ["-1.24057020321377363280711967251503242574359711641735629385275e-259", "-4.29695278672141280699693956138427876306274732639668551894496e-259"], ["-1.09693479065189831134518275896207534815526881395370773903681e-260", "-2.11116026181545854679570330179165243050541806835751102988067e-260"], ["-4.06123463446017684383889752811242746865303560757015534330077e-261", "3.57508261322466500156876089176539599322593800933357786588636e-261"], ["2.10649451503836848557688481209863233104114970457347890966338e-51", "2.55090909951805481680079758867453255465962946991476211285604e-51"]], [["2.33940908354186387953421648365380150410240803459207248739461e-50", "7.47846664268322076081393575613119882144638291330904995283082e-52"], ["2.15825038359204699119250130379316678632067766103934898630518e-51", "2.13168260506917427608923248192513258162209380948223840869584e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.65975483952894172714224517047616791808997874087412156919938e-51"], ["-4.75598594895175959813382205182931240658392426661011789082633e-273", "-3.83248649399514494720355618648377493297396751275543710968454e-271"], ["-3.47350271881391260712378289786154720518680099235665283901016e-266", "2.03307316027666172409783912948167094047065601865351891079854e-265"], ["7.82282109388485479913534560645451225790792791013336075424188e-259", "-1.41765295210697968161686965183031473637624153863503020503686e-258"], ["-3.60636043084428142908133311498728674753664034325152681902828e-259", "-2.56425340914522008184389693998740457081540883096584429328677e-259"], ["1.8420740247462778465464223151993936144600483132343293329488e-259", "8.81502366002913167269650729915198677264245343262081660622729e-261"], ["2.6917448252700298755000347510188296652034055100567229959464e-261", "-3.51931149890045368442020062793782071391963193656680614248639e-260"], ["-2.25031599379075757433983527980016346764355780365549145360277e-50", "2.77688480128854365195850579991911130324533635318763808382527e-52"]], [["4.02710163515876599658591953582115174655370766774016674931848e-53", "-2.99521444683387565388364410310761741473737742745497843279343e-52"], ["5.9072124162106621657933742158976896231300822122477786576048e-53", "-9.23947333140814483885681212481338727482577773958556568496583e-53"], ["4.34476619053680503008425132496276857513863027887321605285897e-53", "-5.54048697723655203307282358642403454909812951058916066788127e-53"], ["1.0", "4.06265646807529498432285485509581328411740056554447880159856e-274"], ["5.61079159631654250508710914709568681767945184107142297483142e-267", "-3.67722597234700296297910367013867680653504035408898179695335e-266"], ["8.07440509932040012030328893600563569097665532025116522203628e-260", "4.29511554294752927658985216325285029411395731374264449854883e-261"], ["7.21709027294774186209572437703409913139195828806420019483967e-261", "-2.82753243499833314492135640672299301352730401492135035163494e-260"], ["-3.460545939705011748308441158400992351718951967805007166464e-260", "-5.60316424390812741404219962812617865110730075823944367959579e-262"], ["-4.3956873644571008089458722403042787782075085336139965315844e-262", "6.2709860726043379328867901587811499936660796695654980639479e-261"], ["-6.6842755282840891160990566609373662858245967325113411598575e-53", "1.56114420941994558602090012866283357483329044239193799176684e-52"]], [["-1.21446819371197048570384849811624456057263316323674438485923e-51", "-2.19402444655642094635356788001635505291690941603186677817834e-52"], ["-1.59522229251107760008543350640727834421306295702331013706158e-52", "-2.23332115743157355994772238317962639582591396257706760353771e-52"], ["-1.13965522933176267378451602239078256410415474580161910629527e-52", "-1.7239213216539737123572467377961816198467027633994840319434e-52"], ["-4.22804188982392734124821028164212397014327791661300765908952e-267", "7.2474584308071624786277797196017491613836513217676769431273e-266"], ["0.99999999999999999999999999999999999999999999999999732723529", "1.93566508677103753046164869311986760602655401259678868226338e-53"], ["-6.04131676912341830890515974039884946259420944463759724474095e-259", "1.00497385632610017674300788238590479703419306791572355434976e-259"], ["3.09803023072574900789180234068065166817077699869366337785512e-261", "1.70503319193308315533499167615228827408771930739643362087521e-259"], ["4.42065702659038673438742051516534486477954681839477058755797e-260", "-8.51573687870792320474636994173943679153225594379607523361668e-261"], ["-1.04090826643689618437033973429097478481846432542501187855522e-261", "-8.15490940077416051020708815984102276272043815939083974488515e-261"], ["1.53558303864447758077790081710238476245098052749051719947984e-52", "5.56713217629341553582642380928093805028274621354947465857925e-51"]], [["-9.21262345143305210736594291725423500244840663819128108269682e-51", "7.54581289598883952709739717126190493855438799362603668822832e-51"], ["-1.12465743727101124617114860173521899818623146366003148068733e-51", "4.44000405204276193041777475311085464171216565305197832249331e-53"], ["-9.58287970057187740413158638516759162398261904667891105342348e-52", "3.7831986551478549091475588117072985169821937089565648359091e-53"], ["-2.68360657278704377322001632350183555369254405458573503274196e-268", "5.2743460075333526291082976768325610013723069762438316160413e-270"], ["9.85717489613691869296887297851460767427485810761920532793011e-265", "-2.18495912573306964924816246325484671430226738963184209193331e-266"], ["1.00000000000000000000000000000000000000000000513172695272999", "4.16103208829021869960210547600080996169985535076991856368106e-44"], ["1.10445127086322548981885897035762408003983115992507106313351e-44", "1.28576886126517879019626302753696778450084184646610114780529e-46"], ["3.16145034225766987244769737720365740871055172410945070869492e-261", "1.82998284661789920757123934567442788570819150010048065654516e-260"], ["3.41767855540664684429274177691038985127981547661178062785798e-261", "-2.84317265629863445562214512797745474101089874383873137607997e-262"], ["7.08803788063859506852973085792216271796093256426130740791033e-51", "3.7106739672971057242871034785655857391898754001523246910336e-51"]], [["1.88180318276941049399885826254724234967156846317977314014932e-50", "1.08429700085578742349597511033953278869557677675955719597979e-50"], ["8.01740138749844471182249839374266347616283723714393221167307e-52", "1.88967612222894480196777977107877740654002822639933930384722e-51"], ["6.83139391464260922572658229647410860549473505554215455857461e-52", "1.61013830966022233751688452319097926408661484859138297751965e-51"], ["1.56516322177816401204371883722647982586493595414216157694983e-268", "1.00398788687599840223789685374441363111114875186791111561311e-267"], ["-5.84224193665089567582932760067071996269137600759706290402969e-265", "-3.68680872742382457285328283549944940400460679173031720429487e-264"], ["6.76624021640469591972309258844179629686321097001640050534277e-44", "-3.56141509061204787640210322676522327075315003009764100474064e-44"], ["0.999999999999999999999999999999999999999999993089693798380358", "-1.89217290780632037535803717780624171565247131980632457529152e-44"], ["6.69071116657128182533008888835896014420586252819289117815429e-260", "-2.11538430082219896770031006650327406919841256512051210829805e-260"], ["-2.8029953752105853728408160076026530469566165707092593309716e-261", "-1.26597495902531773335125348808851494286945743994740977774655e-260"], ["1.75373162468636336247790539559450704408124682800452047933802e-51", "-1.44854915394860952353490275940291654177494967572280490226929e-50"]], [["-3.80294189871697472026584352402427552303560357936464141623048e-58", "-3.46679484473299659412306360010889344419384898491837749496423e-58"], ["-2.04483867114798304568186485735316154913310254799143673273316e-59", "-4.94632742154541889418534644058015763300163019954698206360481e-60"], ["-3.21160903790937353804854414359714471378920362560351342643885e-59", "-1.78030338833960175711549217196690334642333785127485669067114e-59"], ["-5.644527347087370902817288095776948463331388263806086127391e-270", "-7.10680167720791040580645610087412279973285686889081177547526e-271"], ["2.2105610320234990362437360625751916331871646041992791912822e-265", "-8.28955229897556987469600519461491119903735988592780135566875e-266"], ["2.10777881545109433707069373315749681463442092466629957701687e-257", "5.22698601216142868136230603155676022099645177531081421068536e-257"], ["1.58920087633634347587110070584396542170783478711424437331752e-257", "-3.6262151025837372794911959569579656812924953948813192558106e-258"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.16031826028541020798592088458298135938979632178038632344115e-51"], ["-1.63174336535338873083379972471280091612801391135700549517616e-52", "-1.26043839909926620551037207647548535305702828738208602994138e-51"], ["0.00000106952632144525931125643109008599746522311928831097343382286", "0.0000000754630632372023084869497097818555341272033270619410107906206"]], [["9.16184978540701951376419511892301438411317398958980572197686e-58", "4.50253491850855823717480443385921739821120729120900550838363e-57"], ["-8.59103961072852448868926311879921067067503191080634823881942e-58", "8.82425228241275948939025720716130085721282540739951348388814e-58"], ["-6.62470315719505641810766585125434976048219832979229764953101e-58", "6.74923434296892618932314078316185532626110090959487562273889e-58"], ["-3.22619931304175941091998778059443717134299233220025382601789e-270", "6.70648358486223500465227473594859932145973399529885447085415e-269"], ["-2.54933605161008656442443646712164731157842196364396577209194e-264", "2.71360070280752500732541404715905739007945585379066350166639e-263"], ["-1.63490786510246845737949930405149446433271774954546427118184e-256", "-9.47249529665280746609405275696271596923051242337615147942829e-257"], ["-3.53941273166338250155724132381156113218113329245609985678043e-257", "4.76345537875443187738532042539816171721236091399520504327912e-257"], ["-7.55906538957287007242330652922593184746087982060970227625233e-51", "-7.79309556656211607630955023143101388571324708173090518433931e-51"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.14345156797681508907482401502302343605339167702778577549513e-51"], ["-0.000000843275060977554998919947414299843448131112161171891492759531", "0.00000528995185320431207116956814624700189922379214075459206382044"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.476727186300198+0j)", "tags": ["Res(Q,p2)"], "radius": 0.007793922195187733, "h": 0.15, "clearance": 0.018992673165539008, "info": {"n_segments_out": 42, "n_arcs": 20, "worst_rel_residual": 3.2255353115556757e-245, "cond_like": "6541.1"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "-2.53893091751632738258932596810339476108035290447310788886713e-51"], ["6.70011993337815614860359187910855339588049856315037712112785e-52", "-5.92047324298265553614356743773484341799892268173712999699282e-52"], ["4.29462609571911139926014000328577775967091685945306637494814e-52", "-2.82704854324418369290498890381123071538552685924969923570297e-52"], ["-6.12601319687726154537157418317129867141019958266934474466017e-270", "7.39548697223258734694037829010503850997468974882042761833514e-270"], ["-3.53910584753541833473503522299932098334634262331766874256642e-265", "1.36470483786869561705880003663000993393122124873839067097944e-264"], ["-3.46913022764130770150385025726601950317384317013766513586109e-256", "1.94504614149326383217626238981329469131761565878627240944503e-257"], ["-9.19697752019060268863790497053010003868557567211631438200123e-258", "9.40848403471515141637729111542358323130560214093886055781842e-257"], ["2.02204090401291457682199510292708229895188530493008237176511e-258", "5.75279551714782208974061490289926766871120180582805548003878e-259"], ["-1.95066396453171872903476167980112773349601726723319913982258e-260", "-1.7440598900852712993358007424213038298590956214503103295675e-259"], ["-3.86754395151593897745784501723981416033493722467734100524097e-51", "-1.08159651095865719874072811623896434612014588363205719416174e-51"]], [["1.9670438838712789517933427709520406604355670082596095026588e-51", "-4.05241436247648362898969204356260668531290557195685512549639e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.04144862228264053264869577980784992897216595690757437065e-51"], ["5.68805950477799668700022239947224706562137492803068978660554e-52", "-4.52127410129276239551753876148697044611801751473637627877046e-52"], ["-1.15412483512578077680837015643234651086208896738626513526628e-269", "-1.24843698837332772015497500231497455102561491314199871100423e-269"], ["-1.04066340644856949055577632926012737728449637484561673869541e-264", "1.39613745508920558135258576943483896917989805060490806907798e-264"], ["-2.75707608080364632079579689317646392971702176674854771055729e-256", "7.77238352292591802688738806530463521092744756498855468317374e-258"], ["-1.10497143100301353511964163297342667386810065563404625067481e-257", "7.22590804520460959513915323165848533684039686352326350376721e-257"], ["1.36307079609170693036283634652393755921846733642927772069787e-258", "1.51837159185523048035964158365988265337291757910497205776985e-258"], ["5.64226232844794186228879419231271867850856263441475499808303e-260", "-3.39149588510274447303582843535810230913369026281201540742784e-259"], ["1.27830232874528196155765494497492427651540869469486031930806e-51", "-8.7472495074044393370522665618229249627981179395503983091894e-52"]], [["3.85556747273954314651644453497883610191714889290944511862011e-50", "1.03281130949680539147167593082050055895417173368884210969005e-51"], ["8.78354551020889692895706428921596682580378276700870961033329e-51", "4.52797436789585641779158970572418498593478046389955118198032e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.47582763502036042417184555497718954448698883754117862128107e-51"], ["8.40114640810448134128721088658529885430037362692387969970607e-270", "-8.10870745047337058212517470428642599403374720238086402266339e-269"], ["5.00837335941231998966501679665000141376749695231193439530409e-265", "-7.7584239189700113536469268468370191792826509065996469636484e-264"], ["4.7258974359791873361577479329263832740638647445176752294685e-256", "-8.55947900470512130898170901687950877181916715042824436512854e-258"], ["2.11289234356318569410840581020411041775477761954686933172992e-257", "-1.46666964305708594782975352919030070970110463309172829389805e-256"], ["-1.30043989407552678052710662488264349393627988082108993922119e-257", "-5.81920820020901652725033811483497678642659444198248018047132e-259"], ["1.78487230764762854625683847750956012495145504263230663603759e-259", "6.24229728313446790749011968112413030067413358526386936623929e-259"], ["1.05882234944258593486941531479127859582382940186306660194684e-50", "2.45030734049100661371908724923036868989952668422909732774645e-51"]], [["2.27773721959143587673255446219210237366150039859735074905187e-52", "-4.81698453066143395176505175080807966041085081575712698215116e-52"], ["7.85975954166118191099525756418493981223353935996706447919805e-53", "-7.78173524038914360423387970536760288287834999510918363820395e-53"], ["5.11939697964914634431332062894847407233060295145891876386126e-53", "-2.02401108476457987663230940121601028005725162618471599966281e-53"], ["1.0", "3.41227528443867885452440891992544955953443248249078255106184e-270"], ["-1.0408053218734189960810073339893238699878304863541675187739e-265", "2.67415446532577329191584306525699177068709629163903481534687e-265"], ["-1.07599423536611018197702898980481629556858052834069262499042e-256", "1.47989930354612977947877010057459876605349745934510667289639e-257"], ["-4.80862609972978839541769833187224607996350807880912779994436e-259", "2.9368472277015578818981855444258448127591976937198807937181e-257"], ["4.70052509199596197208589554740891299647666153542840507872413e-259", "1.82226555961140564638152722889291365476894054660871973758984e-259"], ["-1.71157850511991170728198042375949504720351892897604354656911e-261", "-2.28719583289776592394331688724838224475139325805365470610473e-260"], ["2.25871740452810429255393762273854070082813095950522995947409e-52", "-1.5001610872829500545602473238870368902547072520917182417769e-52"]], [["9.15824636228853754405481557909620481943820422373512883533885e-52", "-5.50533396056647778372907839708008020158413526008903521270193e-52"], ["-5.34724612463365522934632358115780231821471842232614065759633e-53", "5.05910303273125318901472323444065379300410344055859186399503e-53"], ["4.2187084592979829442018962793032673657382127835144703451619e-53", "8.22881810303758856578965019198153814298137791386324482341779e-53"], ["-3.63671738828746396591495323487844570860545323024063936944067e-265", "8.19544766888956600176814351547994788624139725145096750405036e-264"], ["1.00000000000000000000000000000000000000000000000000534552942", "5.45479025010125705409655555865161334676999227146458559522139e-54"], ["3.74927410239743873398125202095039720921408970418974147677716e-256", "-7.71091423158200532659622542671304779792178149622733016181303e-257"], ["-6.639104123189296800102603900816149925630084109571808528541e-258", "-1.04097174147191518709174929363953068982277205299165594993613e-256"], ["-1.82820356827829672491870100068502126869071693502988032309139e-258", "2.68196133014557749737470346531507285765205417925846999196671e-259"], ["3.37723512671514471938972490235100725347001413711197554323819e-260", "7.96429944554664316032060373330565024185226364576480505070408e-260"], ["4.91632006745460258956202816520927978372518805777627143982261e-52", "-9.85688275260754722369489509270531941560594368320444780141855e-51"]], [["-7.31823401089742991714173352327297328517891138169627806152172e-46", "9.72443626897258475117533025374066653089916946410806555117007e-46"], ["-1.10586572280953343944892649120153769952645624949060072301072e-46", "3.16623494298366600957830802667442481305730760959727682477685e-47"], ["-9.42276118843361606860162323979510384299724006999652733704758e-47", "2.69785699284094462601677759397831229396252542437891398266366e-47"], ["2.17089237192032876136611739235901170772638131538729957358245e-265", "-6.75792554388855929970727632055863539780687163878095700620679e-267"], ["-7.73835568774231994573899661519597165820036057546836335238335e-262", "2.13039298993913497494084291702963926960022327753775457577561e-263"], ["1.0000000000000000000000000000000000000015178592237296864235", "4.00695605349613727751933729504711036484120841282659467389113e-39"], ["1.09967919680041271815165813422234996273159982283840669604833e-39", "-2.54878021944914460895188411469803866740290230235886374148109e-40"], ["-3.57632562660625411954146425438025803091246753730485584969273e-259", "-4.46202618309395953459162145758987711040395899239889621178461e-258"], ["-2.96997880398245782555628142556640432853639275245931233918281e-259", "6.84956288671995838588196676417006248295895365151930517806189e-260"], ["7.93663811400947976990237929328958463455901867405555532608257e-46", "1.96652224030703614407837372390603236500642694218191719615958e-46"]], [["2.13790922126199728505610268704704693632288096809233111793965e-45", "6.27245914674147257416327970252621520215383678435482764165674e-46"], ["1.25523617370425880405876752198687355928325315792658667816839e-46", "1.69082306497557446822209824120145840164803694477479584283661e-46"], ["1.06955034918960627646377177902261825022328768753136048935266e-46", "1.4407013098037877651519314225202195201256755857501438796057e-46"], ["-1.35769610481787485971162150243131461000591356098378760500324e-265", "-8.13816201692861287575640251892897564821260483717337537211774e-265"], ["4.73551838634041950980094028260337005565900138606134379053303e-262", "2.90109307099258179042088751466926880415782455670771140085802e-261"], ["5.88761579770710040460531682969750035174356039076921144606882e-39", "-5.1832242961011666355874036332605820027746349017909470600072e-39"], ["0.999999999999999999999999999999999999998854550635727923777407", "-1.72001625335195972748400693893419347525206809189219493854019e-39"], ["-1.66085022816606319522821980683101511111916714021145697932775e-257", "3.61488699255079940081227753752293747314327661664773798653123e-258"], ["4.08733997867083825822970928349498358146648267180579380758077e-259", "1.08337045370557920836963739043753120923546608540670994010414e-258"], ["-1.74540052673698550115691861344932436858811320273839854756145e-46", "-1.48666651914074627173477411665620894027679705910172557918399e-45"]], [["3.60620360188470743597617078023254960307404084827557886842864e-58", "3.14895534863543656710756689019638372201034201333750374225778e-58"], ["1.70529275909668446854054986946999774336584127007517926734932e-58", "2.31060754690639031936983145707473061891494645220322161659844e-58"], ["7.10259894283513163484056193183292238840167505530014108003854e-59", "1.32453275956376699954795281987192392521578771740968483749864e-58"], ["-4.08510888626088317166643232523028101788221683334604018966244e-266", "2.6036195229515015836904660969756079089265853037023921855956e-267"], ["-1.6317970674244570885667109864917447365665404214222334313874e-261", "2.72196383832723069394002783014641699122451579200557238421223e-262"], ["4.38255255725900937815169018637224570076630348862011269883708e-254", "9.95740927505879959376482746774985542827393675995920823197463e-254"], ["2.56711779450521877943087472203641504127451342320629333287001e-254", "-7.7759418721498029862770317155866391814257155913594507256637e-255"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.68539620632456647097713122994361781115382038641865199185648e-52"], ["-2.54915488755880717463423729358174226104877066003731314140953e-53", "-1.76390291743316792478360208048990257278525554027242166210202e-52"], ["-1.07135886117567660073867934691343292340925582596520316278092e-52", "-7.50056843193493586446102546772753340597690202341889321725133e-54"]], [["-4.65148011684770016900617391009525896399035050306777214256235e-58", "2.6598914230690765527050812777135283887881781499814016052012e-57"], ["-7.58640985236709071120024731761049723712815413319912791383367e-58", "7.09311161806786001630920504229530912083393072415190279711205e-58"], ["-5.19374805720358673355697600774207210735574560800885306969883e-58", "3.90944601228475293430013236391049331659712871754526320677424e-58"], ["3.5390103389854963682370598440281056320322116005977101061994e-266", "9.71780307332452375394062469624846750598385251693138134844566e-266"], ["1.9131834979403109729956272225711643549992094845428848054371e-261", "7.88869449510709561999947899938206969792396678780606945786682e-261"], ["1.77339659139481691771382061052970851210960984007263063545295e-252", "-3.80136511782354185329522469025144814015792276025993576313726e-253"], ["-3.43938224151853427759407411335469896549429285646075933217496e-254", "-4.69331119800013075782646723143783632112021931070170215545915e-253"], ["-1.12407314924809107943833215731676821454120562231344068051722e-51", "-1.80071108625059253720271389717791965517683299585993520555311e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.52511745818001185433551425762241377049501992307643110460566e-52"], ["8.40105275200696104191513914544277704536568789586735853300892e-53", "-5.18774067316316895546224871092033410843482571857194172276653e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.5302564649106716-1.3254554243733883j)", "tags": ["Res(p2,p3)"], "radius": 0.2, "h": -2.0, "clearance": 0.19362711575573854, "info": {"n_segments_out": 29, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "204.21"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "7.37224258984946301553788317652803477092211042046158750889428e-53"], ["-4.70572689848635061973211470689411693209468922111818047599048e-52", "-4.32195008616665248708239905010646448261472692188613270226732e-52"], ["-7.93475642762182938726957824539476224171540617419401479727678e-53", "1.23126702621624661097134067786054745320076733960932199996322e-52"], ["5.54709955281841536265042115029928163910616121702698998997936e-269", "1.47934990580347037688789857967968349026984517811834022332476e-269"], ["1.46052927365138720818028046388468466480347569899726313047794e-270", "5.97755259498303751271409268183593279241780777781976462204453e-271"], ["9.49475463082838599779777662153319379143317853575259527724072e-263", "8.40855498563182843073781142647448985320657150032481455495649e-263"], ["-9.19957315309705846495484193958012230185571617675602384527301e-264", "2.86884215919756067005529537154613346776457985316149164667721e-263"], ["-1.0468307137839270979108004043755036702168336981958568652557e-262", "-1.41473414769392652627950718515661571039764247212775566672255e-262"], ["2.77732607897870792230984635414520721107653768591842477237187e-263", "-2.34391900974239598543920731717835603471193153477739121164745e-263"], ["-3.21982973662155331602765539307109642567092728585361936668532e-51", "-2.24039457441927959146026257753984335976944361995768935617218e-51"]], [["2.57439857144052464774950660068064575823913807087666407043165e-51", "-2.2952141432669144205292288629913944406890108973017418097601e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.2362046870976567461459320696093758773990461694776049495345e-51"], ["-2.28168568343488288290904639921404878770412348616918960743173e-52", "-7.51883439199860032177684692836231091408586411390108347231236e-52"], ["-3.01155455157458488663122253400549862710001019461773527502963e-269", "-1.0882061758513738814408905609199853361628599413827782626895e-268"], ["3.48324708613634959401425109365331510835318165001001399771742e-271", "5.49260470502278203549401410388560387066003813614389774878479e-271"], ["6.59417611081632055020533039971823474664115633045539613959614e-263", "-2.56960122618678428561429660568516349771396200363658513665823e-262"], ["3.9549488038476189866328942090723391589486645153666211592331e-263", "-5.57071521563160325148135344797440536512232302254447688750427e-264"], ["-1.31483158566739378468974461006048679324500010672112008571391e-262", "3.43398598065490463148541388783542378958769263769758784976944e-262"], ["-7.30539651456195473069139396151594096693756541743854315302039e-263", "-2.29518240849823710065976697426465669597025699454713105064116e-263"], ["-3.57559690021093852416857174721450483969317627175022091661697e-51", "9.59003614852524734462771916124300263460068343126925744324619e-51"]], [["1.08638035307072438567954784258999742222802031973233931921831e-50", "1.63687318592770073392545392891141431975660647057405777346961e-51"], ["-8.63267167730368039082442992776314246152465614831934030014827e-51", "6.74302835948242350628459407240358358829699420301347532135908e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "7.92067596176680850438945503744760957375028086199275951419839e-52"], ["-3.47474936369272953317180245138402260011387310186209585211701e-268", "-2.99502405323336765916530070264402378612991225770315573090236e-269"], ["9.97358293484971281448574399365362193583400763288324642090557e-271", "-5.98685827559732281372306177817873483548207458309651027388156e-270"], ["-1.01121729360045589313743832249017668280507704695350003159785e-261", "-8.68473774377129133207681544634942896088707022141657075812435e-262"], ["6.57973215543099516514470336300133369811043294096900804430118e-263", "-2.31165027967062305886971701834879491614283199921223842499932e-262"], ["1.05567131252244016508232474119383741866378628303099586774562e-261", "1.34132978980591606245647832249266851776509278355157149633407e-261"], ["-2.654815998498584287290451165071339768192313022683337479017e-262", "2.36665191216064413323398321414538590181648302893189077514407e-262"], ["4.63734720851096433413540274326024506931262255405730419627321e-50", "2.78924051281208565486880861602767563062442461878834057453025e-50"]], [["2.02978686488131644401798725540944162325305002330057575171292e-52", "-4.61743884249436068329451337556180698645637060176712290693069e-54"], ["-8.29006479944188859534570776462287941829397728253896704872007e-53", "-2.32757963493100205840218360270501319923826973058217419270037e-52"], ["-1.31902959825806160395259340378635545551688280985602401688964e-53", "-7.90831940910630776803360948239013549578282797087546449227405e-53"], ["1.0", "4.03700469991597954225908441968550017722216379394075578235e-270"], ["4.70086921986871080201600065667145344982638056381439563333243e-272", "1.14847816806125652370737957808915070256742943197521292542481e-271"], ["3.37369694392010524590032239038356970709161371834336366689002e-263", "2.34901759083189726088538575881695982797403707966297742874717e-263"], ["-2.14656384001250630676518554566695721033196030732460170844545e-264", "8.78402018241156025820240356394106384290696454365596625267717e-264"], ["-3.68985977094652165877465053369803626452493071468501874101268e-263", "-4.17920379546313115672763102421431699018505836876988490849207e-263"], ["8.1272316463771645222449325282336992999869693238234812435276e-264", "-8.2049875516760158611336010530861953170668212350201290389799e-264"], ["-1.00615534028765707477626903234606973606264064975616605062149e-51", "6.39867847289035494652098995283694810066225506054987694551565e-52"]], [["2.58667271964054766422320429420926753889159872480277428446918e-51", "1.95404341546584996720491473029362851067831888297117296418453e-51"], ["4.16651636285966307593089089708156034814456358489044236044279e-52", "-2.13172855356076581814584941999359382044612990133117197743288e-52"], ["2.56149288949824553039726230655204292148323028364845710082714e-52", "-1.53956570423602928686420185062123317885719741807380093014849e-52"], ["1.80350128407091478264293346853095004284836225201113024820881e-267", "-1.07768857410194415744964452038536688460105815835683124273648e-267"], ["1.00000000000000000000000000000000000000000000000000801829413", "4.26241891097391624224689335762243187086985871485270135055485e-52"], ["-4.03314613972688531364157928286858149328204238383442399331202e-263", "-5.9110457602318491227325224935847244545773736047012230532844e-264"], ["-3.07610187582499525879561764317930136114117818214392899317548e-264", "-7.84763301270985162951243831321064382791735280548241731259501e-264"], ["5.21134646042338472616952661442009018690793801721574868921408e-263", "1.94186086842998529443592183066205956669020419032186268165882e-263"], ["-3.38956619958217058784839393738776419717724079135285707244536e-264", "1.0973661869634268878114681682131577950186679522465976890657e-263"], ["-4.84093340283192637249072013746135144536403823024975750818437e-51", "6.02045744821970339278326250973197982754457126492863937712216e-51"]], [["1.40528944509081134352249333703925886605792827836246603663319e-57", "-2.35358197936181838515691280816467281331387606968128660843339e-57"], ["-1.34027261823402688505492366738932355240166825887170619012985e-58", "-2.99157596579326635992277641581002971073386553571658762327309e-58"], ["-1.10195904597180212271378764233015933184232486699925953330854e-58", "-1.90570584772616383967178181143723364447670534726521536773164e-58"], ["-2.48706676406332572951607458635917993109197210655226135075172e-272", "-3.79277839944102265662796900702744514518694575212150830860572e-273"], ["-4.3417686093681771147994529358133350559067454390737760191314e-273", "2.70472063868503575461876247495427096961603532131406292233961e-274"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.35362731197054775744305956215533960004645349838061240430224e-51"], ["1.03331154015993002842757013541342649028565222231657321863732e-51", "1.24398899434651035107792964975068198573360165312391788957949e-51"], ["-2.50332364192083036009037623720813778203710219523466448363167e-267", "-3.28004285948687090868557656766444326227331211325300489014586e-267"], ["5.96973012537303920294799122011767835938926250985918154137034e-268", "-5.14879800769959701564998389120591609619074895907011943494059e-268"], ["1.10293268548559720092066449146932603694332103875536424267429e-57", "2.21827925555119397512810150130342874560821863989521613360929e-57"]], [["1.40383576799987552870210173949382892815545443881409243246589e-57", "-6.80609856757951593728570084544957055210183257318280486635992e-58"], ["-3.65776825373364522247590838851671139314191879124972248960948e-58", "-8.04307937784202932460020351924389629240072079671621494024199e-58"], ["-3.674673473430913495800589810592660894525154808001156920166e-59", "-4.04201969096373537796074937922713028483729969778930353522245e-58"], ["1.91602147481985599954741992827511226474791584371986453472603e-272", "1.21812806775622126311761657659009165462825510758628232427581e-272"], ["3.70991938428326645116439025225129605556075085684019224730745e-273", "2.36889864767450330094159181623132093915480490955509079798442e-273"], ["8.54853436088627332183431087672941596937643760639356713142018e-51", "-6.5896870506186606624239162321770379077005760425113809051415e-51"], ["1.0", "1.85004589896298995696913189009688522486531786109712422195823e-51"], ["2.59253013507797118628410532442190234106609550105603670908946e-266", "-1.53653862406226183756586808641696776765783581299621050934247e-266"], ["3.40338622237712684654242870293926049274663758204376479639346e-267", "4.98365754712766930809973887646068501982987937020215569963238e-267"], ["-5.40026495015081886785019180320142799066956168308220244896023e-57", "5.28978917133280818929847773404039396323330879855906227937156e-57"]], [["-2.01040873992576365227022519080708582077285431949233540100281e-57", "2.35401548900336068417686268179681077762017665210699399665701e-57"], ["1.6237140732034592062089805681533672778152172777556888522121e-58", "3.08191441558793859024781795783371322280887938550089493047296e-58"], ["1.84059084623625702531537449294352082360317463971881135608955e-58", "1.77499827419289388463342670284341960987068100722449019439917e-58"], ["-4.45253124374821863163064496011355826714754237407662586652628e-273", "-1.71360614705970193867376724164000819147217847303901626816638e-273"], ["1.33323063371534925647368650724472112270995097580442428576147e-275", "6.41035216458958455319376121394879455769479212763554562617663e-274"], ["-5.86241069402773679590035821227731356061663000616950940383053e-266", "3.02793612555698666138882571839435534842879689306638692035749e-265"], ["-1.37884444585378680097812389409758010662429476353632990525074e-265", "1.20040670936475270291659284725469445879085421424535706600462e-265"], ["1.0", "-4.41437069007456003466731031848734583631606676411876723967503e-52"], ["1.89839871810528772378382088406027345155860524979780952392599e-53", "-3.79689993109335123555600913504145785166984225124000650502129e-52"], ["-2.47170986958513516754555958746058501898336362047081453233355e-57", "-5.13129453725070422615244067593720344017541487667067781712957e-58"]], [["-6.23844012263999056899901647611311438685136082438956903496346e-57", "-7.98377465090282752626179178190230175160626981025955839814064e-57"], ["-3.66082108822333502724638445079307381199792882390535191982052e-58", "1.10369138609449258408109192300563976905249122853928361167793e-57"], ["-5.93457396990077050078462121338485235706637084691325815466246e-58", "6.32161146895623603810663937858267386284718465772995760915867e-58"], ["3.66791464268531081457630307524682580831913979711217011816514e-273", "-3.40101575333897696445154870093619515574845247939999173249536e-272"], ["-4.10972958648955917138473039822335231774919301876910049488876e-273", "1.16816753449049159850916403845720587050040749729046290559608e-273"], ["-1.38826703299854168968845673160451908817896440803460529837648e-264", "1.39287460142295670603170187128348956351963118032844378612355e-265"], ["-1.01757124117629172730578023088561208146560390384133668416828e-264", "-4.7131662239009367824537858357182740320275802365579481306741e-265"], ["5.73662830510433709450840241247077922392755284020535421592116e-52", "1.55797023844183475444792009501165909187794563114693954563422e-50"], ["1.0", "-8.56930440745727278961603550254019398858446182429992831369212e-53"], ["4.74197536884521676098653757837486535205090820487000147027273e-58", "-9.80294311556794082853412872363015478704931666840812157570576e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.5302564649106716+1.3254554243733883j)", "tags": ["Res(p2,p3)"], "radius": 0.2, "h": 2.0, "clearance": 0.19362711575573854, "info": {"n_segments_out": 29, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "204.21"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "1.69888685454263092438795287602716213514482164740239878084543e-51"], ["4.18425353983743792288869416101677418228290818856190121397699e-53", "3.6481750057302514856454209454530690001416633077066295974687e-52"], ["-1.03267746976905745208756570420695106819484562376170021432866e-52", "1.38931989482716598457504200782184677487967328279510846754132e-52"], ["-5.97638028396373665464589119407607714327132630668380619160324e-269", "1.91999780586597453505348293398354825937860862610285020480142e-269"], ["-1.4425525196239174178941019822467232294757074011729768763386e-270", "8.31617658095006009986808755852958992845343512816818282431777e-271"], ["-1.10996036135577526239969606029267547249367463147877361727146e-262", "1.05689150110015227214840031311351413431215358040286521257107e-262"], ["1.10269882312841151920838266819213040980112374448844985417395e-263", "3.47967871944181287764997811939503412498860716052659808541818e-263"], ["1.18598397377165826651308917019081136732615585155917954913363e-262", "-1.69286508872906620549944520333563548639369923367455644710246e-262"], ["-3.33684855219668627497027700740059485492551595196174190889438e-263", "-2.66142902691133753925658658432627095168823567985837214071317e-263"], ["3.70408785020267089182738075023338586645199101634297645827768e-51", "-2.74153705658432358290304968228503234958120177998685162815765e-51"]], [["-1.85932895140013098046227721580102905554988230254848642377257e-51", "3.58557123790942617208686472211858527708164875594381109566556e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "4.14745401391241274133017970564569642716314275370058919547068e-52"], ["-2.19764172974398567388141672149003634289457770497720932965626e-52", "-4.60573955095585991642254547258366134009347473681434072897283e-53"], ["1.8285355170122549011931731024457614479771481255826431947811e-269", "-1.25080006356522121813855874333099398431635901169279270145359e-268"], ["-8.47307263140879781014132596976039938237351480301483238889821e-271", "8.31523293927007882090663281446346225458468542213217543193244e-271"], ["-8.66990455516424398761609131771559994338037750531366384619339e-263", "-2.86215752023669075299101350146472587252243770307983623891582e-262"], ["-4.88108543780922730980072199685008739300112855641208083800968e-263", "-4.62312959315078646839492300747234571026396394316708014080702e-264"], ["1.68614191523576542488132792267521465747932127869438373359401e-262", "3.71084220842073447826559321152554701400849665330189129217679e-262"], ["7.91860184301662854714203773333234177958935723004914883823448e-263", "-3.02229611839873740707326634222495005944510032120477514782701e-263"], ["1.32076696804596803360458152192430559045917818670015346495348e-51", "6.26633778813004958067977643951213565071454160171426263066731e-51"]], [["-1.30763649142204726913328310501451041838913249364035003589312e-50", "-1.53385739492244696805745658316913196827169414104962527722362e-51"], ["-1.86952737155190003840404336119536821944935959653846367901121e-51", "5.87594432668882556312440195621290796050864942359035597844297e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-8.36094299573175498404451528234881595842376188659751604892325e-52"], ["4.19688603335630674021877217528526384106235749301014929499922e-268", "-3.9370320423951141231753835995818616459477959880241206901713e-269"], ["-1.31642285130176334454717698234392870138151412029090462412902e-270", "-9.71844613599410475608206192553718478820245482026583186703397e-270"], ["1.08827564707045012582446078680129499055272378166794467202109e-261", "-1.02919890113987577329417178055151965786931147431746303671328e-261"], ["-8.52782951180109895737124752327129468986758915406775157514958e-263", "-2.72634532973403973632698596360698965957533730706208073829208e-262"], ["-1.12204009100181016547558474881007290523693793965754507962225e-261", "1.57699899921303977480972412714065160074821782570309494051135e-261"], ["3.13082760031763218285364678815052639107192166151053870063977e-262", "2.52878019946265768053456278031549928295543543015107866600293e-262"], ["-2.01638742765563657633516410857762749233592712849330663592784e-50", "2.76596371009778040959910950764892018402086527000717501051093e-50"]], [["-2.06786968426453943183332341033634690911109488382817679293518e-52", "3.2969898195280322559456297995341936625704913946348193724033e-52"], ["2.81866337339062247463128213853032685670871225288518997603107e-53", "-4.50941380924215017190072294289126969692797354626197368690415e-53"], ["-1.86945141974262945599572087087763368802015314687436990604552e-53", "-5.62117001668442710504619883433119004717382997267553204222948e-53"], ["1.0", "3.15388381703185526045448497974192142324194002078745707556409e-270"], ["-1.62158957763516175857929049552859133457407467481882370264987e-271", "2.21664455687378836610599673021110264851063974643520978144426e-271"], ["-3.56400353433623858331333939737780492701863153961517102372746e-263", "2.48453709160548706327586462207895788362500526109068927495217e-263"], ["2.12238905174270879132666622380295951581816967571497474146857e-264", "9.33484814556889275609732436578032897715914844245380268678209e-264"], ["3.9597836673150545831446827144449791559401729777330067001686e-263", "-4.49139405885253984076457658204460450989241633430438517852979e-263"], ["-8.73729209220020371364348129329559653812809277299336892738113e-264", "-8.78333800363596026338119616820041634758669881185055881238649e-264"], ["6.01151287709028125104261426587873755746936948685937265646059e-52", "9.78070268557382609671057519316283752131212699450947759145972e-52"]], [["-1.38410924636597626499517154387092728791336597168084321931084e-51", "6.30367715787668514595398033490555884841480138580221810959692e-52"], ["-8.90304611651042320753393842081004014106761291327779197123064e-53", "-1.48285941952891017820612199534195941032999550394429932155321e-52"], ["-8.54310956477432093290945289060327415451382237966281120131201e-53", "-9.70486147882446630300453721940871383460983230374969783734946e-53"], ["-1.67003082937635383049577808750164103402412864407536184494256e-267", "-1.05157698344328100369639859746517141301375662790646404613084e-267"], ["0.999999999999999999999999999999999999999999999999998663617645", "-6.83186013335858335141242730534195557859834918336955303148058e-52"], ["3.82844627418321576857044565762073974072696920787872869730428e-263", "-8.63071218468472427313678331248512117319694729865059531564647e-264"], ["1.88558766130630996638919654790292053243208654488322753219343e-264", "-7.57733398226318215418486505786553075582080952075340494823214e-264"], ["-4.93149956352602185044280881378413728805696804811708131590874e-263", "2.12279942594854939161526077793709880099417178056202413959406e-263"], ["3.79587541891291292944112150051749037924419560256317434780437e-264", "1.04247975269467273340090200836413993137712296706537928617202e-263"], ["3.90014546936848577277814778230417959770188511548558047887229e-52", "2.1170550016948446973164689044672637542929894641169012760126e-51"]], [["-8.47108193275427707542281510153079707182614097465235974125028e-58", "-1.88860420746532910424294349477967619811844799205456113620777e-57"], ["9.75179250897266447577531979230539933995601211947503938264046e-59", "-1.10788881136231286718927420744427804962728150268415082582605e-58"], ["9.22773947971768918848670509927014194771106748203710917594157e-59", "-1.23119263718217876069485547290001933885267165660497940984735e-58"], ["2.49673423339701269605925360170405870565998260283231408358855e-272", "-2.85750045703339307885349947444656279825751258013284955651145e-273"], ["4.37801735764565239010515036689458533064347956593490827854308e-273", "3.57732023084334703714513872069811169385524130404979913772424e-274"], ["0.999999999999999999999999999999999999999999999999998663617645", "-2.37695695032823753378970272848354043518421253983779656087684e-51"], ["-8.14196488618983424668746824180987333876293736164943547450697e-52", "6.05121433161472658859705085489336255349855086923241799705083e-52"], ["2.34795455116648789073137039454638519208546242838293622525926e-267", "-3.4122109566093313444317386204321122792065897818022509290465e-267"], ["-6.23208164491701967237130902339195293548470321385468462765945e-268", "-4.82759419006405450652131734491720851893773101318859323775568e-268"], ["-1.08179467358619827223875158431564728718571644902754052703122e-57", "1.59140276784766068832911578606844914900057373326037454219401e-57"]], [["-1.73585793500830033096696867416066585373938087151305141071955e-57", "-2.67032241481085737315813256844665706757604836839376216661361e-57"], ["2.61626791848223726646232943086091316132631800145476547384926e-58", "-2.7102284402027072972251951417074345100371141812977435700325e-58"], ["8.56806541871494534220694570011292185942105062553990314535904e-59", "-3.91846852803982905859438854895624201873464951322694802756121e-58"], ["-1.60820277586427815648217522342034267268301853110146396441932e-272", "1.40179252060959698828421686698166632450126965220659833215567e-272"], ["-2.96460188526191979019598727228111171505643081960711221873803e-273", "2.55665881752989718564710008701942953247742504580210588295579e-273"], ["-1.39491203334785463357347042290935621204849380422823287607097e-50", "-1.19265699863201116714801362742754998712851784930438848265681e-50"], ["0.999999999999999999999999999999999999999999999999998663617645", "2.78900085517890100454775940807778347745867410729034567829649e-51"], ["-2.67047594561904283049109699246575321635862667698585737439625e-266", "-1.49586199551479560981365281205721962922498436114417275101927e-266"], ["-3.32743973158034289291829820514350962773726256070938530936775e-267", "5.14354674490836231480698035828892997783845234615640306580223e-267"], ["4.83386906279520082197112650749514325142660632876075684379526e-57", "3.9322876420538935154950858260051306902243640558797276737528e-57"]], [["3.86557247045792158735832866282864984088452234569252366522722e-58", "4.39479443865402152914588387577996520873123880410819225213124e-58"], ["-5.99667585676571846811874072549519972238672928093929974783701e-59", "3.96950738107409222176882055780494583427315330772988536334423e-59"], ["-5.32010560373204048587312074398616692766018777574086950028686e-59", "1.8493606945598463972531866193836863048296709484471504698973e-59"], ["4.5901410217326449805824035702747257980526097010598667675784e-273", "-1.78284771986731745529861960561187564374000301946106892033245e-273"], ["-3.77175210589992114608783870697132315421078238228677263594783e-276", "6.66409257175189146390132488135105304258646576295657235464902e-274"], ["7.07296235898151632981736358617315356142545255852864145410244e-266", "3.04082285794720838595332376761341362203989679534606373725343e-265"], ["1.477924634195110034267446844406061491962355005345786259966e-265", "1.24837228046900854627822560839388194643965703020345529340363e-265"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.64243110102803587582308002658110972417685882973553846417115e-52"], ["-6.21350125013142370074561382060375108556854994357220531650533e-53", "-1.96203420153310014009286425695367696859841774070635606643103e-52"], ["6.28151017247370073002371381744766724004643078972746205525316e-58", "-7.9341010573935302754730984710583699722000375120668913228147e-58"]], [["3.02520999599769467359456486646174223690741076761713218313573e-57", "-2.05053044319389576875323895093403172261201903465516149217931e-57"], ["1.87908775759313879221995646800274737690824338875927156716932e-58", "-1.22891885536803491258693104670151697744346710930867643963636e-58"], ["2.22875844263093204419675511517595585891980960854492349759974e-58", "8.33403111021471712776290805376504281746538923239619282238244e-59"], ["-4.24403020235208283633199577178862411984121937794029981563265e-273", "-3.49232175339303533403780814052740821479574349495700387955574e-272"], ["4.23043213783197606275174929382801517038317557376608994417543e-273", "1.10330537586146822661021440672711165855319626314572831470448e-273"], ["1.35918396207691572663562537765860065998146163337270726330739e-264", "5.60468185201300034588412416979055137679137173800699790937948e-266"], ["1.04870530256563939449535522970588946232476511599913890229883e-264", "-5.26967712135543036535049024845024022960000224160201327036882e-265"], ["-5.48206101353345692298206038975156642378724168735816207443734e-51", "2.6480825195994714849167683926804828234240050081217210677632e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "5.32946107040582742189663973302750479383379128365481618841596e-52"], ["-8.69287827728516308439812881487595928912712099345940165189222e-57", "-5.38734022699428139361677727416207916412154487286208838710976e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-0.9895285072531598+0j)", "tags": ["lc p2"], "radius": 0.039424611495849186, "h": 0.3, "clearance": 0.09607213698917091, "info": {"n_segments_out": 32, "n_arcs": 20, "worst_rel_residual": 2.2072159785641955e-229, "cond_like": "616.85"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "-8.68876228291961383146677575015959851549244422581089204614908e-52"], ["1.75917343751086084226306879267073916030191954967632259823514e-52", "-1.83034562681537515665753307998924015792171024604448866505101e-52"], ["1.64399739176152635732550660176210947464505443973796292898616e-52", "-2.83126727889423193259246883105485696787426222037388514890765e-52"], ["4.5684942857802121179657881823037643799834367387687399086247e-252", "-6.71134792666594110091870338917517478578245778096316576458891e-252"], ["1.4248341333818078460868052503485435933401488868912698998997e-251", "-3.75876284073746134809480188829195630978736534936966422044726e-251"], ["-1.35469683159382286951480199062533367091056411741082717830186e-241", "-1.33229974990385589295941427305296924674332280209205635302535e-241"], ["2.96071765374810059253546650655875423369583198172897321344295e-242", "-3.90117866374153006300931957968266097191152831691193698782178e-242"], ["-4.1971226612042729447315778864689498918114065663938916493899e-244", "2.75212602387582053953722289199805445875013868773483338225717e-244"], ["-8.15044248594159306534450048758165711493416784879932060796106e-246", "4.90153443470714690757791196325151587511751825281206169827113e-245"], ["-6.1569036013622134595833817730971798714408428914715944118244e-51", "3.61310839867939412872267009104015547168500598346706679965925e-51"]], [["1.79823589494652535172511100253537758886521050841496469321333e-51", "-4.13976224140089998833805389351975796114599421916342174629418e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.03176809396890985603714545769407620995704214341868019286117e-51"], ["-1.25253681487796226634303945912683899630249602070188191729107e-54", "6.6884025131384852206108107928977356858552250522645978753528e-52"], ["9.05614596421236794857700568147202230868238677981630356060141e-252", "-4.16000097005119101288758092993766832399810507120299982954075e-252"], ["-3.00464141947957462387243150942706062319462415961774974001579e-252", "-1.18746544392351226501994298703395445695493802774364477598653e-250"], ["-4.55539218283418108537063802484170184726194446910002522643326e-241", "-2.60626929106037436001905543171468303874886577392832370608735e-241"], ["5.03223290484546614402441376695909535150070208565226217235553e-242", "-1.28295425751581355239188581433876879135848768264560083905904e-241"], ["-1.34877073143791650137079042575874677813193417345476478666364e-243", "-1.64096678652855075243796722526251403791805110329385875764893e-245"], ["8.27535853479577792364580310167905971799386867692403991079985e-245", "-2.90952943361107800301759543400314039515800634181385307950032e-245"], ["1.95670163444117581965918132887056602088781634867983467423908e-51", "-2.18360095714479438948133332797905052338258546781533833625367e-50"]], [["3.62138326718734401242929542948164118069495206219919658120661e-51", "1.56161793532582539783647909222114294382411278595378353656199e-51"], ["-3.44467906036873535872698530723026747681349974942545361491879e-51", "-8.30154709854788193938029734873142233085151142924334056769128e-52"], ["1.0", "-5.64631993367844179064662183000518912837112921415300467676235e-52"], ["-7.38434390032857278079233473977042125465532637813836998941167e-253", "3.35451701827630873446980878548031285145148401726570610359694e-251"], ["-2.67572861891174217845421850794228094514845716892691741617141e-251", "9.16978130937691660371450515415548561899075970040420661892253e-251"], ["1.15130519939329250566814510456449242281928794853820411627651e-240", "4.48223635706875728062836792006489251607012068427819898557755e-241"], ["-7.62542930463639224068921543307383829203950516786313241979461e-242", "3.11941484928747397730172848011273652405782779493075103563402e-241"], ["6.19376625865132442445623385045773823645206055305892448375252e-244", "2.93290585510448516793954909781147921959636761368473317702361e-244"], ["-4.2836214649018146154395809236093950622671011384504889826697e-245", "2.68434149287847787006592023371541140489422918060856072637426e-244"], ["-1.69259748355515488617678329132255033927105689495075058096144e-51", "1.64396600974667878390883352961323435191353656410235699515221e-50"]], [["1.43868686987072827272066080535455123163303365631422466593995e-52", "-2.6661002423009198093678483998572019953562240414439974362603e-52"], ["1.43221126486255242689807981703947697808409477726620075390353e-53", "6.29137928857028522939204227913921670271982790871736664568626e-53"], ["1.65089447017360157022670732158203988862380750490312788429968e-53", "2.69232970766476385151427259768273269069449971724976648406254e-53"], ["1.0", "4.89484121523679534052492912230840131483779234683325673197182e-254"], ["-5.67051110265278687537153207596864339932663659119260657823895e-252", "-1.01615757622205392293642158088273310204984004889002424522927e-251"], ["-3.35807978667652738643164725022994354536202756387583555981292e-242", "-2.3649455089326510809351847640048384523699605515437094814105e-242"], ["4.74719054354486527570726980125684858618103034066109861314975e-243", "-9.67167562382588989726055143585956679616188698342172249162683e-243"], ["2.59598465880742260547044496125304829061016840942887226768384e-245", "1.94224096963968590924330194986218609366798138643706419450443e-246"], ["7.626270113223766769490816235928165459090785444624587344753e-246", "1.0979036325605498190321740132091829987697366447506863187287e-245"], ["-3.75972454359212696553816113652660332843226198417397116278957e-52", "-9.64770912821739622145833875466955226032046067515651051657929e-52"]], [["1.73773373763053324898295966614865889887445414946401494030291e-51", "2.2456714163974623954182818380283881735390377905604380384623e-52"], ["9.35710558388513598809655174484385620931840618821018521118191e-53", "1.60290664420230284487717626978880217095784541962819363600256e-52"], ["5.17822129658603302443981118323628351423448898900156535685038e-53", "1.58849362455597529955352070686042683557722141183299501433977e-52"], ["-3.04579984428530219936276436343318910777966695823305591610085e-249", "3.00289320049137848597251336152939624897331528243447118101791e-247"], ["1.00000000000000000000000000000000000000000000000000534552942", "3.04486822207548775223861227686483250435441361762178951593023e-52"], ["1.52343909426604181877808165637155087966639215442715147520843e-242", "1.90367400668262864596642055938895390657218859529706332630343e-242"], ["-4.35905390655217592100018348953901084889120186045360924056943e-243", "4.71290851252538060996957115290359192530067056511002017976376e-243"], ["3.797891380839873780246675953659402136295813003011400618559e-244", "-2.03094502506585218851057204796047735017892923335483826004778e-245"], ["-1.05081774786422894503236153792400147305432246946419290911631e-246", "4.03101198209276859015664424644016516791273270680215968879368e-245"], ["-7.36301602333433817395770675111318819694328362055369540326054e-52", "-7.53011742042870489090829651467636269549690785464908079775936e-51"]], [["-2.36248423598350346758947026646882815063841857672330977606231e-52", "1.21869936237880984330649200727491377706124156847502609411146e-51"], ["-5.43081334027131874461086728402553989584557446058615525085114e-53", "2.80136185141427358904593258356491750351345568663913759090367e-52"], ["-4.62743815849410765886832573578082380785748493848732770675999e-53", "2.38695911725603834931579287010797424489220725110437293095699e-52"], ["2.88195336724813586301619655120355864716777303355125088175006e-251", "-2.62346262349896671367914002139153729263415849454863058995193e-253"], ["-9.48347198643177901844438366411441197281022492751726608121557e-250", "-1.9268525682670450257504790728729894390229881324173538778208e-251"], ["0.999999999999999999999999999999999999999999998586414836302889", "7.29213942955300954227751117971444987943989370246798402535807e-45"], ["1.72619271979297810370028752125768360801278567762217072472367e-47", "-8.89807988948408884069180521044713579553297574572381486411952e-47"], ["2.54165277052894158693164727786865169205946608982944287404625e-248", "-2.7399758689213245302310263480007302803428310756541063262263e-246"], ["3.09787860627304873209430328972484843710638774909966124163844e-247", "2.34972097040732835042583798261895571484877856422043023433929e-248"], ["1.60019279468897590465688588566560687703252093923573992281366e-51", "-8.25445129282990745860030829599114922564052861101230260474949e-51"]], [["4.23751077545679983309627306785325477081555792809617607002892e-51", "2.47920020602098949916599528802691272989732988549066021922041e-52"], ["9.74055628311921507327495561674145178568744342753060379330691e-52", "5.69960028889915659316953146418227799929522949539139478018425e-53"], ["8.29964540679470028595017403220388151838754235101577515857659e-52", "4.85644149308432873248142730942535813148275834463820021896464e-53"], ["-1.51118473054728582797586298991909193900852619578717264852488e-251", "-1.07310984140760294092259653017295628658588456115275242588055e-250"], ["3.96543730816990400536590113619144138538548853701955903225471e-250", "3.51123278574061520558065219475583229616271572192562269259891e-249"], ["2.53553393361262195071440018414640512190157631119878967343557e-44", "1.48333860164476743487736516007745391696607516709241177716814e-45"], ["0.999999999999999999999999999999999999999999999690604766306793", "-1.81448205589507656498226472338190465482099888021109915059195e-47"], ["-1.03030020332822028354145579433482238315098954175568781406498e-245", "1.29370901060389295220504127025619747315239476599306250113713e-246"], ["-6.87742614591903219969362083049204861202856180668025437758185e-248", "-1.17974873608776260123045906001083914863382652617876398991185e-246"], ["-2.87013812368400695523539444920949554393733435338945807046753e-50", "-1.67928578311036807865297988274840877977958185649017627945165e-51"]], [["7.92215475397634501267592749931581746490383519251315500425952e-58", "-3.8376237817007514657576942376655759453536636369209174414238e-60"], ["2.86650025194774022389492387432354872531690300030881169556701e-58", "5.10107988651344705780850869842627116737863792750005045488036e-59"], ["2.90350075860097698562836552632019846381037973414628347730157e-58", "3.9634159419793573637244273999653476024326764048245781126307e-59"], ["8.10185671412959935064716285491270351382014513785778903427446e-251", "-4.37543219198745617269129078666846986423684221659826522824388e-252"], ["1.83109704397052569983154012328855379492300539046511486389013e-248", "-4.09614004326593414771445626762488331046244639530755192382523e-250"], ["1.72096527558961367597096993063822823418110271654304405819326e-239", "-1.39657898396005847554444916307834608584663881201646710021777e-238"], ["3.57213735494071727109761124601585643229040416635939649193138e-239", "-1.53972242737947229834518615131623025090997702327633240474745e-241"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.14201349705969183177880295982248070044239713949539996174995e-51"], ["1.82214944917012815209384661526739305893074276242818103115212e-52", "9.95273673097807106235521672251915138815411227845937261266978e-52"], ["-9.39096107146776923581299779497069596042619417974871090374932e-57", "-3.7309275204697611278214564933450414462493868838303019220837e-57"]], [["-3.63549737236020661131244240919501334115637425598853591269609e-57", "5.1823271478158456213811556546209471323151720469511482519871e-58"], ["-3.02334522075152334805169015298111385534423368009902937868813e-59", "-1.54321292896761267510322528823960329970106616158328536898379e-57"], ["-7.01637939389827391205098422846335967458796132843137194565651e-59", "-1.18709493071384219257655573914121572917149154573016125156317e-57"], ["-6.90017693752099785444031663413869530886130471209778016997026e-251", "-1.31268876285964835595195581383052363569580385170368553039188e-250"], ["-1.38157062828612955311548287894059598725566830888101080389347e-248", "-3.95323488018815479262411092886151821679771838354495979176546e-248"], ["-2.25172400711328531776269649185635115213886325585443380545982e-238", "8.11004322155488605392482526278090990346260786370550968709551e-239"], ["-2.75493200725908285179484883999771022165854723974911907659591e-239", "-5.32401772217410322912495463108944730995841406271528607763193e-239"], ["7.68922470585546239291130430912311471205467200955885064458975e-51", "8.54254993305313346817375178553548383840694225568723313598612e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.28228986391945862881375870932108309154263442040379871819671e-51"], ["-1.04663903817702853944248853768294437822512859459581297477132e-56", "3.5482746172229683925460541760273170001612252216380074873219e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.0771387550217135+0j)", "tags": ["disc p2"], "radius": 0.039424611495849186, "h": 0.3, "clearance": 0.09607213698917091, "info": {"n_segments_out": 33, "n_arcs": 20, "worst_rel_residual": 1.400840992898079e-237, "cond_like": "414.74"}, "T": [[["0.999999999999999999999999999999999999999999999999993318088225", "-3.28594084087564308270495762623067565080436621826699402802375e-51"], ["9.06472862480009776580551590273506289458805515890124033214981e-52", "-9.90146459036132518474125569915394016925971212979486281818729e-52"], ["7.61901599375849048086702591651354443228038426279416599942177e-52", "-8.46039491932370172220873791078409834135166738315900248326293e-52"], ["-8.31797548852885632817477332976187905912474038188896239282396e-261", "2.66153329513113080616126257544681629130487446080762047355077e-260"], ["2.81906500942774249911993719065826748555530181604299966084375e-259", "-1.37622120206629785108967208401014561564416844108729161462474e-258"], ["-2.3499441664363664818941137629542188319713300867121906562424e-248", "1.34909026125196607391712019975630843688454956614230051418434e-248"], ["3.19954385946655915690016609913454384365355708351628614606557e-249", "5.65514992059995459517752968132242578327572547052471772147796e-249"], ["-7.95955962827766309951343510177565364961599725757274305359829e-250", "-1.36643464253957450277239704299711528337655613752997243155397e-249"], ["2.74594163245511486874879033005945761686683114545201605897177e-250", "-1.37307083641419112332608395891202290219676898787212976322671e-250"], ["-2.06191021668414959958201863343854176092765531764548381412185e-50", "9.77685817109800767881068811917033817829620791883000284927165e-51"]], [["3.02764215489602145735357091535566006492916784883066808891237e-51", "-7.80118333311300155726674824670604549584933146780590179211684e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "3.47417487549859891094445632463184321931961465428403843286271e-52"], ["9.26417444470445928816450309120576199723271299045144282155201e-52", "3.0682027693395937382182732902334236835330135725263151977171e-52"], ["-1.9398101956764276534355358936112133823012327844647574396973e-260", "6.44098729075593709620990111553768136894885195956884868540647e-260"], ["7.39908485838145139373388898044335826408764861043254162770689e-259", "-3.8405841861736475782546781438218833333147098884579011868685e-258"], ["-1.17528432742194459546460145147262055016314043306512003885198e-247", "5.08453865933968874801201114103823216092740065446803189172603e-248"], ["1.01771212633965888301635847850299313462198232359501653164705e-248", "3.04646232686617480883930388818945560963783661814168240833424e-248"], ["1.41415491643536693310785783133762958644622009255271339279498e-250", "-2.43988641271018083036823992079933614206853303231425364080832e-249"], ["5.23163833602952420551856781676561610816500756232636140830501e-250", "1.69721710128247038604363134828479559186258973508057393324977e-250"], ["-1.44742617217678132017168941664249010241416595143385355583957e-50", "-1.71641953256347556328490593645575589848679294675324261580256e-50"]], [["2.19489695523856614383368182753159529943551668818302909680147e-50", "3.70128633917284948538554156988641660662348807784023713035311e-51"], ["2.85057007594203192015984509569131750095866827304384652618224e-52", "3.5917670612162409016728471834186242504638571677994328861618e-51"], ["1.0", "2.92423541311175295685806395677201933540555238074198436127322e-51"], ["1.32904492945076746905040191648546220293485927376073684264161e-260", "-1.18689798100770675836497650248759795410975741004181385803994e-259"], ["-3.86918715997682899979611145293864417901579934192533131793276e-259", "5.66845459812453480691952963036527996372381390163582674771772e-258"], ["-2.51215934361441481700028789727001319723492845683136114779838e-248", "4.50464224387536359676132349983432911056513388043878633998975e-248"], ["9.19203992723192446998117981464518364658504656834409259330921e-249", "1.11921718781101339469893048273549580972922608140643190571544e-248"], ["1.11372215085032091564801358762554488205007012593516819556417e-248", "2.55434774612671363473718122790448808186488099956197156296517e-249"], ["-3.64714115850866039515056621209634019937487326120955316909512e-250", "2.13634103488894223175241920450218460683722845369285426796871e-249"], ["3.59599450227081161177991981175172803208368881513838402900273e-50", "-4.51605946936006381251548207034798579051615590953163249171895e-50"]], [["2.44705489681018931762091635642770481948092032566430106084768e-52", "-9.24504099634675505899409936039712037506518001556000995890311e-52"], ["1.41464096246778892645971883948958423852575505748496421161999e-52", "1.77739578647485970933470899348325811044403763373694083675683e-53"], ["1.18444876557507360269299138320314338545906980896935291908937e-52", "1.45814965666579404488627790214228371139471967367182282298352e-53"], ["1.0", "1.5709497765974032798928283049537621614459538658075070220512e-261"], ["6.32820258571034365941585627906440746682200354058780349375317e-260", "-8.77719456041978803684466744857761341859135340991437709553545e-261"], ["-8.61555366206470938500447814473055292423662397905146291786974e-249", "4.57937360605221684609156773884586591704770604285226275614655e-249"], ["9.75348170801393661224209209356707565399450447583543671626103e-250", "2.27896501418807756851558949687715285635647592813997099597429e-249"], ["2.63623729442552019047087753425168385627057949837313774690934e-250", "-2.56206634678909686517855639037007701420425283479760962881704e-250"], ["5.62376490206502240440417296603244001488259415642769719178763e-251", "4.28680239597901483167210483527557194504242870715348113946286e-251"], ["-2.10229897786412492654207241803569086575052369086582952034019e-51", "-1.74177996392181481975449076965689825782258730085770891302204e-51"]], [["-2.9907970007735403236956082004274925482164826726788497807509e-52", "5.63505491183246403646658000732378476429221423788120866811084e-52"], ["-3.2701547416896874340042709954844070424142660766353829214729e-52", "5.6340108254070849986979409921195921533191125756120934422235e-53"], ["-2.7634782478033045928789809623152804494973218861751579309256e-52", "5.28162608016455615748081581169247725581784885985285964230975e-53"], ["2.44376934771300580360987328560717085997436788174026601814985e-256", "-9.90591917257456996746300378431672550515414150540714103684819e-255"], ["0.999999999999999999999999999999999999999999999999995990852935", "-2.56884854105799578630544262400738805193178719111223833093898e-52"], ["1.76634312839576582453167541146247791584514717359710446980048e-248", "-5.16159270624934363017139365937085053392302231960489131924327e-249"], ["-8.71652404696495614486865649818356263703790176624655419966478e-250", "-4.35545479125530008616157580313910508051643786386725457647498e-249"], ["-5.18976477662958119892585213496257319659597016119091287859824e-252", "2.30556098399993379916527973812572780099467421754973103188995e-250"], ["-4.74823762119151850453920210466834236990358875557194989683715e-251", "2.73823595283883505857667039689480799442733896620154220480998e-252"], ["5.81971222377652373380822447593954427588554861253571354937963e-51", "4.30567507718521165988510264392081496596220377810263898822582e-51"]], [["-0.000000331495847364475342701060308950401049528126553292726620793072", "-8.59473882047033210238679203694905864619387691704054948588733e-44"], ["-0.0000000762000285429680911329215780134970255224303326168981043776692", "-1.22027640417361101040025444063909222063108848491739836664572e-44"], ["-0.0000000649278349715231072375189777156424359481063189161741397958783", "-1.03976214320119119770781119722995238939969570431997174977849e-44"], ["4.84297707328173953422154251697698408369970242547483750335935e-259", "-4.74601100958984504227925909397292425982905374810172455979463e-260"], ["-8.26778466502144537774997486795742744303934014699979547161076e-258", "7.57668009053963633136516790264857173663403715260624374397817e-259"], ["-0.983540656065553618560704763466767070419584468535381518166003", "-7.28392437847558121674202483022806639895443866260996062847076e-38"], ["0.024203978838895090549436689031711549653935757725798155470954", "8.20388928980874008835172982975502991956600028688947474154951e-38"], ["-2.32905620240628138820839156932314797670861749265197616920631e-255", "-7.23324549722559345346893600865411495949251745433188869371838e-254"], ["3.70056970117627787550563457366612705508255220021866558042211e-255", "5.60887377800788629735336411169684178162820180977971238996074e-258"], ["0.00000224530439768017953705245336894207121575678772596744659957639", "1.69390645727746838090654685139244810066004800383707683292472e-43"]], [["0.000000225425918644610579256255994574406394696349032256582236727266", "-1.700306252724276080643747015975378867147130885928856522514e-42"], ["0.0000000518180290088452753547770457110327648233955376520662500470998", "-3.95981400654372206386837433672347969561034733787713107273723e-43"], ["0.0000000441526401022113588821768910200515865950825882952520374628198", "-3.37404270380056767555939120807257529631778666043601882198502e-43"], ["-4.60206310834863509679303344515607910029536271684582108997083e-259", "-1.47157019676930948776874938471878583445814045603993879495586e-258"], ["7.60063409577737441179695333453278878202689770134152735001547e-258", "2.5611559833445763745835488228855886703277465440524068355237e-257"], ["1.34885995742469976913138886944128158249417949030375260416602", "-1.04741514700619514623860031029453967194250017536595518030709e-35"], ["0.983540656065553618560704763466767070419567196024148915215023", "7.26257103326608355361460453265041026463284559998744720704306e-38"], ["-2.96436914355499811764474917773165561699118638071918402443409e-253", "3.81562221046559130472800656545479282710170582567719102558587e-254"], ["-5.28456816718283431958027165428822929210692067870125181050232e-256", "-2.00671501957075910136918601270252101081153020567991004525142e-254"], ["-0.00000152686620513629972433525999032722602821619328652067385180283", "1.17972827059025859269783321297694874699579320055981537433149e-41"]], [["-3.07737440571962135993541485720989218348858930422377681238527e-57", "-6.04085187034448764162830355459973218638641855448515466720492e-57"], ["4.38796054585123150891679270874301339685279726135323694089322e-58", "-1.54822128529582398178891546611229895187232319197659412812158e-58"], ["3.72606447330866234054597257835842525239756556200781687510732e-58", "-1.3211811481019808896157131762093553287915884314111571301112e-58"], ["-6.15175964899402464252367561340197668770668394850206345871568e-260", "3.49091400084015682023871076823440805534282845853676337713746e-258"], ["3.82272887032458750188944510120796709239236638946931767435703e-256", "-2.88652697305583032770119195796740249508795280583343773414116e-257"], ["5.95364032314937901316510959735503218703589027440437484925344e-247", "3.03892906631824399161553586717439442721906942343394945028386e-246"], ["7.17959167976813315283840892684205006044662580559333235937977e-247", "-6.09633603527297355467148309240771717359148654520487217151613e-248"], ["1.00000000000000000000000000000000000000000000000000801829413", "-7.25219257795660885032103145420876916258049496749959836104155e-52"], ["-7.6479706222542052303559777827928028116979162688874173472532e-53", "-1.80489069817958120918502321127094256107684243554505683951606e-51"], ["-5.18979504871688872466068563158073183445630639936847899131392e-57", "-3.65687045341613648669131809481521196605177357314047402213308e-58"]], [["-5.99734221113426934113321530319787053073102131446060796407673e-57", "1.47199787829039234499388808447050372261949152770836557310276e-56"], ["-1.48808544780019860378181266235308154441615300581062004458437e-57", "4.95076752024312596914617487921586022316631394110258661525159e-58"], ["-1.25813011039041229543582752711582163534752873982603891526356e-57", "4.20028525214810751459532072099953130662222980133349142439021e-58"], ["2.03767260753874435422259625246887604105029477025726085161269e-257", "7.19779769294685345864976351997136390670775353507688875992987e-257"], ["-3.66180216875561395305281841386561426950094098300391218092691e-256", "-3.48854761189810970469067442745064852919611263155949133925963e-255"], ["6.4623311941468795442368051139194596482433433617019213116877e-246", "-3.3617165179414861185652919898158662131890024576224160666941e-246"], ["-6.30705650021445196493785095650208052798184660860055945170679e-247", "-1.47663506595498646601206165092504173888639918561771713645891e-246"], ["-1.07171289395208384406791470769596869438216062487110637525737e-50", "-1.73080951544101651340455289666138949891677868956324670773605e-50"], ["0.999999999999999999999999999999999999999999999999993318088225", "1.56501866609665245396732296338081934329535894921057173083618e-51"], ["2.10576985611833542070800847300665240619860236107434604343777e-56", "-2.90059927571713528759051622470131274961863779618831410522898e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(4.277687589236866+0j)", "tags": ["Res(p0,p3)", "p3(-P)"], "radius": 0.13754058484341028, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 31, "n_arcs": 20, "worst_rel_residual": 2.516701592583607e-237, "cond_like": "5425.9"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "-3.12463212905857596593785884291014462371574718229249116790158e-51"], ["1.76333334258137576197607177111728684841220552439998516436069e-51", "2.40471506946051150022066928629680686965025448988067089161631e-52"], ["4.42965977835318566080641092642375500496952959844253654004363e-52", "1.55869182726546697765940696230126254842197077016918340614539e-52"], ["-1.66345199265688624991277602146322239083429759649695611978964e-264", "-6.85271933043128989079666467646613119116142752597203137786177e-265"], ["-8.54064030843626380369930582804728180531304515227921051212079e-268", "-5.45216085933786329581569836882701391121278052455354813309402e-268"], ["1.04000736199612733669770628533001318913739202630881515620286e-258", "-4.73708707995406153423694910583544288657265056663537113911906e-258"], ["-1.196189123301389660019480288847920538997243409112795421761e-258", "-4.36406614478975025791399374150800601075265358216131618865526e-259"], ["2.03298299634177470600840742500725122206081332134149882435359e-259", "2.87601886420644493479745472887655635321661912396329566245491e-259"], ["4.75054513669386523226624394969361651118116730540228000402239e-259", "1.72000608083431721278396941054283599260145423563260696570138e-259"], ["-2.68957756515729644668738797470764348995393777410486313089657e-51", "2.72440061888351110220714335703823077539554458283857549694678e-51"]], [["7.7223984212750943206228317660868191215570999551251913195527e-51", "-1.18743824355324716672985241799149201177711339837751311062107e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.47840359084110082445773119135024220183869498278920668997389e-51"], ["1.60166988171175128139169009461183411257654132278077341889816e-51", "8.54214750903058039469253510010570212060522748427222826218671e-53"], ["2.07442660896496433028596207580236195607895135553563166589026e-264", "2.82898968349034097976799642178138976997887325401024961404442e-264"], ["8.28847081647359697438207108825687358496649025026694099383307e-268", "6.9685455164808472167491789110419384057906812819912979751745e-268"], ["-6.3902470801623168127184412429169566815280609802497301403816e-258", "1.21562968607963942327631842146166357318978464816778686599398e-257"], ["2.94296901783768432541068313641146722154808303345471593421211e-258", "2.09179807667670536624918679172796148687800018073052713443816e-258"], ["-5.08232462952298847933280816168703843888375821274881600394776e-260", "4.51942044771992838927918066560878952620919846581425588610285e-259"], ["-6.34307743121095408542176211799368314099559051983040287197893e-259", "-7.59389969662392183251329617826627832914003051424386439264822e-259"], ["-7.50573290222151326046831952108164342537609183905477104997468e-51", "7.23419569658207530330960182404428093688230913729195322204019e-51"]], [["2.41048557736477273479657832625417544475520987427716222883288e-50", "5.95405705998706911247135767434138168080401198049572566781146e-50"], ["-1.5114663203409655275501992165906797997005411021943173495268e-50", "2.48658664023378250410407698125722982596440208119659226558982e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "5.32810664195762489205676083065526414748525852237982588715854e-51"], ["7.34006887879396741190761254511447075359572639543043666027974e-264", "-5.3075148216834068210213627755021017912324008592254676468289e-264"], ["6.61304667757459149940953468716852902932662216841616772159236e-267", "-5.11639527944084216265304010824601673486815371204060521435638e-268"], ["3.00095453231651099826518369397224731557123644889641789187922e-258", "8.00111760715729500981513176277574280858199748377605510160082e-258"], ["2.17776911150088961859458214061511698898524298620855922175813e-258", "-4.95604128469694957808337266876840606976189770226068647766204e-259"], ["-4.49400145203476765067549870284635011133484673545090835529577e-258", "-3.28615271813041577246426552518498350822123881092992315070779e-258"], ["-1.77412327802682036452354719531738753805323580251740659447991e-258", "1.54303152431991611669913687884425576900774695129508845983502e-258"], ["-1.43211724748101430413537530321750482536646281305561963705065e-50", "-4.9744972956487264386704778550347362325085100261820543681468e-50"]], [["-7.88262836690933959247680517346261417974768591526829121407967e-53", "-1.06940043758301301824419220325728334300313983935424287857446e-51"], ["2.88337144375315512882947677188185237657716427200347205693242e-52", "-3.12698226640014875096259755158720088096123037910042987995208e-52"], ["1.0782350713911866812368563506614490950910217967655702620896e-52", "-5.60547865179781016005208363790159494908078490686895992029623e-53"], ["1.0", "9.91942827038251656660503382530497570899016295522744312563449e-265"], ["-3.07585350900786571170343431173975803109194281295376431167661e-269", "5.30016974639993533537049476995560008866899537760890786565469e-268"], ["-2.81360174664563719290106085974523896757998704049139904804941e-258", "8.74900977265173554372950195607638540839908334356310280999795e-259"], ["1.29560745799439621358978184645633340969191192959002875655625e-259", "7.62577562308442955188042992044999646598047753839680801606728e-259"], ["-3.9218246955132552406703648483370544575992945955736316965208e-260", "-2.05627650038429554363460662323750285060562389673816376591417e-259"], ["-1.74950368827058470183860339901175953342765230623073824378169e-260", "-2.95694651392187474674658271428862732347072575171190780455857e-259"], ["-2.78136476562884092895500295398343418102903437898026959780943e-52", "9.32720594361632485253920342952448620080833372577906632098106e-52"]], [["-3.87982681798960223968267559310416645964801484996106501520524e-52", "-1.303882976777682442940068767265898187215732288940173883458e-51"], ["-1.44148026708480941929521475386844033683665893122482306578257e-52", "-3.60321254247151896609305131639320980499632677660172272336239e-52"], ["6.6324990869911701046597049666975762700185143585866357663705e-53", "-1.26030762730656482535645687199413991018619118248224071882034e-52"], ["1.38892076404389419910710462313004170077376803782050884825939e-264", "2.62838297665306206846429009374398329957225785230028205359761e-263"], ["1.00000000000000000000000000000000000000000000000000267276471", "5.873141852449672769760972606028032470804494689542558672332e-53"], ["-2.19804437440309854709683831960439674695165519956835348944442e-258", "1.01890746718208053507774496784530264530113178667754123672135e-258"], ["1.88243641906747953032797736361995435762991824880190786440139e-259", "6.08137956172703664530257056500378219194818491843729384756281e-259"], ["-6.33632362655215431880488489929666922404036648202880095122581e-260", "-1.42182686773495394750904033297076571769275214201674478950703e-259"], ["-5.78864813593307623240521175335483661112887240004403664690745e-260", "-1.74801831772881104045070972583427310576282949063451323363258e-259"], ["-4.06601913201795498473437063919647584008063778374598475439077e-52", "7.9464534466280094343107817886155722228977510693326584750369e-52"]], [["4.16330013916131696804815682597283832842816145693353622930751e-57", "3.01827131331565349986408145992694385531950745666297417979828e-57"], ["4.33029844498061296023923690314139330804211573600965462892376e-58", "7.29300296579109846186380198797792450116373943129208571591642e-58"], ["1.18095615824653101555218583349355003032742190107219292579849e-58", "4.81709923280296443296352887487164665612261606458981058317228e-58"], ["3.30419919664110014279164987883535605870876597880862605616727e-264", "9.15966182316065809651188788895415591863503347989184818422073e-266"], ["-7.66681661377867534377277421050624089619732031423105198851465e-265", "-7.35580761661859720160328545897958005697500298209450786154901e-267"], ["1.00000000000000000000000000000000000000000000000001069105884", "-8.42579552445836220220112597205078660675846121159651021998146e-52"], ["3.98400637223078813684777779790307714482270757631415644443202e-53", "-2.67754932643799717218326140901128082298806044614855058340733e-51"], ["5.62738885626288979759472808297315299535269378656246627086687e-261", "-3.24928960762887468582006111605659643549940148192412206098034e-260"], ["7.4749767903556861379905064493933196209597815402353309812372e-261", "3.72967347574564416018365785718408199444193931959766022553369e-262"], ["9.91537142751656600398353455277799100606785127095708658851751e-53", "-6.32162389579822914156948082903941806785053592206546384444141e-54"]], [["8.1832320602133282764589305436938165225036185665688592412261e-57", "-1.43807621725735664432239960299579625922173136947203191563947e-56"], ["1.96572667699145148752080942443288469822813310224357939875314e-57", "-1.25466281364779361671648002595583522958002004343962291189275e-57"], ["1.48627106907769301847402902819663282226071132151489137297996e-57", "-5.65995095347978448592043603296495736166075706060195386575567e-58"], ["-1.70639458094373016862698741084959439428992241301653876400573e-264", "-4.93904381844940757931605396190168099238476950089698835816247e-264"], ["4.14792361903650447496898785418574407908259448258711102395735e-265", "2.23561700447686451367053357233605706316904866889769499349501e-264"], ["-8.82597167027815166013659888827239773947487331289261323688902e-51", "-3.926589471601169395355492957708162238190088849871411691315e-50"], ["0.999999999999999999999999999999999999999999999999990645323515", "1.19030257276539055710233161676754119064384189843825814716854e-51"], ["-1.13227994291309265545984591012427660189378789780788965887279e-259", "2.60320364032725120236694295647056645616187325529647468423425e-262"], ["-2.94029067574684476033279438731534997521011621291383495506084e-261", "-2.37895025706647009881140808945010749279901275903505666421874e-260"], ["-7.2756270136757771444157001802567017667763611198148067459447e-53", "-3.81751512827315543108288532030566864042215668786698182690629e-52"]], [["6.35300983241388237990677733722729553899030839967920664795841e-58", "1.40234100834786948758541228410526032776932667471160806947156e-57"], ["-5.78118978373589962553454588001761550606773724371684339307073e-58", "3.48751772035385240286491358403626356194091384532271210437697e-58"], ["-8.44819488762055208263278829302267900700204006910576900816742e-59", "8.79581400697758569447015798162064224973608075152188412137391e-59"], ["1.44125734967110936966996233252267946644044759507673427861309e-263", "1.63773274356224390183305566756478409303855516080854567810221e-264"], ["7.17289542273142594023721078275143919331003745801391069440044e-266", "-6.94796635256055981928934433476529884324162662181400932164489e-267"], ["5.15705606542026925820730370866098148584763144152515870467953e-257", "2.09883603136909221849425289289928273451501728722321451954483e-256"], ["5.62900497386683501134458853774810637202413126433920224983144e-257", "-6.10125386749709839195999554537007104399162043817048360448679e-258"], ["0.99999999999999999999999999999999999999999999999999732723529", "6.08129731456851092943852922967172498085544320280589529782588e-52"], ["4.93110994540235281188338614468791737805596681188488708073451e-53", "1.86123967047954776240492312908183800710425760386461355656245e-52"], ["-0.00000106952632144525931125643109008599746521823858400964276158186", "-0.0000000754630632372023084869497097818555341378207175617257748066526"]], [["9.28833039162534428941962200555394817406968055713715221273553e-58", "-1.09250245049844462021338068220175430873709690982562212109199e-57"], ["-3.78106394205012896617342643129175159437305528078675264222816e-58", "8.28537385855064643552676531010712953040429259801416919123184e-58"], ["1.18952574268600740491263387319110932163487793298425280211956e-58", "1.33887563618630752683507485062756060434096236425683721920379e-59"], ["-1.38767431048654956757704789625386857490668094574129016933418e-263", "1.87540961047959935230501849112900684860311888953923304786356e-263"], ["-4.80250730432811250413158714273121736992721410201014861007874e-266", "-5.61856576178897154165833652384237612287180016632450696840239e-265"], ["8.90004660759883905113944005789220656441820468384735386445149e-256", "-3.34758163850202351433385528304816278463280796859098636310655e-256"], ["-5.61536931956425690281224079722202043839080574391257769388656e-257", "-2.42252643078097075087558719773239859305539165326132193617465e-256"], ["-3.32647612667773235160739569572869460532922585800470536465426e-51", "3.43476560381929199153561364458583325025226425892064367958331e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.10487548127225524634315177605570361266443835526047077696933e-51"], ["0.00000084327506097755499891994741429984344814680108379898436007225", "-0.00000528995185320431207116956814624700189933941223759279695435179"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.2947906502757407+0j)", "tags": ["lc p3"], "radius": 0.005212005285834343, "h": 0.15, "clearance": 0.0127009111012211, "info": {"n_segments_out": 57, "n_arcs": 20, "worst_rel_residual": 1.1179810561118043e-225, "cond_like": "1542.3"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "1.89424443287978657072395932871512194523993198171979377915173e-52"], ["2.26282778936262888542944772578570065803758777614569297387928e-53", "-1.93743330025661839414010555529300329913045555539735550266373e-53"], ["6.66407912087941211459032153882742139348426632632604367439497e-54", "1.78604889728108686784029864604369395356038328118624704392659e-52"], ["-2.71113613058501580271270818066592278572638133304715531196296e-249", "-1.45973271558926735042227737484736243592517992330826739062856e-248"], ["4.78889433415222131034015902901014881236971719190962590000412e-249", "1.44848283022841562914206308879884624068573623508825914656972e-248"], ["-6.16370753089729369130370037911655885279055265895350566332031e-238", "-8.05139226795036076736819667062041228089507744642930959752746e-238"], ["-1.49384759577898717295372008612580918019860746807188702849618e-238", "-3.04189916040107174553388280665133892975950799940466595176574e-238"], ["1.37223802101945115856862084848843371312505952357434724173628e-234", "-1.96035407341140044599229939137950649166145784075477631504842e-235"], ["6.47121263089986710325166321682931056135215503477421347505557e-236", "2.72109533822808959388456996696897767313774137778904336472286e-235"], ["-3.39118030445223986867834516756016572054169034081984486902323e-51", "-1.69227297371431462496981547057166858623680348615416645160087e-51"]], [["3.40953052772781076676628278676912890225661837113291239367879e-52", "-1.4982003654061719730470266167102263593754318905719784641248e-53"], ["1.0", "5.63961279463434984330420203708035958609025962503983277895023e-52"], ["-6.92160330346552850490003573412516751134241658819985794962253e-53", "7.21344177966645615694126466599809775277224628829195579746992e-52"], ["-2.00663147237494853678017010480417544536189859421970509867698e-249", "-2.77577997201886359255956295257085300048778341705512809427e-248"], ["5.32580092332389380250634649682878753814062916905456149999714e-249", "1.63530211527253906822287652088435609298188103900792062894873e-248"], ["-9.13767416642564161437572941457799356893573815533940500742453e-238", "-1.31535610898732764698213612686907737068458976055680111511716e-237"], ["-1.95452561998720832587942049224560299537768570371811599677522e-238", "-6.9031757496935625676139117591909813703525940046207069519827e-238"], ["3.14163069298186258840730386161080202683006631054816156411966e-234", "-4.56233442200225953290886138780439218202828440995012697318991e-235"], ["1.48227822548387214006482521416499011360470497207584864441538e-235", "6.2203093794126708819179631622040366039529290753505618997962e-235"], ["-2.84921176530966271545473496600602871281414869350368968089956e-51", "-1.15346675700010659288982015149020819452623905084598462001897e-50"]], [["-2.94314883177017131985370125421548486274592452867312604932986e-51", "3.09714445485723949040530231753392401208764996970633535558667e-52"], ["-1.16452434148311926617443990592943615110817733819628331866431e-51", "-5.57752505011252683677416739883723520860088339760854304112348e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "-8.44603755535044128275116566570741643384815489785247281764311e-52"], ["3.40676558858884536249487932905998910072630168040000472654852e-249", "-8.89371444323283928285465914340955714518748632155019772605968e-250"], ["-1.00721638916682457498904392290787584368211176833647777071024e-248", "3.05743698219021384776772677243094598902472867134588043224237e-248"], ["9.64053117440012294873519139569390491428127043495079261085785e-238", "-3.90503453312827016371622646407869345610983574983215138903029e-237"], ["1.95660885890038214219357587847228258980250549985299725595149e-238", "-5.86334860016336687357011128685013711357796727895923023019649e-238"], ["9.78506645823527242697167658976151615654563173183116081100414e-235", "6.25707964908445487858046362565176819810312068456236358740816e-235"], ["-1.08203893776387446731376901254609057064790737801972066025631e-235", "2.13068458400037896495132489910660372084287403991443977969772e-235"], ["3.43422741396229869587570441277528725233440056866670139291153e-50", "1.34288514069659904917616730290613369691767798846048199705508e-50"]], [["2.94811779206162364013012047522499310737371664968969083304533e-53", "8.5911547876789109568204174470919993156557601470547758609321e-53"], ["-1.24041363565584759302114770295016086161900906895010951458253e-53", "4.7918567640319966857446462498288952987844196964065823170307e-53"], ["-1.29576847709677279949839266894777404062245457464556639478182e-53", "8.74686637079249921947356140794080610443512070454361744191579e-53"], ["1.0", "-6.75012844986773656458619189980345359594204152662865541538939e-250"], ["9.0025765258937254577773897541873098372329777696243870918699e-250", "2.43103089829317746266631858153997655111279983081937385262845e-250"], ["-1.19497445999215978339843953976945061817995249895601442715129e-238", "1.01925441828362539406459511161056835349647851294223465956972e-239"], ["-2.80821118261670241004975285797274064719677870982846482517782e-239", "-4.46598421068857681990185032890067480361479229629475101076009e-240"], ["-5.70691629127981109240987130497158722854373971851203813267727e-237", "-8.80480064928081395063592622925998834070296062326435473900057e-236"], ["1.76989741574648668731188556868529104178884924006014758602736e-236", "-2.65744481615132600718704898355805491739068165306377360538635e-237"], ["4.58786139644826970946127921959338454145755501075516767511914e-52", "-1.24648684781494699837603321432576255011915529045570181553747e-51"]], [["2.03325030565754212986600609466606742969722145054297781232481e-52", "-1.37579966194134758534457358991050999643083219458895972505054e-53"], ["-2.32759941412551182194545915443633540658051369455229962402428e-53", "2.43044146318513623768598477670885707793995933293863151792786e-53"], ["1.89129452918348834617433608543112093653936652385875362157519e-54", "2.75098078197657439600448153269622723245979677137078799181237e-54"], ["-6.03443605699864146343393399691447267260252747272289578036878e-244", "4.86522400901155229688612391050372356896700844485346419095806e-243"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.31922025163742240531724480964375131075729894798713492095764e-53"], ["1.12072025419944033584994659451663332409957176598573121677214e-238", "2.56241533186631358044423053549187253725187188163416234828145e-238"], ["2.87584624290945421322663056673122360713041732008381816236308e-239", "8.59425733849956856281673677889369657311370400524714312205793e-239"], ["-4.0916706936771545416060340026443220223385625392879510125451e-235", "1.11103570790822704407118300872658211257393185882676805969493e-236"], ["-9.73051877236550905982617434470011631307905226222218407271585e-237", "-8.20354743660500194057528377545108585050749457357877015564898e-236"], ["1.04619878129535585870903055497922100774329698909635037076225e-51", "4.14212871658145303097464738874217499273049608702194126961695e-52"]], [["-2.76218277325302058751437205952639525404784209698580705813986e-57", "1.95200875543291837254144676354829648456215980368972862204776e-58"], ["-4.90753710720393484260006914518359191576038588435843109130222e-59", "-2.10327638134315144177085931270078094950939528683454091949482e-58"], ["-2.62083219511659803728763973901628101923410998225695345108686e-59", "-2.18709261848348105764598332180823575852444331066143985994451e-58"], ["-7.17371788321649266863362573386213878447463032028246796882628e-250", "-1.57415187859951053673664552696912145106469873326042913488872e-248"], ["1.15542554625094596493643038126923781455120842716760991677326e-249", "2.03608451834550777349277918104842194065250443404103355465477e-249"], ["0.99999999999999999999999999999999999999999999999999465447058", "1.04340423166686047901831174474134112822668326101198794799426e-52"], ["8.01066118563121632890149985485586763841526864820394942564743e-52", "3.31927108182184922044552611487986657782987361608357966887972e-53"], ["-3.50622700629997161894342528005776419469895939143559080853567e-240", "-6.49136344656263395793793728241110534599591133781227426952864e-241"], ["6.79373420243981098102801475287416086778053065213251625747045e-242", "-7.11414702237973463698933154846163796530849706431738763015093e-241"], ["8.50829811942999902729703984147967735679638136636634890862063e-58", "3.81279639229581697251536458575155473109104908858964552205253e-57"]], [["3.28099530906310557085012598215177921384294334933723658808167e-57", "-8.32037748707597096993806819346033355896793779741698630163208e-59"], ["1.02907027536727766175620364243420162084499524485442497511987e-58", "1.80051356395841839965293736973863935103369162345484186661119e-58"], ["6.99879310670470106069888097848959548340469228819712171932257e-59", "3.23463406035148059407320629520144725527111149453190409028685e-58"], ["-1.83001166839467690675240802343882594630911947089835264234358e-249", "-5.25016196874018112617708461067498709393601271163809188067167e-248"], ["5.25243819371904352274850830800359465426506510253200798191887e-249", "1.17470200959693726691841670394140363587278141308991708469799e-247"], ["7.47224924328904424802816243005723174665390596202522398136882e-51", "-2.34952463580448598183223284135420379700761811914429942410227e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "-9.0655560314972762350156257733517154341348900457881808519276e-53"], ["1.17379276553940860156890172112132915964266560310019838723802e-240", "5.39058895914139518701290902923380376426364613028522657617984e-242"], ["1.02172695936489629815267697943274806881470635591306184932709e-242", "2.31840726472748697401118781135259700876951473496301328207101e-241"], ["-3.86430398989238345225954308268755547614901599761796448453875e-57", "-4.5459163787199752239406623029250016430462522456683633829582e-57"]], [["2.51577906523827170143847951805059455199016763040455451647333e-52", "-1.60100542102136435064298667901713756876229823841820492084654e-51"], ["3.85758411309035375408104632793618036257104506342166541769143e-53", "-2.45473780737260682508024106296518309488814638968547195207955e-52"], ["3.2869304805320063436685867718911285497074896861193612889563e-53", "-2.0916108023226931132374448043521954797284293532836805822952e-52"], ["-2.01658328501293659285388661580634812249479063323116666618015e-247", "1.4774883990272129435597877403807851220699882293729104668115e-248"], ["5.50953479503996192473088127398883607393962119794740246855284e-247", "-4.0317949169293282917106394009770095288558469002618741622335e-248"], ["3.30008508888896942734024374432529751899194173568971424172808e-238", "-2.38895023667054544990990891849564222734188100441022760375332e-239"], ["3.02710043595209849629766582840300511330799342338114019175249e-238", "-2.24595086382255664455519425172947921982238471477661895768232e-239"], ["0.999999999999999999999999999999999999999999999070399070006384", "5.91562608998193496540945887601184376458520637294391149806969e-45"], ["1.32622986096984785418075787657719382838616417753910356756978e-47", "-8.43843707637921792354916638517271241223081471452931460624921e-47"], ["-9.61250043883538409809709739561420638822450779153129049743398e-52", "6.11683231450010032111346975719234961628257453431825785687203e-51"]], [["-6.65499194580650085781484069210961441745756903286665863121134e-51", "-4.26097878834844563754299162828675772777007318798698517664806e-52"], ["-1.02037228986010139771127258255413052316548007053182277351261e-51", "-6.53447728856727826150114844157779638926395225867418971705468e-53"], ["-8.69429619557507987865413478196552921157170410267914056765632e-52", "-5.56786324323789357867005422319774768780530580940730140472658e-53"], ["1.63274844450953953911883747302430002693290680359851863365675e-247", "9.78813427882323471560903058134867151583816455946126424186816e-247"], ["-4.45799228151615336163191849836522712708716832016796432253649e-247", "-2.674751526854667543561989801284238732861481909927434281515e-246"], ["-2.65231482140960825953051442185719418824585277194491982332638e-238", "-1.60819258085963092829966170692306978786855600965886106310721e-237"], ["-2.46415915052797721279977658460341476528079371726807510565671e-238", "-1.46976151304917671130373709575120408525906197108077303466878e-237"], ["2.45897807309704835126895812611218833409872966548921919111656e-44", "1.57454769978266932573083113851502659785711816609269032344892e-45"], ["0.999999999999999999999999999999999999999999999649235714123986", "-2.24616010748434418784543588830668757404203892493942755372023e-47"], ["2.54261174787670906940508920750159537203552816101771517762805e-50", "1.62826492542327484882822363850802023772382441864499399166315e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.3063728842442615+0j)", "tags": ["disc p3"], "radius": 0.005212005285834343, "h": 0.15, "clearance": 0.0127009111012211, "info": {"n_segments_out": 57, "n_arcs": 20, "worst_rel_residual": 9.846178361485947e-231, "cond_like": "593.72"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "6.24765975024373558010447303986527489880588593722331233987629e-52"], ["-4.06826782694692570116661308160035113845656505995502365551326e-52", "1.11910830607625681707974501036206179275643560799580283076438e-51"], ["-2.94798725716355786352888433721875869587235859748173949634103e-52", "4.73102091159501119908326914183505410717472729299532968410274e-52"], ["1.80695648554171187658020894973772922911702020368922711827583e-252", "9.95515578315591761793728291219958025641200606365192466889313e-253"], ["-2.38798238347287358265985173223403787501528424683252230015507e-252", "2.06141477239792969127560844412355259750298613223544007344794e-253"], ["6.12862381417141479613356704217338333114031950336266367593407e-244", "3.15827408976666506298839778747815011475382044982443874188429e-243"], ["-1.21273984906230150494390272453760389722275765894045574374379e-243", "1.94541602375096934637588869348826647733113886086246107505171e-243"], ["1.29371163336039387212358608410215029659755160779746338299907e-240", "-2.13354098453974599274010782111690286635277112617992066899836e-240"], ["-3.86838162803457414255578036739254339015854395879704514314738e-241", "-3.7326397048201791275384778644840736059567555482013213322443e-241"], ["1.32031711120525372201105729394347288078875276217385159459793e-50", "-1.02318871028859722725049991443749071430886026819573296519099e-50"]], [["-1.71279673311381101862203960189732072261117182742372789302049e-51", "3.92740681039331259515685180144894011111165279820964772097892e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "-1.7517768246946159340783413155961553114893771703256801852546e-51"], ["-3.07275891264957034731629109957222247953531632566840459928271e-52", "-2.34182459798801518762469784754222101983534393962312915923541e-51"], ["3.39528949566937099700397262792267473825055889996464515029499e-252", "2.66122744468476868150500022779312619947115731208545558549025e-252"], ["-4.30822777158170342578286956200297547735175887244575644122008e-252", "-6.8231365010530479281397501794427002456324818539822815445654e-252"], ["4.30448474451649662928453425321964081016670238276379050692918e-243", "1.74694081698121971858869948575934100390899833286364604528833e-242"], ["-9.24337663549449644946870210970862154535896430158237504422758e-244", "3.56126310489402433190186056374803482933261524338321902873048e-243"], ["-6.36803310251966500092075944629336825377203939134758154099651e-241", "-1.62321407438253236157675267272331633247494869749726606177784e-240"], ["-3.31434891424110012364490930674643354507889697292444298078763e-241", "-1.00817719127545017309500073843187534612881586687387148070072e-241"], ["1.75398564262156167538213518798675376406413650378701128450268e-50", "4.34419822880633789648330943726459332225063879319770481522358e-50"]], [["-2.24182457569828432200988694160915426532462714194651639956815e-51", "-1.88456352645461426772125377131584481118036102284592689908626e-51"], ["5.39350673211832584434826834426133659884792644715061637260356e-51", "2.99238953984745040080191742315668648807793069157210112527001e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "7.68200130881984520994615362659483472404467899421920653694973e-52"], ["-1.59673233848227177644366104394117506843232837559960956399686e-252", "1.24065001166234039572083508900955041214269340616798674629251e-251"], ["2.69316729049617264320281645698788923943469322965007411775511e-252", "-1.08779329023570209643038853885606042628120875994788589480247e-251"], ["7.22753935566561679439524965968978880990963497780801574789967e-243", "-8.25854067411349317402891405086733074157827547332898697015366e-244"], ["2.74273043484006858096757873967135866557438148082534815801144e-243", "-7.20803977704189763393306243984802753549663427182656299433656e-243"], ["9.45963114158487192914172783181961908277068710991484696743851e-240", "4.30499008097231102327448060165959742398152849744289609918129e-240"], ["9.73843813564441420797386202884429100937773588834814963758266e-241", "-1.75181243889982682922068343072874616132510824468301686079115e-240"], ["-5.1733736063224370858319872029374742826083149607002675800541e-50", "-1.40154134930827359282967230415610634671300797446634929948615e-50"]], [["-6.09774998888825934555969954353662167249884213378210504693567e-54", "3.08577861278704461851792405053000256141769455399608060449459e-52"], ["-6.78208925955385861400677147453173475994140889612201436759831e-53", "3.18604946971867017154512608032897071313684889298252650065761e-53"], ["-5.05203619756358134710159507811116025800451047295527928436699e-53", "-6.33956780963594851343776259672919111700670380570943400169267e-53"], ["1.0", "4.77136987714976272311562174172934160178909243904003719420388e-254"], ["-4.71302169437634361579170480866339760476098358662621306546269e-253", "-6.928706862022931073265603906577508324645479487084167800882e-255"], ["4.86369012205856602934153757088206327275072836682652706169218e-244", "-7.88027166300820649694685551544898105722408876783660903157762e-244"], ["-1.20590280324087420922289484818316065883715665448940062438557e-244", "-7.5869299104341986468897231442899434064638441271667546522758e-245"], ["2.70939316758148204866687712539235418327458195693635812853186e-241", "-1.85174699077550623063278066218052388601880101947271165216473e-241"], ["-3.53788835653682247775685431548128042483241003052972740647124e-242", "-5.36602938402355979211386533055485943714518978929956014023889e-242"], ["1.60618692289741781446471181566449898331743720849912401338681e-51", "1.08832339503785888901921011933393877346807444756896849547968e-51"]], [["-4.0220619211659258794428477692445812532222359693738696822121e-51", "2.21935599284911971883038760687181568622935566949417456390999e-53"], ["-3.96706842077174485097589984615808622345848213451615752121169e-53", "-4.2139287686928968772373069671211901954608142682571483558541e-52"], ["-1.21982962199556749393387679075655816921565963314288572772649e-52", "-2.81123461403518072487529998404054945913222445176113549905535e-52"], ["-3.88225935941059067034404320551985252881464521191959810538566e-249", "-2.49773746721237355555488473336480460308190236397071928397251e-248"], ["0.99999999999999999999999999999999999999999999999999198170587", "-6.19681274453955345208730029978967279006904354947019622899149e-54"], ["-1.87898063432873892072074750897296609066568257654033776218874e-244", "-1.07813441504898254509955925332059631514759591236526677104435e-243"], ["2.08023209731927076437303169071375926831351928810751466584221e-244", "-5.4826726819555138329366872474082448218465264944169360739691e-244"], ["-4.82189507590855302711724976731449907601147760253478819927886e-241", "4.13615128614486699671344290530975232055708257472858221221805e-241"], ["6.99514201022098375431552348099452868648168136052167918428289e-242", "1.26494091080375097156065081406990445631666843565432654329372e-241"], ["1.9559400848788289166551873499273078319094607312995354376084e-51", "1.26480471838366779536929646198779266176198567719273933218338e-50"]], [["-3.63430703464215811955749658252428359451124198102263011875214e-57", "1.16263885276097968617219816353882321772032372995564650799595e-58"], ["9.00089515202555645253161645362330549813227690158471245188196e-59", "-4.81703921442488372473611003199877998334840900207911237471866e-58"], ["2.32402656416687844772093471282402062032519906342427785805325e-59", "-3.1235866443578135503609925313351800775029139862257245886815e-58"], ["-2.99080399432159787862431659776417032034230998051787821890514e-255", "-2.09226560716793432286188098899130169545521746481979569405688e-254"], ["5.93815963543192666630234186333835125314166072181028765828242e-255", "-4.21018576571029383882198176865299397073465191724253099736626e-254"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.7776957867729750451881157596903805508804720524154674549269e-54"], ["2.24081650542610206195280931738552165606975013629882366558661e-52", "3.33039104820140009894360528841361820781835360090350505448726e-54"], ["6.59552680841676571409419763105098853540083295990168748103964e-246", "8.15788170584486837612163479734647095150877473295505729223381e-247"], ["1.99037155323231696702030910277590975969778459519560167813109e-247", "-9.80253297923853841648606912743623031275600952641248698703769e-247"], ["-3.21464654513324662417975181433403556600014461060487396303226e-57", "6.38435098304370082915389144594205343898726193534637526472889e-57"]], [["6.34549205752419491570676382978926401901540309311053868712628e-57", "4.62810944165758062330329912320856240089547482958087725885129e-58"], ["-2.85053420191418697503427570358515904277168611969642584015959e-58", "7.92770542407385822680213045032816328341393985655676177964917e-58"], ["-1.86073328580682130402073466817384051270460840020900194299877e-58", "1.93351990589547099136584823294327687474610630913059866854235e-58"], ["-1.26254538036883406042705247664073053638817663516967879373709e-254", "1.27301730531101669205303123657812168656210534486276251912889e-253"], ["1.73650185140779260389709816376056164199129055724148680924022e-254", "5.39937686866667535484260936384404021371183407066676937580912e-254"], ["4.44305057535338623835539127178784015056458798736486214266304e-51", "-1.89260629698424995281773644422737636008647269670518330933939e-53"], ["1.0", "-3.15073351206680436374983015070781371192881066560566070707062e-53"], ["-1.09908050516459763668460005037453718969128415658044391832647e-245", "-2.66418070000487558052669791804389312544228094266904790690793e-246"], ["-6.14903412883762525708732640578833818293606219494855494898356e-247", "1.95556782066771107196381488838991490977471528281319709643268e-246"], ["6.95446910163809446282742218125758562233897479141156076551226e-57", "-6.03765222318628630687002641492473815701248569699661319226938e-57"]], [["0.000000535258692985585562401918590521966304194462524601838886154981", "6.57704496947943599806947215050024248386730482965206059986998e-44"], ["0.0000000820682704252568033550456043209541321012881097614543799612159", "8.91449291046904266043043218564307089479200168626786918374785e-45"], ["0.000000069927993735130057296606905456907662855535430802659108248671", "7.59578094146509161742165977110120738727362220381221574214371e-45"], ["-8.18711834439339197756917390104122312228613787340891992731521e-255", "-7.47778700051472630339693558367911229943319646923323409025235e-256"], ["3.95734514023860638534154451930972767414858235111666202734889e-254", "-2.86395855109699378044747879940390505557955857548702876935614e-256"], ["7.50300586831714447083228637629637238676466393400673567039629e-246", "4.56908270572303633101750013934259691742294261114180678927599e-247"], ["-3.35910481398034651402297788680297301787738429035231731647022e-246", "1.6867336535681398061969335242265309276966098525722108748806e-246"], ["-0.977754971048193881550224280062672032365096116691674412798046", "-2.39971310916402202717622687418433222660888080178080977890024e-37"], ["0.0282133850344018888261756627494973993831966206313134449346851", "3.42327694340674177216217287908700835763505571760721458275965e-39"], ["-0.00000204502186122473769028709695266443012868115614810545736973656", "-2.19863103703857500177486194603200704150971799645624742168921e-43"]], [["-0.000000422028236159953330919175140198323012788006939520367450394624", "4.54798629872326900022159074263710694370993818677160786294881e-42"], ["-0.0000000647072674692681930030837694447852833094394844764802687724815", "6.98239996309118781536622192760741987432641983327071536515923e-43"], ["-0.0000000551351864826900579434559928996987029382206258261133990435989", "5.94950056026705068516657813426772391785322473318185783334991e-43"], ["-7.86851984009431813562862844062074271856365827411364109368733e-256", "2.58899175609313511318181670739901318242303142346276994416443e-254"], ["-1.79373168607704817949406844225982821429191074537894768155123e-254", "-1.75720217594796209026516819964141494981598782644052291471678e-253"], ["5.57913657850242593594599609900266898827846994074137438229854e-247", "2.10260546415383804126309997942863296960122682888764502519945e-246"], ["1.00067957823375664267007903635894003768365092272153266587024e-245", "5.59824395648573104431671869059073363964733726402375439682157e-245"], ["1.55937391195349783534235714242114933370930884803995870008937", "-1.6806991988745518581748233618327563203385764839073335537833e-35"], ["0.977754971048193881550224280062672032365078844181847684084575", "2.39757777475025795108489410973036857697406777638389501193304e-37"], ["0.00000161241093383692677792392685477176851998001616304537909493033", "-1.74009167564300427374584030731205393264452379458283957360235e-41"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "-2.4902587995806558j", "tags": ["disc p3"], "radius": 0.005030851263031245, "h": -3.0, "clearance": 0.01621052073643403, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "489.66"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "2.83592905696126418648259667032064328518641627561387353740617e-51"], ["2.34233831661512367253368723832099364885840154615494460370021e-52", "2.18441305302447805798111129883211375377221392271806199960502e-51"], ["3.78190988741774688957677717931679792285642567130428897834244e-52", "3.33651252782486849451015153457286360036963499300136846040855e-52"], ["-1.35537973525168079813103363026233847064310836635225012774921e-269", "7.07959787095774301335677346344391253500156175423248830436979e-271"], ["1.00497627022184989227952725090043436404576662605864456182195e-273", "-2.80842429112376178495874376705123919732881158519794965643718e-274"], ["-1.18733442397092351980780725490559608833390354890965179671191e-265", "2.88590358212053987116077845171129492257779161292143879139822e-264"], ["7.28332033273756279447696756078092361459788776517050342212215e-265", "2.6617374784393479134307067566705751078852210210066985722224e-264"], ["-8.24741401604386534064747357921074402384495806184138649504458e-259", "1.58624950287230824000592435503109494094556219614177870256676e-258"], ["1.1762067248266258236704306924191447075711114524157367554597e-260", "-2.26294232376483759611609913397900653504688829726660810702138e-260"], ["2.73370507044396530418392432493248690125978425875726854381352e-52", "-3.7075618788786119862671122048269336279148535311095293970033e-51"]], [["-8.33829051313562230423505685670457954641974789302106429819002e-51", "2.33543901255655017479799913898161995192038410055520520423071e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "4.38161534146930390325827363283996587619638962268523557353156e-51"], ["2.72829776294947654825063259375685877358089297797387541005149e-53", "1.4397583645159185425463180331508595652907642235375171894779e-51"], ["-1.6289834400862061475795890093718568965140407731789245451756e-269", "1.60204864587430829103716860935789536035334610237847166266574e-269"], ["-1.77234818006182992297199172521059857970141771920946785079055e-273", "-8.99221526649798715309503119881031902219473061144076914900018e-274"], ["4.40067994329415066477654653332867124378325165622014182691187e-264", "-4.2206834784968303582976783840394204881163170512854182599137e-265"], ["1.48250743121707824947755009210948829540992419998079170096653e-264", "-2.64835872527699933176073722443873052666463853208932244170182e-264"], ["3.98755706016815502929154573609376618407309615942947926335411e-258", "1.39752311519663152879104280220675899205146860282055205888771e-258"], ["-5.68881321923228781312365454230446019168777649213811451252703e-260", "-1.99322680389253415110740591856194639960590511405633554549969e-260"], ["6.15940307345404327936220647131173057248795603819003502102861e-51", "-2.98163679186030173636151781641877242875473717573054034536349e-51"]], [["4.93059693409051930671380920244410601227955835354543166670467e-50", "3.05159457031747882639062489721312781495944323802178608976708e-51"], ["3.31670681905643550515161201688537479320839645366574456982035e-50", "-9.80329316893669494862309897805195967380743921979173652839564e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "-6.92150926957233657213563590693772251171138255979146339665472e-51"], ["5.6149437060200732964521493432386259177696200386567356489062e-269", "1.39024470787456408285216319596474959242477065419707876476138e-268"], ["-3.24078361370475600759118356390423417041301728126628869970335e-273", "4.40738068751062770735618327907028505424344182172511554994404e-274"], ["7.77132277075662706441827298938865031044358083056949081369813e-264", "-8.99332752876486766513500109573586006518345208129742103093028e-264"], ["-8.67412890914354720194972002209301667864080947918116208191181e-265", "-6.70415550158214127068577916935620567873939539836999400818715e-264"], ["9.42466640950866955139455941027913469867605479266213219780955e-258", "-6.46147798056573151670660086765384058287694457187199356513524e-258"], ["-1.34434616398251779370172822429439613937926930268910584866415e-259", "9.22089819341739264396063109747869433171500681138692943256214e-260"], ["-3.76469522013581382640603892754879905101228331511281043772352e-50", "2.53779241344932026759054881101273574521285889882218267645464e-51"]], [["-1.58723952538190368389998651530188913087606367269133254721767e-52", "5.36266812819936969158123877194872088213400018921884197248652e-52"], ["-4.32967621421820186494505526565700338481460101061876479388786e-53", "3.65446546490204774946997978851289981183299356991184552844095e-52"], ["6.66309135652062340697296783190401590145754011088171907812786e-53", "4.35665461878137488673809725752348722273684500662983542416826e-53"], ["1.0", "-2.52809314663145057363876500639778051095694197982067770675865e-271"], ["-9.33498925267494862101827713558911603535489592285359153351633e-274", "-7.20159208668252526214176246299717272479410972439870154284337e-275"], ["7.67734883076168748227989063358620665068007695453041293953429e-265", "1.63650275381461193112427467115416048259849042639365380825773e-264"], ["1.79718944800733118833848392977779641335938573977347111111004e-265", "1.90555141479390169557583380156843241707092724268752555481844e-264"], ["-5.31094173231910631741445881367734100069902002663105568897608e-259", "1.82646328509929419489561323972012867644778832148662924690746e-259"], ["7.57611076137106453539672054207302142974115714647686560716963e-261", "-2.60662527891655780359420457991472792326109163982012314500259e-261"], ["-1.99129792980667432717557073727506139970178290725072491688605e-52", "-2.01756366991969995535382977279348607767242425722587404123259e-52"]], [["-3.33343538683469089509823062068148434354528073519279244511085e-52", "-2.85648960203823538384224706776020996705238617788274829960434e-52"], ["-2.17288126223116574738704565230896226549764054637931770168145e-52", "-6.51614619160222669913812228790701625812623083328300630203483e-53"], ["-5.339042937525250494604390312416494271504718523899330399648e-53", "2.33803151260539651408620880580104482940534568713529702708095e-53"], ["5.10490223827606043664131943393205633462269324442052218251054e-269", "2.51653513838080846081162035665327822757571896726433752498788e-270"], ["0.99999999999999999999999999999999999999999999999999732723529", "5.58173584933698517226380965707425935791415864661856261629662e-54"], ["-1.07971631142695486826939480096313902602898671647813664008776e-264", "-2.33906477129145511168590667014097297101332339008564331155169e-265"], ["-1.79765793039864413288935049613458757623446036463532966832822e-264", "-3.18895026905525331128023091109174545674202039151873832411342e-265"], ["-2.96135006475976160750115718724285907567977931621438945307631e-259", "-4.461334267186191804567791428760243618261308382359878542246e-259"], ["4.22509701746215802519930362957251616593682879788955621006579e-261", "6.36459345640410348111997529687678925278098381847252691277967e-261"], ["9.97482387912239689528742188142672772682850913563920604962603e-52", "-3.50846271744659410597038115020061470745018928226664652763458e-52"]], [["8.13421877160887330514097483826930364986594673520507940322283e-58", "-9.31226544564907505349932695734116005294699898015273066803674e-59"], ["1.2638231536723016828472573021934595848836768499859207040306e-58", "1.51149534004801146882206918981623059369753625651157421026203e-58"], ["1.22310417858907315708146144500134883180842905535548108141222e-58", "-3.83975672196070343567812947766435866324392755777673202751581e-59"], ["3.05341881861308886541068971968488598490931722915845810197016e-273", "3.5265716727097913767495672940608846715844163476457406062333e-274"], ["8.87381846533240790540646378872396023569973207521962602497369e-278", "-3.20559890767479902964721860900142695875481420990690057609264e-277"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.18441822690181066951337940020779549798200508552033056440617e-51"], ["-5.82102744111656910412157535300069658035128308726096121081155e-53", "1.81884575219783653782106370222200147410557601393103339861826e-51"], ["-8.34265359156883829013715549404738916117872359766960622009563e-263", "5.9979594286989133844767892999208816803388645971098091258876e-263"], ["1.19020552385253539611301826225464377653616450864430682376708e-264", "-8.55615101169448746128089949122504239157357993989758020705989e-265"], ["-1.02107958853184806985133566415991063074219715391696238666714e-57", "-4.59220851727359231494301309459515223854921990761158058386574e-59"]], [["-2.19616244298801472318781032778624217748550306207417196807553e-57", "1.62216456395311123959481415908554044107006736393405522216334e-57"], ["-4.02720958115332283542049428329508171094294420232133023804385e-58", "1.183558421811544002879284242200670307132752940323464475847e-57"], ["5.74682433405835937680844139949311476231072950097173930935108e-59", "3.26103780889510992701060615853107578813534010374535904945111e-58"], ["-1.98291588179854039293027883744982664341018689260524802678319e-273", "2.37745722639858427828067323305506794767352295662566867464537e-273"], ["-1.84763451195401191980980029048557053979451537755228897055427e-276", "-2.21811775141718559830988095669744454981878491017031301779485e-278"], ["-3.17967759516738049266169687489593653519706839597675063512254e-51", "-2.16101962677272048207696781117432610047400059063317119431937e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.09205807237854923598642283252082528075118226215442437313916e-51"], ["-1.86731509903971184183570671090495403054251889405528203064375e-262", "5.24643893000543497167096786182465498054856967642076727660945e-264"], ["2.6636948859455887535443988602845650309418508289463456929086e-264", "-7.45715122141780648738157102602401042992203989486609442540746e-266"], ["-3.43832666016891502303375693842519004401646765261487632562366e-58", "-2.11463684229590183330859526772867802798631015775695899394901e-57"]], [["0.000000634119625129883498418957053237577313732026381164065040315252", "-0.000000778014463128859886800811306875599823777757574443798912532436"], ["-0.0000000429909130232969865063625209780977986321091031395680513425291", "-0.0000000964298898457812927003816654001755446512711264633212248464996"], ["-0.000000036631310505057787319030787105598124278246809775726597234715", "-0.0000000821651132413757760287275728853566770993079420752555259894318"], ["-1.8535090493061529533101687166644056362246632480764574391035e-266", "-8.48896915418118703180907934900926418682062507565957806943305e-266"], ["-6.1867609939615228787042938898321879780726028233992372832488e-268", "-1.92184544752685482772499165734147991907791863553567681047368e-268"], ["-8.71783722546759733001214575911116264405439325844233049728119e-258", "-1.7658113452190796139033122155820067593540901529174135468161e-258"], ["8.87592642490342802337673215248903952466664620475316735330872e-259", "2.79295807193016803840995985858780908506564028480690078937611e-258"], ["-0.977754971048193881550224280062672031444709783790348408968081", "-1.99565851731314714369350250842994947631026073120118822242621e-37"], ["0.0282133850344018888261756627494974000279573851205958018165331", "-1.9201579106828723075098377051219080819886699108739716176378e-37"], ["0.0000021907762950363462043737361608025062107534570915714468961435", "0.000000516792683670651494018887358610106372645194676177422892832127"]], [["-0.000000499975788184317110686027074081011566451055166195633688740205", "0.000000613430619407143455739555240804463497041285638770963235716064"], ["0.0000000338964680665477625049416778153788305375019414690994818661948", "0.0000000760307807384075759898602870615771882334724804997891396647817"], ["0.0000000288821976425022355071692402687251573810667430269248585448544", "0.0000000647836238244419582398809546560184325776333561655019997424479"], ["1.46080623691847907405290356860720423441076185088040235046152e-266", "6.61370760878502011969184512907470840819433144155684484835285e-266"], ["4.877930449832214666789210418329279392003652284183207912645e-268", "1.515347932204068695120270386675221005246214601522896380487e-268"], ["6.8735230957632993951576374600784166836142484131035400076419e-258", "1.39236437021110417677795920775678365010311669442887529396593e-258"], ["-6.99791491309172070993417209182726391925442609042574428653359e-259", "-2.20211879210373857508547174184477214084138185263880255536586e-258"], ["1.55937391195349783534235714242114936186621054509186805222459", "-3.20437533497037175811317154577397676064659728779000345818678e-36"], ["0.977754971048193881550224280062672031444692511284398525466598", "1.99352318318712466088335507229972053714495351658621548469955e-37"], ["-0.0000017273319756062798389348604402363381338864481861585322399376", "-0.000000407468589689522700939289112700973833970508581027136900433863"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "2.4902587995806558j", "tags": ["disc p3"], "radius": 0.005030851263031245, "h": 3.0, "clearance": 0.01621052073643403, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "489.66"}, "T": [[["0.99999999999999999999999999999999999999999999999999732723529", "-2.83592905696126418648259667032064328518641627561387353740617e-51"], ["2.34233831661512367253368723832099364885840154615494460370021e-52", "-2.18441305302447805798111129883211375377221392271806199960502e-51"], ["3.78190988741774688957677717931679792285642567130428897834244e-52", "-3.33651252782486849451015153457286360036963499300136846040855e-52"], ["6.05170045265449529451892942028617908327997775906397597444923e-270", "-5.4799622957364280787184561312777058153642141487908582731593e-270"], ["-9.60812257431221673583647784096131109927465446334005054892099e-274", "-4.99189149873244309263972304354034541172140476940917575768765e-274"], ["5.25324458641304087456700216920719872851487334200189120026619e-265", "2.31940851362567019703677165674605071186789634293731677326113e-264"], ["-8.3008351095208397432196026100755114546661271456823280342369e-265", "2.62424782444474995733273685596056158857151951519648477137806e-264"], ["-8.24728425567353426553133844886999484656988975526477543739014e-259", "-1.58626361573296447836364215941241253045739579178852585405124e-258"], ["1.17667704856303652372051553575143481260562331950203412896035e-260", "2.26264128857322363513867381961343344721112557381983963417178e-260"], ["2.73370507044396530418392432493248690125978425875726854381352e-52", "3.7075618788786119862671122048269336279148535311095293970033e-51"]], [["-8.33829051313562230423505685670457954641974789302106429819002e-51", "-2.33543901255655017479799913898161995192038410055520520423071e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "-4.38161534146930390325827363283996587619638962268523557353156e-51"], ["2.72829776294947654825063259375685877358089297797387541005149e-53", "-1.4397583645159185425463180331508595652907642235375171894779e-51"], ["2.08369200078535875800711118561559812829908005758488730476209e-269", "4.30247420766002210208417458331832221423744857342807065734561e-270"], ["1.85598117285166558651897188709895951658684982434745812683976e-273", "-5.77917240844443737866213937525183881535322630391096589061712e-274"], ["-3.41529014250984348460607562305281315412653497481323069197936e-264", "-1.88781310624870078656610351550087414107690231625109697381245e-265"], ["-1.35839372119458297684240956559144793449687337954916582228303e-264", "-2.73528954864634681803787406785636750737849099833181678521441e-264"], ["3.98758163277247826710538763348186530399840155709601662990692e-258", "-1.39751029129834676502011193467053010417935980539881151463414e-258"], ["-5.68792257141360790360672211174044098426889909749862030641608e-260", "1.99376092789373024223418232173638609767127992054697245683955e-260"], ["6.15940307345404327936220647131173057248795603819003502102861e-51", "2.98163679186030173636151781641877242875473717573054034536349e-51"]], [["4.93059693409051930671380920244410601227955835354543166670467e-50", "-3.05159457031747882639062489721312781495944323802178608976708e-51"], ["3.31670681905643550515161201688537479320839645366574456982035e-50", "9.80329316893669494862309897805195967380743921979173652839564e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "6.92150926957233657213563590693772251171138255979146339665472e-51"], ["3.07661650731765137720535851621265000212745085531609732569626e-269", "1.47035984232507175476055111171240917528237738874114498459744e-268"], ["3.18360438980322153757077030631595160010941692279105080645606e-273", "5.69170168449495756392832567631274090407859572915753484208587e-274"], ["-8.0704365299174262318329758594213580539676876399777416375068e-264", "-2.22710979696733706458725076066493797277578972807582552485406e-264"], ["1.33340293939911409531375664809410119804739059910428139963254e-264", "-6.7292319903145396646095496590049215977658891763239225105019e-264"], ["9.42464960941103376535701749454841216837073382582398770563899e-258", "6.46165788447470866526758539065259423476074629425341202799026e-258"], ["-1.34440705687818360703833811621557040723845886797519875854755e-259", "-9.21426353752099257791419750627740752685153570250825281496522e-260"], ["-3.76469522013581382640603892754879905101228331511281043772352e-50", "-2.53779241344932026759054881101273574521285889882218267645464e-51"]], [["-1.58723952538190368389998651530188913087606367269133254721767e-52", "-5.36266812819936969158123877194872088213400018921884197248652e-52"], ["-4.32967621421820186494505526565700338481460101061876479388786e-53", "-3.65446546490204774946997978851289981183299356991184552844095e-52"], ["6.66309135652062340697296783190401590145754011088171907812786e-53", "-4.35665461878137488673809725752348722273684500662983542416826e-53"], ["1.0", "-1.52667338037190939321344041486297278235385722734548191932564e-270"], ["9.42590660447478560240132575033891739233783084907682115684582e-274", "-8.85637026783140977942118105106270465842808556833286110285138e-275"], ["-6.30821909666513294082707579134281941373145306768084027928823e-265", "1.2834454138415501771875789794251831049388352890535655304905e-264"], ["-1.22417465093662310387162669742454849246367125581570445206601e-265", "1.90071878423676122017094850022800454551026151098884601719141e-264"], ["-5.31091501946288331823102618713399526523872913732371874553075e-259", "-1.82643658213389043843284768150025284947363731147574872967945e-259"], ["7.57707898381964011825803614002363974066766960250697675131318e-261", "2.60411992958658904616943914704647860414570315164812592660809e-261"], ["-1.99129792980667432717557073727506139970178290725072491688605e-52", "2.01756366991969995535382977279348607767242425722587404123259e-52"]], [["-3.31370496683301191001858200570880412430353943044023236749643e-52", "2.87438388167814247833149494617606231158871220509054185735844e-52"], ["-2.17349374551860071706825878620858073396826907474091898382995e-52", "6.54116145936945529278097692028657818993291860220379293021374e-53"], ["-5.34426173003357212975792234091028477208285509692125432324981e-53", "-2.31671672823568694317158710720544176325053480710811187797734e-53"], ["-5.05410666969509391707274634134528961353159251355385662567968e-269", "-4.28880085847709944743145068262829889545673113364491804146968e-270"], ["0.99999999999999999999999999999999999999999999999999732723529", "5.58173584933698517226380965707425935791415864660894935564485e-54"], ["1.28327930131046112755789715692639114954629977423581118574444e-264", "-2.69887537097698247454904497383843498060139274063876904532611e-265"], ["1.80646566547958520821477957162340279925339984902416265002783e-264", "-4.19860944810927502373633980517968225423486664970200647778568e-265"], ["-2.96130683433658885268927605640378008298131133418675704994677e-259", "4.46134203706489101581719880260738694403979076677057772175047e-259"], ["4.22388155991588043547605055346696969619276874032936203193342e-261", "-6.36468652585945853332077924978523016876532929514103956021408e-261"], ["1.00115062873421896033810275284972274470637618463104561465422e-51", "3.45784216267541404959931730920388485438712441689498873559507e-52"]], [["8.2084386434478663643290772157661925516755955638071703282452e-58", "8.11645891720653817914494674025191745621361261426069230989176e-59"], ["1.27535687316287862110334037740321908916725275782225889619505e-58", "-1.52224379761592271854122544658895127496069318482591677995254e-58"], ["1.23293172655737540032924820731025633841691976972490486111899e-58", "3.74817223144122296469833652054768540277679160054208549296964e-59"], ["-3.04969989356336263256941087151376624181122083550204501898278e-273", "-2.89139275270489875648981569904727519485374069121265098669381e-274"], ["1.32355379732314315850433035774171795973709944581716174015082e-277", "-3.14713879264913743741473594428976621265890755017592950061143e-277"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.24927026808267934072552196255009504292645148919310994809603e-51"], ["-8.18564487513604850854333788193671951959675992175989802081416e-53", "-1.8180544009202103824447720243656311260878014243296278854994e-51"], ["-8.34264934310093347717191058077080991291038836232152112633009e-263", "-5.99795926537498896822294713078059830200857731163669680569443e-263"], ["1.19001238997198687480047299499457527576756577637526405264002e-264", "8.55622327471926646316641304076550434927210356599192237078138e-265"], ["-1.01718715760518563920670419640673222638162422077809462571126e-57", "5.9463323495663827368835978307590073906667284139476025451994e-59"]], [["-2.25378872890266937179551516858186685394129298954065522571691e-57", "-1.99432682676381572549068359961271954135403619941931936041819e-57"], ["-3.29823645644712693449700780027321022867698585694956023304056e-58", "-1.52792516611860573970781423854896993315980149617441543439651e-57"], ["1.19581929706081942722511664619279960313224455798791343699765e-58", "-3.48043213668222617108614249098344538262475908912933458640482e-58"], ["2.18451524657848665262856944316787198676304082632452957231442e-273", "2.80848299380769145706514073943215977774754240075590416077988e-273"], ["1.6973236887723148285410867783399408421375079871441223435676e-276", "4.53501780721688985714950560231836391826491202919119472461668e-277"], ["-3.17967759516738049266169687489593653519706839597675063512254e-51", "2.16101962677272048207696781117432610047400059063317119431937e-51"], ["0.99999999999999999999999999999999999999999999999999732723529", "1.09205807237854923598642283252082528075118226215442437313916e-51"], ["-1.86731527444189933048854955314109091691550598674197398248003e-262", "-5.24649522911580914276192544934093654453653394084094070855681e-264"], ["2.66383033612417281818409544390402240789816049010621598752016e-264", "7.51288636389156963471436009034413976309991132635396105698704e-266"], ["-3.33407953719928553508880367980459248265300867243414501027002e-58", "2.42916775378678486013326956817739373396479425744266696604229e-57"]], [["0.000000634119625129883498418957053237577313731860283747759301035373", "0.000000778014463128859886800811306875599823777892951916011835354474"], ["-0.0000000429909130232969865063625209780977986321296898462644722053861", "0.0000000964298898457812927003816654001755446512619483825577383817195"], ["-0.0000000366313105050577873190307871055981242782643511116099668393407", "0.0000000821651132413757760287275728853566770993001216987470072835711"], ["-1.85350904983286180645460313511670865549385674280139994067914e-266", "8.4871679789625850975191965338140677416183603876054420188316e-266"], ["-6.18676040391971400815919916260850511270011687571527649273753e-268", "1.92184544752136503627236983285676433428572852822107795650502e-268"], ["-8.71783542706959392607115251615138307640982506135896237398447e-258", "1.76581110518665904892483953882539921064714324092561001087428e-258"], ["8.87592620543843625699083703270997910649217682309069566064509e-259", "-2.7929584249055198358379027036841499621809829637696197110813e-258"], ["-0.977754971048193881550224280062672031444709783790348408968081", "1.99143623088603174677886368367139871456227809428287642452752e-37"], ["0.0282133850344018888261756627494974000279573851205958018165331", "1.9202181431153210993635651883680448850746139820517906141699e-37"], ["0.00000219077629503634620437373616080250621075356742104935607291952", "-0.000000516792683670651494018887358610106372644726969881242057239514"]], [["-0.000000499975788184317110686027074081011566450921748105232066503172", "-0.000000613430619407143455739555240804463497041394381003249192360761"], ["0.0000000338964680665477625049416778153788305375184777834879096849963", "-0.0000000760307807384075759898602870615771882334651081875877747670871"], ["0.0000000288821976425022355071692402687251573810808331409599549704411", "-0.0000000647836238244419582398809546560184325776270744320278216352323"], ["1.46080623538832832053423272762443247957717867208577102521682e-266", "-6.77123934241644041597379089024991848206993538607004296871433e-266"], ["4.87805386031078932753202808780740395721829114768540996888103e-268", "-1.51534793219200004219595354463525853896625906074921980429918e-268"], ["6.87379538802941798803764067885990651290745482287292947789054e-258", "-1.39235262004549837902448275933211922834406628208141292434699e-258"], ["-6.99794813928501930933152320362770836551196593408532242435642e-259", "2.20213607109140225739529982100378478920660377138720465441823e-258"], ["1.55937391195349783534235714242114936186621054509186805222459", "3.20471449099384555256389628609328695036261982555615134492067e-36"], ["0.977754971048193881550224280062672031444692511284398525466598", "-1.99357156501205422958901111980162765372758530889776873166685e-37"], ["-0.00000172733197560627983893486044023633813388653680853789052692427", "0.000000407468589689522700939289112700973833970132893944232750397521"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.3046318388616305-0.9852887714725445j)", "tags": ["Res(Q,p3)"], "radius": 0.2, "h": -2.0, "clearance": 0.19362711575573854, "info": {"n_segments_out": 33, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "219.22"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "-1.76602001441933619136789792214584153572039036586082502466137e-51"], ["4.1126958190766013434359441382479845672528610908993613895397e-52", "-1.72240835783806530762823563409170054021658580339417782490329e-52"], ["-1.70020834314394757120695577816576951728600271437014649678886e-52", "-3.00265420770048995746706350914553307738133070874168947934255e-52"], ["-1.96582094043778348322273471847915984803697653096215066864119e-269", "1.98324313822296998943869180342804100437890489944729936163703e-269"], ["-2.18407013134292603665817974309576373439549652489159055143676e-270", "-4.95051294571273078679574630537057247151519960174356505702964e-271"], ["4.04332674572091496031147983533203826397526506473231293370268e-262", "2.61839877903782578497879279744397190123383545108868638736074e-260"], ["6.93078298249176676310178508590994867770061018070260215630345e-261", "5.3149510639474525075968774137665499831381421340121943948871e-262"], ["9.63784026080123821327130794003659764343624917244474449248552e-260", "2.74428885785230536456989198965042672646818842967560941802586e-260"], ["-1.0258907847699871563609256740969802992387570050864760558383e-261", "2.23183778696651990310921822970032636082020618515182536766598e-260"], ["4.85442578705736852257367977117143270255305230333167636548147e-51", "3.07028794628754782414082168340807549517444085751161277018429e-51"]], [["-4.96426563870479679707870131855552869780513415953746045976825e-51", "-1.98168321242579512029391131541009228195576067601429409171526e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.1873319354366019834676788883278682902612097652066896594981e-51"], ["-1.53623541620156745456300881202079438463742039396687575769946e-52", "9.32565149997197018888517972800824971461709591992513673040076e-52"], ["8.43105571904853276578173477358057388002653933682294007612976e-269", "6.27356772775309757174828345706724627874178366990031954779805e-269"], ["-9.0413649250931333891588506508439837221958613605163822884346e-271", "1.79178298008313589817861050331346766957116675114708435321961e-270"], ["9.25672882009375935914995597579341109616738085220777552961012e-260", "7.02513051080927149226719425670451039174763079303478602684172e-260"], ["2.04730141775574604445249647601942434199597988020884949746578e-260", "-2.18453795879505063581568559397183238359419441912346981386413e-260"], ["1.87509851619995427866710938437463250601458885732584088107632e-260", "-2.99974600528050964651799960390824530987846017064007359209921e-259"], ["7.35196009863645252895748671283872537164572667668053638554896e-260", "-1.92786976696101038134938112404911767482894675989279144746861e-261"], ["5.68505612058233944341111953572920618759893517832999350187552e-51", "-1.2267523254669236272847039376462308151452540544369930499925e-50"]], [["-1.88934712688976891853521447106219318312178636332983574232751e-50", "2.98456148305365004718157536555567921234998853119802520492399e-51"], ["2.59656407483368831020820980527260121375360037379783677911131e-51", "-1.01738084135666420690935357821303583416607630164196217771564e-50"], ["1.0", "6.13380862253600529245756637556719882015948229334796326744257e-52"], ["1.37358163666720828145885355613154278816927964126031769283372e-268", "-2.1975089344855182244187982529441654999833025619433615283462e-268"], ["1.467123413705554627285205256107771613813434827988015921395e-269", "1.12270780349413417890197234982795366821491914022093050516555e-269"], ["2.73549907355254654438902150285436251806752009518390199818648e-259", "-2.01105281847947785362461744101763542947440854414773830700136e-259"], ["-4.50021426000596075781550037501862873353186218338118111887533e-260", "-7.51417756266318758273319438616777808865219624956389103152415e-260"], ["-7.24033219253065007404810105190590029519256527022874627158995e-259", "-7.88032308205437411935859430300898209193662365398677455503316e-259"], ["1.51842153148579859413192512352830016907050486036947184413902e-259", "-2.03013418786006475999158642215139502202157096679738890180312e-259"], ["-5.72227669843386363223310875032187319509929305167364341527257e-50", "-3.30808618176418086213704107878854602255954287626728435172849e-51"]], [["-2.47326964277851668297534608579189500297093914794717833258464e-52", "-3.12387250946047723708692801848970834015591190388720904782705e-52"], ["2.0088259413794152983805379939531879366247682512833332131479e-52", "1.09977860828824831377511869624884647520052096754728433482409e-52"], ["-1.06405045974773360659656552467834659615281480487302990597227e-53", "4.33954309604475611244346114724803220113808141473852540873388e-53"], ["1.0", "3.22113020481435213742529968840086335012970837241206741167783e-269"], ["-1.21417549830925042252164636999339021725334904417745476786429e-270", "-1.38708755086086673242625220847068293572737255960986211518138e-271"], ["-3.30876777810693038907876538374832801779698818578222757550711e-261", "9.32931483225012963799076469275827322406848185252694579517369e-261"], ["2.33369975244021538742252778382589836528511412626295780017341e-261", "1.07385548041884977824229444056578990680447322323715738066869e-261"], ["4.01311150091833100250126734305848184860603580109943778486532e-260", "1.29871354093212773338938795490538116468987080260140652703489e-260"], ["-1.24857058999907824599866995483383819957581581859231895316075e-261", "9.44074199201518443793343696797138322493953343143091989966636e-261"], ["8.53676545417219333685947287346581841059894249770191580834099e-52", "-1.87801186992447394119940545424329499076674040542491484918105e-51"]], [["-1.48386045738412835830336083863493783280177506258040115005852e-51", "-9.35422337753519316374395418488108194752110454707528341736953e-52"], ["-2.80884119477268986067656254972803721376289453784715117095595e-52", "2.25526075678170941793759992267804599507877688040902575145316e-52"], ["-1.05677473822016311589834810664197290749981708715363613389588e-52", "1.11221686992357649422461360435776148944751789342167885668571e-52"], ["9.03421162881375685940215139707669249469775261373405552431519e-266", "-3.51611128013037163447988478722403811434148618007721310022451e-266"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.03090845523921725373189435291335586811636029137661978958699e-52"], ["2.28229829157604730499078387202070763595429856581819017652549e-261", "-5.2792486963973915313545479290059717774460087036058770938e-261"], ["-1.40840110783627084472142987522539778925335093119725986088934e-261", "-6.0000115856507131288537571044539539322801307542029551451924e-262"], ["-3.32339415577653197453488126054837073785480315097200693646982e-260", "-2.14145467945980010564216498863724717334671097707975212879695e-260"], ["3.0771637765982728219568382424619760116444024534529514453251e-261", "-7.72594150243201947810545573713021988875225698006198782844151e-261"], ["2.36034131475300338694872803045603088463775482024843691883444e-51", "-2.88508970193470764232499130468881011285806465905590848727834e-51"]], [["-2.27755958716080324137357888573250253584980529483041082796194e-57", "1.27391341337630616593999367484059869864360630586781140852665e-57"], ["1.63704093579693537061718134833136445187085016432098278624466e-58", "2.02808680770540412083916501682686804510115547883922491162307e-58"], ["1.54710653633767043849271778196513409792029843664934430402687e-58", "1.53900257863082042308561800974885029827406324430062663358129e-58"], ["6.72968703552640361368472246981421217738196304124039856511151e-270", "-8.97884646033651245625023986267516895405510747266118371712023e-270"], ["-4.88173338262653804602229634511724608327914428134681362969891e-272", "-1.04700868080737095812532975972967212935411557777344401112545e-270"], ["1.0", "-6.78639982020315590327012346430249342153839901312764647280712e-52"], ["1.85617474913638745071146764191351401253387738486692850803256e-52", "4.31802437441213582045142920914119976345899455673302270471696e-52"], ["-8.71489109989174186813949723559655450646181130688232494320137e-265", "-1.105179100126656907667334032341418676920783128870869544437e-264"], ["3.19312091492323188783696040036566941091798246142074641022835e-265", "-4.88439858980680371181246879246800043358611018917253460018584e-265"], ["-3.69464295954875035987888497351583667153885142155698699813137e-57", "-1.16463407877342091719114126200839038946499954305791546607333e-57"]], [["-6.76419610301230576365334951550604506902155391933037481920403e-58", "-4.56973935809134699917884482211353105027478714185568772349563e-57"], ["6.14574590481818294398032598740120173604070748285052218044813e-58", "8.13406244775437733207732784779870037379221638363116384374036e-58"], ["-2.0450640697252911457619999433396933402184930964072202142778e-58", "4.58010117558461099296651651086161316626357638850983115356566e-58"], ["-3.27699285801519169942716496688169272488208730480330335054238e-269", "-4.36506278990182710176644318424408844873639933330500741724772e-269"], ["-3.74352356150655929636147072615576492292676372597002370604606e-270", "-1.44018369699006369382505492074356866077139605091857781723618e-270"], ["2.58152303385607787561602916448280944368682653635725463428382e-51", "2.63828613265045807017665767421485911101330137116358608700342e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "9.58137343326854686346325237951616096832570397741681248187159e-52"], ["-7.98805577962819216072021245875055621677153190884028962534664e-264", "5.92549500289893376032668634168663864209838739030290856187406e-265"], ["1.17315032046140717022294941968701871990831976285810817246356e-264", "-6.25670142971912159538321799395845835282683699880008779782944e-265"], ["2.29500150243594092522138826901662260040464859034459507041167e-57", "-1.27356919850835884595614154928791755313219371661818150280496e-56"]], [["-5.28021313619411177502629975599943651024781675189822061940937e-46", "-1.55217110781284187957110672320274628709514951777995070077997e-46"], ["-3.87595609297344821430841281044144353400519787634869502656718e-47", "1.38581415308742701477836912112436576117307938006440696646106e-47"], ["-3.30258980703679669821144245139270919648302129082272332659354e-47", "1.18081205944033633471620185529670088760216342377745294821159e-47"], ["1.9779255823086072387587912816467566026289890787336415453509e-269", "-9.68422961324995961929494023849655261167224939317844271450221e-270"], ["-1.15065235995980411141250860729569742571456814595727229732353e-270", "1.43270795089625248123232689189003237507250019738551214081715e-270"], ["3.25166943516663413955579601885124860037401711964185722952305e-261", "5.1687040230573665060636179817431715685269792230563816349332e-261"], ["2.38144283302622693691464296396898230622599651816039227726484e-261", "8.62496938358160710669159901247377047230562872969461465422944e-262"], ["1.00000000000000000000000000000000000000087461129334375734999", "1.34715908896759624756349674840060708608611459349005100319929e-39"], ["-2.53284815164400903827991971101183142478117525906481291757709e-40", "1.97988156557183152998701940167580513822245669247368169329812e-40"], ["1.44714151796001297424874678801050529441145639736285794199243e-46", "-2.0924033977898836393944630294748676088570776840058301885898e-46"]], [["-1.80860898188652409141283919406594513661802977412424817347743e-45", "2.37640901807707292825038254084191609295721703650041308736818e-46"], ["-9.88970841430356346095049036955911908307639022100624866910814e-47", "9.39835848348513520420997760519552076495229883127250319886511e-47"], ["-8.42673379671553846429633581520992800096720428966717034450004e-47", "8.00806876702429349407718613223427715987915064060920156745288e-47"], ["-1.29364068695746853039047307594421937403696375541667744528984e-268", "1.36850407505491286745166759789655778133761201565729898428149e-268"], ["-2.63347688178418109710295592602716266881869435765210199464575e-269", "-1.5458909905209883136366519501786903770503346084110736610272e-269"], ["-5.2760431963170503794870992693413528809091768583971335631824e-260", "2.80146132921889292252427721216849333989161544607684674883858e-260"], ["-3.29375763611111121795530826591407129766554802447759404056458e-260", "1.25577098393668967717762226360410587148063553927026142757341e-260"], ["4.45760617156534959524672054590607653572659952091479855333036e-39", "2.91038225402956671380964636054650342107887252839373167421439e-39"], ["0.999999999999999999999999999999999999999497798566117861997987", "9.39780711391722716710052122580087211018012822909867476810004e-40"], ["1.58029665193552892660664200627536542262359872588195132645602e-46", "-8.28286389594708108170971578550665297406627145572776349277001e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-1.3046318388616305+0.9852887714725445j)", "tags": ["Res(Q,p3)"], "radius": 0.2, "h": 2.0, "clearance": 0.19362711575573854, "info": {"n_segments_out": 33, "n_arcs": 20, "worst_rel_residual": 2.5007077603523382e-250, "cond_like": "219.22"}, "T": [[["1.00000000000000000000000000000000000000000000000000267276471", "1.57468794084830777536820813133483392021169537966762337290788e-51"], ["9.0126993603511658355587471309364833562221645148708841221797e-54", "1.83231387670435138934694497427206545731480834235901516824081e-52"], ["-1.28020270447897820231377249537622995619360588100154471997666e-52", "2.63285417826420419016295211001042005729242137824419509606103e-52"], ["1.27459450978647347663121287868727043149438555499234272034878e-269", "2.82033437215118108129378347759726775902397119087122608956603e-269"], ["2.2993314760125472274877276369855497736102380893933759591492e-270", "-2.56076628063230417560761857510777535458856690129932925119473e-271"], ["-8.71446047161406491029259723020324759587017244634344524178146e-262", "2.71162689468882826491322611941321613523683546934135013985434e-260"], ["-7.1551949681090228960323087687953441573193332662424948499169e-261", "4.22091432320698051717772569797947688637903844124654219244668e-262"], ["-9.90311581321497431611600655324326059732476950971082781543006e-260", "2.46382011295941615539072424185388040217267533722813003750563e-260"], ["2.74330209209082449117206615772603329313565314792278280380984e-262", "2.28550040264273238892814708037222877966597005484532478539152e-260"], ["1.8404891821825449905278812373882800319879316499757969149817e-51", "-2.44505302774209218429042341819971563571511516039712991316657e-51"]], [["-3.48194714677465785530126292569990767176981095719871946725942e-51", "1.07732884033253657861176023417184411510738199624593119207422e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "-8.83215887660595793277424760689632938910095017410332389091753e-52"], ["-9.38049603534273344720232094368120558967181971631089791522348e-53", "-5.46021774590622835730273687619110381313500312652593150321157e-52"], ["-8.21005309234849975018176630820373005628133456536664148975463e-269", "5.95332632043124062568172198640408915108532639763587332207288e-269"], ["5.45111515299510387908459834163892685471635949029456255403608e-271", "1.57583140224602686632216557610682585643952604498526710042975e-270"], ["-9.38483564881246283478773337731170409899161484338159823377326e-260", "6.69407825140737719658829456554789233224211993516106815757799e-260"], ["-1.9686805854818749883344312761559439117127461165282015760593e-260", "-2.22691122892104184067467448550680686353584308325698513945514e-260"], ["-1.37755391578676547313201511947224270856470010425701619209309e-260", "-2.98122746896529946973421076448889460133605810013192195684979e-259"], ["-7.30359549007730189725684868344944719712193621758068990033523e-260", "-3.21836794093432478129922022653432485677551449618102809739863e-261"], ["2.67003614541834982541885251533148386386985702759818840318033e-51", "4.92338020507090606799690420094630505611283711424582533928243e-51"]], [["-4.07619807798415713311984254476298090001024435325919254230288e-51", "2.25740721778287957989447503135872654164700255800978200770483e-52"], ["4.96620502186699567197947999022741141352209441813834076575838e-51", "7.9581398142000528658195705889689195305656572595224288864558e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "9.094686553727416375243421103489248202359314643786413732946e-52"], ["-1.86374079193582084393245119023105054300089366827412202024402e-268", "-2.59256176907619209050949238779719311393765646193393837525122e-268"], ["-1.42707521522164757407731433178451998379666345784434790089088e-269", "1.15347166489911751175544373492746470178550452561164612386629e-269"], ["-2.73614291444606397140132529236589663253012102719661817131138e-259", "-2.03259049316758486002744465872825979446414718194263232402037e-259"], ["4.57806816020721706457977071289150299735305647562058931246077e-260", "-7.50885854802786530732089824774250513986469028426103364477508e-260"], ["7.28589445135938384145468176750751549654568550170829186844153e-259", "-7.9395499704413122389719081728381087516919390823296287881195e-259"], ["-1.53005324463203905704863525635713300351165343930076326796144e-259", "-2.04723464168791614669882933021607489926407938821194716897632e-259"], ["-9.96979472346435371004401538611980073590837520624238902692104e-51", "-6.10912154407586374899250862540245411469136691632701955415165e-51"]], [["-1.17958098135888496125084166473284950886436591622354307902887e-52", "1.72941121030992592241669411759496567642247964841966794752107e-52"], ["6.30163545231239084806825850145019609947405919336257339406799e-54", "-9.45302327177361054184386546290210215026089992440779969196207e-53"], ["-2.14891395971991280154489237821358751758125909386158031930779e-54", "-1.43060913539827993853820719081025318393532306725029470898277e-53"], ["1.0", "3.35515751376827881302378198822750568387249166987407920099979e-269"], ["1.28345683622232653821370056305427549231058061747458008236769e-270", "-8.72294797964412457436535860455027731891316644219441143467484e-272"], ["3.06546519918584927238285508609605515683719221732346230964209e-261", "9.43884571016248477851097860513974957388469256148084975541811e-261"], ["-2.35709373305384423280505642189177540832466762858395878159725e-261", "1.00890731223849161556766820509490292755471512875333033700018e-261"], ["-3.99703091765050783146981126980372200634057690980637620651727e-260", "1.24140573482952421654465357051081750041990475369183193480994e-260"], ["1.09480832792145693627907099725680877500552099494350543659253e-261", "9.38808518650503508180123026616572440889083545345337753281544e-261"], ["-5.70760690109037478733233578702241674548899856234125191890039e-52", "3.45297889720334416811963241500210716981080304792722036877609e-52"]], [["7.93732628168503491907142346206257648965443436083153767419094e-53", "-1.82931360073753269996520799895497588460392245993474975467777e-52"], ["-2.3031437590003685806315497127596593361485850039726741668416e-53", "-7.13575790064572354291896328875479516613096149659131300382086e-53"], ["5.20731311375499051865102707749130161235222187564329976562276e-53", "-2.90921831976545048464813434664670413255788497036018254057799e-53"], ["-8.39930754710046715668504866789537249099275173123221033933194e-266", "-3.32680693280231338799237353125879056016304739295049478272118e-266"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.27904306122205998971883977811764900849445510513114742885333e-52"], ["-2.39770915885153505635851864756298770242470794648030885434854e-261", "-5.48233571212250869521570633778112662106933599792805382446578e-261"], ["1.44094170875048577105483904015576006269659282515255641108023e-261", "-6.29276961985386279417663654267180625635448474443240465053877e-262"], ["3.41968407518515332601857906607128159864274568041800830815805e-260", "-2.06190668416521316578815793567526778228272175888045106271877e-260"], ["-2.91016145995276641473830620321833790341511538274638082888736e-261", "-7.90790255980228889047243704577280356591965674841351501516943e-261"], ["-1.56105419585441832437506088461605958061972416002942511856313e-51", "-2.55650087097491534042804507583902855070207767478342970023871e-51"]], [["1.06111987667560893888234925191266447194954433086104637158088e-58", "-2.29783587000395325140350185413009589777128553493597911993854e-58"], ["3.9811429055408459680006476982165471614983967832031393105518e-59", "5.48207173115045371568247689721980537719517208009006065838241e-59"], ["1.38557795068976279743901729212854095755557485384893117344204e-59", "6.32369271969825264567099542586088876582672293900866535983154e-59"], ["-6.29854266881238600318453780793867446201001398581349356877226e-270", "-9.49583855019245146079285700593501449399574311744927751015327e-270"], ["9.21601407121626739718941181745440390407091174908379234681349e-272", "-1.05491167809220502588986421389471567885524076394668847768862e-270"], ["1.00000000000000000000000000000000000000000000000000267276471", "7.60637680123520572098111809330813245152158962628906649021262e-52"], ["6.95783600649445643284571308138400468056704007303342370869815e-52", "2.43354781064491508804311663626169974281811402161569631396981e-52"], ["8.62964233308280280022901877104913202769754304611912069047719e-265", "-1.10178300565965343989620137466699321090932292267896816600378e-264"], ["-3.15497723292016679842330421600711937501618446297314454938413e-265", "-4.96785831404073465256278864359475241251814069870756526807518e-265"], ["-9.23424841334241237672404089880039567387328215427828355505396e-58", "-7.82024137418158430354317720851984952916308012400431509728374e-58"]], [["-1.70682109421737912331090374613567304692935799294332129526328e-57", "7.61416496958536811082366220385028715081420605596702498249245e-58"], ["1.6037020183527902214589041655414401214415238362223846942894e-58", "1.02369977762513791842417845045892842402384028486907870108264e-62"], ["3.82028729543041891837896009781511510626563659713296916884535e-59", "2.12158158850455501557037664470948331658907241114541168401462e-58"], ["3.18279984700453459256201639048446597738332377921424694144901e-269", "-4.33803458712940598936767529002508171186401243739868551827883e-269"], ["3.6498980774198814124851624757096564940191905414371544940735e-270", "-1.42178580967378798468070287900075314369640677528765745067864e-270"], ["-1.15151977161691590399321532292803957075826026386929380268984e-51", "4.01497738031721241789898406091563169275469051617573514630956e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-9.61145820708290799896177514826905137072670773179518778877635e-52"], ["7.98270274602467493015705052882456730175196409896710518347912e-264", "6.86582789964492248474206758054198695799004229454796118323156e-265"], ["-1.20526066797959719837607189333730332503261618379325959694788e-264", "-6.65536253036516004343412471858137240438774897108500981822869e-265"], ["-8.41655224905143266776724586422418053670301638413679087069233e-58", "-3.9130585593370811940779516377645372395567253082651773111787e-57"]], [["4.51495235083643415199826986402018215092806159228178014835373e-46", "-3.14723548237004247473008656823041452041732141307479248438475e-46"], ["4.11538311716619771637197647773947068840266215866468342495483e-47", "8.44884638205825590305568583705480883388769419102315779813349e-49"], ["3.50659863237810600514032864713231720630705750170581606604048e-47", "7.19901703522862282728168346076841684053862888123037126555051e-49"], ["-2.01176998270105591114838267553966516714248754914553201217649e-269", "-6.11993048256698442156795539690218306177289209189156660488192e-270"], ["9.2461390200358121049736069708663486033188672048366983477098e-271", "1.34143168874545650509472756178536454106708989105965482124917e-270"], ["-3.42850191189053772316974300633338584969272350015194433069797e-261", "5.42663600586805116122063163885850743120071706346021640861726e-261"], ["-2.44652852063982382166644362863712062538574217171521513584295e-261", "1.01043573436710985075274365769864080841064652656028345359096e-261"], ["0.999999999999999999999999999999999999999597989713329118222539", "1.55504670503808026335100829807763396625126385261663473540091e-39"], ["3.03014708681414392202201197359669057703805807163689882501326e-40", "1.07399227431900787863198685203348556735493565720241167727541e-40"], ["-2.03623338438368130593455193814169516437312448556528450473101e-46", "-1.52516364906978561872615854198904713119208411167202807387724e-46"]], [["1.79056369623299806254728016318371525876478433842074620396583e-45", "-3.48455588824765586766706248186648785939133139205915189008273e-46"], ["1.23605810142452974351116430336596273729037169471665227028304e-46", "5.77507676984164267454106646331090222299462577261003492023353e-47"], ["1.05320926985380178986623124783751881420762174890362239068635e-46", "4.92077547251141647976365445242029610088206487210790337366973e-47"], ["1.34266030244162995827051605099427470424948231923109913520137e-268", "1.36047484518555923913684256742174848466956764228652235624946e-268"], ["2.61099964096024251671722211728225677482107305858839484328741e-269", "-1.33653764227946415756088613960792989483585859332243155653762e-269"], ["5.30666034969481885767549873634694430429063555892690827390108e-260", "2.99464468160769297709736878336857797425207632201799562632305e-260"], ["3.27142377683979633784417805038165080462578086937419247913889e-260", "1.34208886211287567347884351967078539920359199127717266667429e-260"], ["-3.30392468051378917660049650889702318014577112125487505360007e-39", "4.17428548992347692888457181458856639685763346891120909145284e-39"], ["1.00000000000000000000000000000000000000077442014613517389015", "7.31893095321123057705409146000288180750048913683849608766788e-40"], ["-4.126561250610058233845688189536317363264726031061092227231e-46", "-7.35354772033089823748335582369277861909012576264569180841034e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(4.583333333333333+0j)", "tags": ["Res(p1,p2)", "p2(+P)"], "radius": 0.13754058484341028, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 34, "n_arcs": 20, "worst_rel_residual": 2.516701592583607e-237, "cond_like": "7761.9"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "1.68810719653288620065401013444050658903634985147879495729575e-50"], ["-5.42105781198413044002153488950475793079688087130836943023742e-51", "2.73227754864795457351562439410783436398031818900414523958797e-51"], ["-1.64092506689421957516686662661601607353648412801677858762077e-51", "7.53745876577083084207643801359895624488075937515920889402756e-52"], ["-8.29748484321871792676261274289925133075557380546711233262474e-263", "-9.31958284772768985462683861802847823890678752380519983873636e-263"], ["4.77479132434681003245580939311720958819234437578621076087346e-265", "3.66611342638017737004678680513467055940961528721430299250854e-265"], ["4.72295915318531407432444398826079879878886296144367451578448e-256", "-6.27713526662367169316925247932591376531605500333115062139566e-256"], ["-1.47273930301510098490761797298694364598436327416290908034001e-256", "-1.45505425640280427438835881847322800056274527915715956479282e-256"], ["-1.32018939217798147001419119823070562590564304025853925862985e-258", "1.81848060789381323191290472143300762411838344613769315505747e-257"], ["1.30513292222393566178274594094389032485277620316003686961824e-257", "1.39590173049936473961793729053347083730732812731386614778235e-257"], ["2.95681842957980931394122546833063390038380326950818580708149e-51", "-1.85474622749951640540320833017045300309286509061788841877172e-50"]], [["7.61101926783895749934982514499033479489844888068824648423195e-51", "4.08156376815383278847627420071149093962150400914678929918674e-50"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.15657559496172835777114930938193237673503584608363093158055e-50"], ["-3.13108508107291504451714485059937640235114502790700905789078e-51", "2.82116108408696510596202128836636093672637162286037026762124e-51"], ["-1.10096039732764394187240490747226360126299828326078898502677e-262", "2.0828862170808044867366379358227407597110306089514788723878e-263"], ["2.00140032075840730275348449155099369204897090178420893651935e-265", "2.17154543269722065895584877793200888583345043586366386745418e-265"], ["-2.60600412243183904094262531924153621386666145549964374515714e-256", "-5.4430382549462501435209537376680682122614074441409353082942e-256"], ["-1.51298301006217939943849791322203723449754716841128855789855e-256", "4.87642740772945076848088936670219271752984281457225640551091e-257"], ["2.03554719618834903843693985215781679452867279359468623932495e-257", "1.91440389442050150101696397613958340086786808662085051044687e-257"], ["1.54399678202007106784298025153739460249656564117630502300331e-257", "-1.85940308218770773247450397780627312205041164105367487829923e-258"], ["6.30100263317266483760112075059119086603108486467904348387332e-51", "-2.61990882226569616379132905980773959711737572395302703511502e-50"]], [["-1.94844166405989954455295337170519085297019978429657392477578e-49", "-1.40446692681394127962581173584262852400821477814887871952488e-49"], ["4.55493948219079338209271437572651072717863303426355517038969e-51", "-7.9903790061269777373393899063581402107894898099304136715196e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-2.45588738157843599710338414919618490262054531692940637495416e-50"], ["1.54975594815138535640763851411223689155892562303381654996679e-261", "-1.18375295349601517589737557329272578757105340058434345907809e-262"], ["-6.13288439383901394735069343866273706744442247882547153863378e-264", "5.64195408479276410579440479853883507246617074350952264454866e-265"], ["2.37523359871094231078120595817352036515121256330607995429325e-255", "9.08310784934179587433275210536069581415871092015998101807541e-255"], ["2.45590391125717490744711030073205063589533258746349653150187e-255", "-2.99547360967027948163609201358474662882120250834967083511374e-256"], ["-1.95490625897315186012140734089006226038722185541417205375054e-256", "-1.86407542625224828165592045594964184085217904760872985444796e-256"], ["-2.31902969439399533642827686653980283067426187272581977534566e-256", "1.90599849577519201667505018777944619863365837851149581373264e-257"], ["1.20220686910474179828338979813063876128726764754377427485117e-49", "1.67511487675584560672281155981336845004232859949872806401526e-49"]], [["1.69309910748080478980935212181773160050398960290490983089605e-51", "3.26818666644726857122821213997187815529108150339060142972823e-51"], ["-3.02334407534656333864326050304103957698779683600472291081121e-52", "1.01337026733236527062005444616593629993138728044290195262602e-51"], ["-2.19008800909693680965758657903435641890347893909457618820107e-52", "2.93631469622859289265466099310957700849491217276523272546229e-52"], ["1.0", "2.51433972946921382611646908403919301289083782330908263224394e-263"], ["4.44264017184505744500743254380373069214242308105442948367367e-266", "-1.81382616647547440421754207224612802590966237777017436876708e-265"], ["-2.05015212771508951120520603836316536727597832881446268686626e-256", "-6.45685719142537735041007536162279035926921589184175639112911e-257"], ["-2.40996522258200190197921518418697410424315473588085803783199e-257", "5.12682406832294627653006636234055737600438018498294723982812e-257"], ["2.62629302792512958747306084152595277137158749522529726095393e-258", "-1.04091439830608978241702987058444032955102984338777192104738e-259"], ["2.44979990729300566086704416151640294590047920838190895582946e-258", "-3.98013684284913166359255228146029669916998283444401204229107e-258"], ["-2.62087976105184060203093386781072494837706785895356971782739e-52", "-2.74517185364047768786258233853908404529980582926154603963797e-51"]], [["9.69423536869022216303061973811699112106908379724895083569971e-52", "1.62428160329161918237740397370483291870899335190392406263958e-53"], ["6.24084788133511355839109469212160090688073724735905109393158e-52", "1.39211129725017292042306997916768722370781121520658872126932e-52"], ["1.0531287530300079837818714246081780146440249652947936198601e-52", "8.58593990024213459324459737318845512799874131906506831041818e-53"], ["-3.8469471697767942796349449899832818466421268043612051356308e-263", "2.60715940302631407564362610483778321668119541189871079530392e-261"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.74748450829770020397274443986184925385039504025745746405882e-53"], ["-1.57651834452963598100983782052670053295269919123494107241137e-256", "4.57423865330314522727216149799817879377345826517808343628623e-257"], ["6.38277627534183216731888930218849013836009210940266410902427e-258", "4.27715438890840921311443624408031195818306160417543686259084e-257"], ["3.20228234024532663719606173406855281915166743238725949957694e-259", "-2.651927722489437386788549778746238914987295633706688699688e-258"], ["-4.07450086502227720602055800087566013009183647406833399781297e-259", "-3.838952098903265897780811703787001775970625057033415349674e-258"], ["-6.32130878130998210836087156566273598759339325036084804043174e-52", "4.86920056294721829368129191630002602618772022496949059679934e-52"]], [["-1.1004145103461762918475801068109209270827441963332821108757e-57", "3.57887075981580016316300261665399922106219856728935184297757e-57"], ["-1.0209428636967286897377785972552778826922208265855291116899e-57", "6.22355411249442179453270752676644698538384625881401119203235e-58"], ["-2.3881604643625829582899660488972602254381123944593775554118e-58", "6.55348165396294218283425707805087153268820808515463709919904e-59"], ["9.24264686866972171278323360564971238172116960738152722026262e-262", "-3.60668471924919463064386267883114361614190396469051546287279e-263"], ["3.48747072727021365132823391809815267495272069873283689785543e-262", "-1.75969079533559692778918046606405485266222102542298914214492e-263"], ["1.00000000000000000000000000000000000000000000000001069105884", "-6.96611499125075883747627791366539712068259499871632577919672e-52"], ["1.89381044403999779709090068321991918537896698111220936361616e-52", "-3.49590942901434608233497224420054182810962929046119802625657e-51"], ["6.80197482968562129539768619368992457901263130610877296651644e-259", "-2.19314895960588394386995515026880379843770590432504298889092e-258"], ["1.15120594852541068581242662576394012502244718238253460691418e-258", "3.78239480422723860604224553487604216170726224054461215611656e-260"], ["-0.00000121398250940768191078600929092026733780311894308023292094168", "0.0000000553788161292303408724463516227775898461838091952449508400282"]], [["1.35936999435861220600687664400397434915151066571990691315448e-56", "4.71614438585836023131050865695378218215336307959206962534972e-57"], ["-1.03138868901270424680992771997203512716778400294086542105822e-58", "2.73105421910017040663757581268759904552552787194757562879389e-57"], ["-1.1945589883351738495542009549243745467420797609627232904643e-58", "5.32458056547709728831943244336681163601106422652168850237549e-58"], ["-6.50452183964259309951608553302255394044088572919594117466694e-262", "-1.90063066733409881942551757322600008631835397137614302943547e-261"], ["-2.87627885183256628078965058266336510221532636828660975298833e-262", "-9.85230487694854820700756619979645778539462940761626046229834e-262"], ["-1.26285022938781361769693109889447186378313939194343798146234e-50", "-4.82890003652445099540896411124696252197796360930039127250256e-50"], ["0.999999999999999999999999999999999999999999999999982627029384", "1.7478204511666540202579584407510860098916019141945718939873e-51"], ["-7.46180367158193809073638598745184442442022024289060663803743e-258", "-7.91035416893609902804855454205211547186774932303067457633415e-259"], ["-5.44157022784793458420009758432687048793620174889511975119292e-259", "-3.43335584660997613584258885678852935133218534438169299223719e-258"], ["0.000000825540122379956333417563065433965811831344868757747380899423", "0.00000453835024432378321204293692161906111222051870123299645509658"]], [["-7.55614474287716180690757555499711195876974400693157581202614e-58", "-3.2336706013418211905802506219009210416784849208803471969318e-57"], ["6.34659055297763669404023745098867998926566778259552952601875e-58", "-1.35944556301852964074589689049408443972410842993910582770413e-57"], ["2.0772854879805226098469724227514085771772590784003337538166e-58", "-2.81221121869129818400264486672820013773648423391583018106672e-58"], ["2.58707537995298078827132074391934115395242688159152445505533e-260", "-3.47908330543575564451301176073504376039593717072619631414059e-262"], ["-1.15384039058617464446969781160972617576225053999981565121238e-261", "1.26809169932049871689170139083690777508205113697812740782122e-263"], ["2.86955592541636160197679249356268831470619732370870729747946e-254", "1.08241197790803892324341958675308917014978770321353993189178e-253"], ["2.96055708299867001244870038171051623845470257726372393706553e-254", "-3.61244320805528988960973160159900010926713244934761330936052e-255"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.02407688570993032799461581544489139602341938300549647560617e-51"], ["-1.62189562907829251392253513349142808991608166860600316839362e-52", "-4.77326259834848732866736432760897026005599641206326005771683e-52"], ["1.45827648547555213637198778181095708953180168156873093757845e-52", "1.25481659739744542618676878330495480149679304639625987096837e-53"]], [["-1.22559341059822044033462187247098807470327107620642493793079e-56", "-6.18278591116670704635391938711776953879523279126626777557367e-57"], ["4.09478554628828960113951648369368300627174875655634016840414e-58", "-3.33788642613765275429676883552482630472916667093039506951903e-57"], ["3.62970782709827490041325002785387139782372139253721047167273e-58", "-5.83358346082983387974117158676930258957058878966404360458484e-58"], ["-1.64752379428868226319178998973191501745589286768136152001171e-260", "-1.15280759560471464801539126046733409736787998961075517578702e-259"], ["8.07640981062036057411105930688950802836970640554982207430898e-262", "2.79987290784843393874550219545287459169967126467787942377421e-261"], ["6.5390592816348917286443259505432315343654446529553168627406e-253", "-2.01557097548212305134821539525265289532358261627439971440564e-253"], ["-2.96626838151054504433130219253034444437053413673763727353364e-254", "-1.7850823322838418308542217788652780428716882719909478900092e-253"], ["-5.61485575199418810721210276450034764982302599786655687344947e-51", "-3.16029634208982918448872940436049331572220296497743734607359e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "3.65586391868969499216639577876664284719722601667676500281481e-52"], ["-1.23243306331262320249323566358289065249462017681317922624348e-52", "6.07316278137026047690425782093781261595681767161738006037052e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.0679386767212744-0.5410570240531342j)", "tags": ["Res(Q,p3)"], "radius": 0.03472079891889195, "h": -0.7, "clearance": 0.06344358671242345, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 1.675563820317929e-229, "cond_like": "1063.2"}, "T": [[["1.00000000000000000000000000000000000000000000000000534552942", "2.4476180392722500953777428015000381794787521267956371448406e-53"], ["3.46476626847670845223822420961713362444960656795128257246154e-51", "-2.09154854333153203689775966006680797700824607029414102755042e-51"], ["-2.54627551530407756097626916774354620757120536831981394998083e-52", "-7.10438549775174691472634222368793501672767364323978805292199e-52"], ["2.98047999755385175554250639843287651907475080082204652349151e-251", "-6.60451401468831783253336823125555930652377738876143103958994e-251"], ["-2.67112905797470669718501409304076374081610766404908232544222e-253", "5.85578150394765516240427201427009818349799758273686519642147e-253"], ["8.0173217107659439724867395965665548492207851727792198505506e-240", "-7.80998574677168686508016413793928204755029373443338707956016e-240"], ["-1.68969709646936748807593210080813011627785360726933843536454e-240", "-2.40016345783108091495166497462671630115174346971831064379959e-240"], ["-4.10026760017865231204933010963016394626078714998723170275455e-239", "3.03657174560317351364230661253804021747491217386225286370603e-239"], ["5.33792610491299748200220540195295927517388715590909883025196e-240", "8.64147621574925288875251446860069042034957786446753580640242e-240"], ["-7.52830939221267221510157134426086831973451395007952197626619e-51", "5.50484978767810259092533679412870667816765123215506114449614e-51"]], [["1.30348858174204810309598901133101160718263049484558509530971e-50", "8.75098537180826182130724307554009016564497344492007518738756e-52"], ["1.00000000000000000000000000000000000000000000000000267276471", "-4.73494852920586814581379157995788070101148170616279816192879e-51"], ["-5.07328196616153267774510527891449508795658436483805520141876e-52", "-1.03981108314225613410268054171000028492219818476226489031438e-51"], ["-2.27489475521598204816033936442298853292814527819196786832981e-250", "3.46856199176189627096465207250970801322468561884286788417173e-251"], ["5.5638279821078249972781297886020163445725876585405407256019e-253", "-5.80744636361180523654748636871535991586578784101323902075488e-253"], ["-2.23709391644558701771686701704314269559102763496564087227946e-239", "-1.5594640417953156208505218800949281241666194486221455910501e-239"], ["-4.98685767878871974681284198532415637013104691701245326022827e-240", "5.14195309298630856137482205081717999659504394539180328587348e-240"], ["9.6264576228505731718452570897187160077754303754230078029932e-239", "8.35684972624627796829252397979944760929408549239840960200174e-239"], ["1.81794057062581390194669843601252677698235324511790137080093e-239", "-1.76935874611032946355548088982541884690002861723586820724202e-239"], ["6.40782621691587536444321013867729662855238235749200809051478e-52", "2.4918435927438928261553308652529207402593429850313637504389e-50"]], [["-2.68529326198669235932313445882410956815166731533404217077498e-50", "-4.71839625037467303851531692218082906864145331662313264986111e-50"], ["-3.20590594515418540515598882178990237781658529900772154872749e-50", "-2.30466491081578203837270206715448002094538847060346117886031e-50"], ["0.99999999999999999999999999999999999999999999999999465447058", "5.46597931509896430108957922671124148822855161774876202648513e-51"], ["2.67892828953437405906173191857795646141371010867697783773851e-250", "-1.31034207720110991304128282815216424894985787648745012353804e-250"], ["9.97277843821362760315595248674547824605358860970528296077688e-252", "-8.72486375244208798453294984497327148623947022487368111594704e-252"], ["-5.76759408541114583477945411055596951807707277041204287689e-239", "-9.1519532727123285914754096204740957928645920248516510116759e-240"], ["-4.74329837325088851103913321443729856964258189698324728445243e-240", "1.45611483163375751754096712103218023537230513178386433775984e-239"], ["2.51446987954845308613880115879205973438284540456545104362017e-238", "6.73045809042531236637069627280814009569228648523655999073381e-239"], ["1.755554032255734869971903146044762062445882181767746656635e-239", "-4.87603300942963273521303130506264855587898654316067555457478e-239"], ["7.50609754126689606345433543139466220560122950816531947640325e-50", "3.26769153288043760614690387008081358888978977834901363738579e-50"]], [["1.21491665738917544124991683832101026021070240596865716473565e-51", "-3.20473314466255947770272916599835516608342656039018927634529e-52"], ["7.06165163640376341861048302459366384190097132260670117835546e-52", "-6.00813420660496939974115386431878077010565573592467832579764e-52"], ["-9.18633017769707836423580620154741854992353029447743523994369e-53", "-1.90928335936053064509767712171907675539731716895537643500144e-52"], ["1.0", "-7.57866955169020013670605800624921270933157937496695238709429e-252"], ["-6.68175031286203745565444561109796735694785442414675467184499e-253", "-2.09577174746182796943408124351184442321695877489720052241414e-253"], ["2.84539926718336827643774196109969398387869479269624414473083e-240", "-2.55355083272116772562570688992751542982316315642996230491737e-240"], ["-5.4461194586890178456841195833737319632253982042138861991078e-241", "-8.45230497293756781297366615201334506126391332285862770704524e-241"], ["-1.43345029010282335195574739637096878733909599597459838925212e-239", "1.04293184408031514886841057460089292509262342130939294610869e-239"], ["1.82787050288258312835170820119004482562178102186593116378674e-240", "3.01849041203317805378870134806104806049808570848345742020746e-240"], ["-4.86278143187337051256767127365347289337523718009415415712597e-52", "2.14967764089451230742650487769034787774069536834879350913403e-51"]], [["8.88821005989171952553046612118974782199282492775047000144197e-52", "1.62908859955843449373263291392507055776084587067186412514407e-51"], ["-7.44628826133810744803137620267115216931029867465685995306965e-53", "6.27800670180807861054043164999158543536773215399943027346997e-52"], ["2.87755208889500522887737609538016891809624309724516447034067e-52", "-1.85682901624767987909437697309551921948183345796806832275661e-53"], ["6.44350149380503257850604416999616703463058674006328322759891e-248", "8.35015159584377554828370887165609622914054048881579466527286e-248"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.83318394534938976310108885657413740765164564151809868757119e-53"], ["-2.65515273393178287312683530428493601257290720415912189148448e-240", "3.11270028733754293721615599985233190513432495157600115906205e-240"], ["6.97014095808065334200643337628598991885181231460248669212062e-241", "8.17939111877973222313369115978532276342112457494963060041602e-241"], ["1.34516351546973827815439241476902434447610621334863961552396e-239", "-1.18765662272000453744123432993527019911377829666576055630252e-239"], ["-2.12972243234165091474349799739458869098541084788528292713343e-240", "-2.86684243994475059620121274289833514357102826626340661568264e-240"], ["-3.25737007124363659646169336834649271998551390258230290859174e-51", "2.86682930534363300496026232155588721074325773451759831908121e-51"]], [["1.70772296788918935309405456849801705727045292972975558039965e-57", "-7.7063751043806643304011726175254323280415571653280258680458e-58"], ["-7.06578286336569982809434151360827267927100096314000972790996e-58", "-4.12907594881959559009887418780598810167152965482426534989576e-58"], ["-1.52537213250703218752849058874015477289783846651726292786424e-58", "-1.8031116589919627600435343803251196068087559865111670659707e-58"], ["-1.56744971628595572699841157706786045342263096059181835888152e-248", "-7.69273551342028960405620073311022497669620732599406687637008e-249"], ["1.85888524393538345769242555978397147015520566787191236259179e-250", "1.05881413615007405499413225031655111888673652228160395919113e-250"], ["1.00000000000000000000000000000000000000000000000000801829413", "2.14752334590133887399216742315967802304062857109616033855845e-51"], ["9.01449640196292034193720090279867430581464039232854427454228e-52", "-2.79924203787139102354248086925391441880549251817816333159164e-52"], ["1.05958206521036073143794390461444148295537298906745794647794e-240", "-2.59103694432473146460489168789370457487803242681075818211475e-241"], ["-3.36723432676304728653304694591068830262957103669771449221798e-242", "-2.14817283375625393723484360336925970619018529376907483336548e-241"], ["7.04182688164895969089843370417739723352887812865258116026211e-59", "5.03178054845644736435808987024747060260847791901697007579183e-58"]], [["5.46985865904413982131534419885133994987332768435525355991261e-57", "-2.91943418416219737580374187456666130960266265491649805806872e-57"], ["3.1436845531983183586839376389598679294294442471656887495378e-57", "-1.96020030030099384685691528370489512218635983122870047750214e-57"], ["-6.01369828010867845731456783522288146033034612540170766838546e-58", "-6.27840050564114099177207495756896659836015434917308238321329e-58"], ["-2.88728329029028578034985031847700614092043898972024402047941e-248", "2.18812993572375351279717738132175521538047975904006508658538e-248"], ["4.16865793481445104138330353043692846221124105193558878588549e-250", "-2.20219010203295270267204112408577177357096937702801259081973e-250"], ["1.20865714977164936636026907755908763242858194221764569116066e-51", "-1.39873002884844054687648090471329230374007479025528462059638e-50"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.57412617696932720632575516250414295622338795217404077712252e-51"], ["-2.42020257213179447041799058223741500655828736202930604534148e-241", "-1.60439426403701151257365114789140267938269496629867563831216e-240"], ["-3.23170291013820161748199312431556285366941216253829452981108e-241", "2.1203082167080524240690956550776700495526581296140986668321e-242"], ["-6.34091276329263687922965319507019496439744237976593584155206e-57", "1.43044122450413753875137252597726884040322993979001455756201e-56"]], [["-2.782311187054375484095540425777372237228861772004093780653e-46", "-3.73205498073895332541007773872471535564300847608880367696425e-46"], ["-2.27514969671034919559256413412814324574481647845807021989771e-47", "6.36066523099508077691371001259739779935010629558043078159795e-47"], ["-1.93858909075326425464019940143787130848036682273754403999185e-47", "5.41973842168221875602527515759099458750486504677628278303156e-47"], ["3.8784455533737840364233208060106710494085638228444585754702e-246", "3.21399636587109374035418936204081823083777514137605401192516e-246"], ["-3.74515167648553392650523896590876559243006922758554541187881e-248", "-4.2183806986540683972414359560472244726194605382568674875294e-248"], ["-6.78961478694385538006247699158807474464799453759445213391773e-237", "2.24558508910559540921933292504501471033637824805158323909518e-237"], ["-6.91128637483437530154604407375005327410246747329921297885225e-239", "1.10488430789369108284417008204450845206211615821544616641781e-237"], ["1.00000000000000000000000000000000000000028667590228326963369", "1.12710900567912951655907112861665558347787336429470221234327e-39"], ["2.29754323362299182461944330714751432763508493623386575503823e-40", "-3.74136543827142299117737492658067759566718065454208871364571e-41"], ["1.18706990403358385431067549101950483475011402672226740482986e-46", "-2.86563460091429494117238038308203134674383909091641349935954e-47"]], [["1.97908530326722264036549861744414038266103101557620368104266e-45", "-1.22153344521858987087390959471056983382934064857986208592865e-45"], ["-3.06616329608460623581026011707078736911591878376823949435312e-46", "-1.41047505491442951791797286812067159751743990301006658826066e-46"], ["-2.61258884396100434207190322329310315528874721091332534132719e-46", "-1.20182489887745027835358845143252239603263900094100864006733e-46"], ["1.26403324022746783826475267072795088016421931900631545820613e-245", "-3.23254018441027499312523914180961079952668452026785976224398e-245"], ["-1.95938295617916308735585827622303301569482639001133467919907e-247", "3.36446800448409903367461004058284610912515077459358732962262e-247"], ["2.91418795041353917736633108156716176922947737663165275861627e-236", "4.9709194053227070665003386238482371438640855093822678941381e-236"], ["1.00258419582771754073868089009640724578751920961948903907465e-236", "-1.45118925224694810449055794763252963663727792723197160598683e-237"], ["-5.73489895491311655663460733444624488594836984118285326502307e-39", "9.33882436775177655814717389395503297632872307876604268495499e-40"], ["1.00000000000000000000000000000000000000008573395718235886135", "1.15983079467309408544084593561935019789498162999583524216235e-39"], ["9.0710207463769908903364648524504724155437498694465256200517e-47", "6.03327064270017416427277561299428095470080825440663193473649e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.0679386767212744+0.5410570240531342j)", "tags": ["Res(Q,p3)"], "radius": 0.03472079891889195, "h": 0.7, "clearance": 0.06344358671242345, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 1.675437004027926e-229, "cond_like": "1063.2"}, "T": [[["0.999999999999999999999999999999999999999999999999998663617645", "3.37606597559934159054634200009307385968879916487868590280719e-52"], ["-3.96616651798833758271160434040770142419827016955399704737078e-52", "-2.29574421590175527753383920476195527680000874828445938417705e-52"], ["-2.95789867181897338353493466797553928785751198346936710895639e-53", "-5.4547116930740451006085193424653963387601821871464050506708e-53"], ["-4.23364082005357076661992650549090294480362998396406027491333e-251", "-4.43746571794892974772907191353713283599705560266646821129952e-251"], ["1.66474742588407633555950204632447554191175983368963411475313e-253", "5.35707392831091984237657345236139722378076858919923842348349e-253"], ["-7.72118631314293226892401456924051738637715551841697143983406e-240", "-7.94103829491397127373336620074141800859454117427605074680602e-240"], ["1.73535740376078908969374533428790171734719301488131281537377e-240", "-2.32865187307582284359913770737167786830919498739461214430032e-240"], ["3.9860471727093685950813525781631365310617665739955181337811e-239", "3.09477461933034444713868789682799348691706842194213915925007e-239"], ["-5.47268340354785689935904797434309198260830222292124221542782e-240", "8.42429969456554917569126606286310656514109100320543142603378e-240"], ["1.32319599171334476266025293001342792968450233033446092262358e-51", "9.03824655721856457854932736264057543933547761728577596414413e-52"]], [["-4.57834100329107632666384102306624804036079244495017228359051e-52", "1.87100846315805904013183161140615599986265827875659892377017e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.83486273667725252145046144084302266773880846632218937494817e-52"], ["-1.84980030661037497157566907753447871474857152813691049438639e-52", "-1.28132949194907147530736604437152700591000896120980787974403e-52"], ["2.02978618520991656633391607053204175149621512948517105098288e-250", "3.96821775722303120075120752529604096715920862736518670371417e-251"], ["-6.59730944213180362828393887770460769143167887741060471050867e-253", "-9.89092522402118680818649091009207479068752053368868622481873e-253"], ["2.29614576065727628970905744625207589865860571770105867839502e-239", "-1.53998493747128773674897558669862178186340713228371780971739e-239"], ["4.95831267950043923421835628301093170680340806183035085263882e-240", "5.30501319536809287697945544091779576284192592089828833691406e-240"], ["-9.79663836511894625731014628945084929643086773474802024279158e-239", "8.28116603122736976566766245279501805714335303475401141176822e-239"], ["-1.80593138444034468387063387570929666049283903069774725761295e-239", "-1.80441636558273140494156020911472772226538700853144087382075e-239"], ["7.19447918129335528856621519465227783248449598342580055497908e-51", "-6.0841033962416653708273677589472773265100315823745438345179e-51"]], [["-1.30569671877143641529376189842732256535470998108020692329869e-50", "-4.10158998349023625809546608146164996985725697923912263404273e-51"], ["7.63203845819654889639967387323177068188141553295132940514792e-52", "-9.49355806680874582609345924690032728126893938850054413256964e-52"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.00490847498439613284450902121528699695677464440283573521606e-51"], ["-4.04583568026963450927989449548381957007438442144011378811906e-250", "-2.68656387306595602867108188349404463359129768381390191560191e-250"], ["-8.6331720983889634473102925547499085615295070034269069119475e-252", "-1.01395006940855189568169987926507799043271183242361343339912e-251"], ["5.76192103872081184687494747195695641435591691165405454190326e-239", "-6.08324829964173549784173552446735359221109262073724723834389e-240"], ["3.94616857675968070886994007167590346870358737632815552382999e-240", "1.46644801625231076274880965733477591912142704673265536872137e-239"], ["-2.53239825185536265345590839144831985277262816716656834315101e-238", "5.51935374658838954410358556514749176343674515496201552536146e-239"], ["-1.51782474124373934903889112017369675144173514768872161944967e-239", "-4.93216297680287516008442508024202286205519641181578271065041e-239"], ["2.86764525677636260989548962571570644768150668205336731614989e-51", "8.7731198462335269552251979203138875227952698486188060715926e-51"]], [["-6.26961080991692399882487248899603504145369161714500585996394e-53", "2.14579936425287932828559609220041627390917134144342101212154e-52"], ["-7.97836251954424699533593728262060045836219782774852572780791e-56", "-1.50304330974627695735767761501888423495921306363794562730415e-53"], ["-8.20135176069471040074977047441108768142387991009826715283631e-54", "4.73328572362407284675405400004039257314038348035107887409518e-53"], ["1.0", "-4.86716669911777182458631264405214257961796973733698974524925e-252"], ["5.90557698904537341738400618797190117171862414215194582220026e-253", "-2.4405319682159509593064532934360585493299020416606123119772e-253"], ["-2.80314218303966633237422825275921784893933884437217324264941e-240", "-2.68174127829997426074307726478052335791368604559801719621447e-240"], ["5.79626949579617562628415594907783513827098739660699178074627e-241", "-8.39341039744735325630944850321683034827423370423434225876115e-241"], ["1.4163033627390479662146130187435075879635607368339901348932e-239", "1.09120147108047592613295086060474947865570234531171863625335e-239"], ["-1.92660304630333348256627824127511305459678031838197186644728e-240", "2.99255908604869454994738476093597462571930657327816313008388e-240"], ["6.26438875912157798372454083155981777598416532460070479970269e-52", "-5.98342354352235626518130273683855046032281212918928089193204e-52"]], [["-3.18192966889796999720117203329459874728922673696274840253089e-52", "1.09101427377579302999903917229729985528140943136826769458397e-52"], ["-1.28815773294314041832021200604955206167811310126886610772168e-53", "7.90161195976293564776996864786196437091104027443763419315527e-54"], ["-3.16172481902493007858012828503332917157965298580195181821806e-53", "-2.21686151814688690440812705449863076752208585798523217296875e-53"], ["-6.68838984204321914097027456673683919560907700046466273148013e-248", "8.41053936047438943078745623599906444263747436860983426155273e-248"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.71792778727845729145491898125166187595464272075167882883156e-52"], ["2.60088927130123072732657025872465026839887096630946141778557e-240", "3.11604792824887667087238717546613196378396815949376620022224e-240"], ["-7.00059141664335628097458309049019173927835591958337794642257e-241", "8.04173772868594456833460973338388228791760306096676682711493e-241"], ["-1.32632001767989331411367842760262490904409853972713075993698e-239", "-1.18528115077686160382334210854282592587914458911954324912477e-239"], ["2.12799690155948211582008179413925434826941363551619100370062e-240", "-2.82895531814296333985218540995348494964866028564283762429891e-240"], ["3.12873864839546671737361274579984487120963720945661563220372e-51", "1.96210554351333082392133937824333811312045272214896271301851e-51"]], [["-8.4768486594127254852547731137179402717015426501598714730025e-58", "7.46270529557539896711010845218643217102015413635596016008413e-58"], ["-2.25097835621505770081977618134196396699834413834349105547274e-59", "-2.73778193785176637537176432285701621289823777855548245239925e-58"], ["-5.70407119998218794732290511686249570586945250808963391533348e-59", "-2.17498238719591902599478563215084051522357930910374425962344e-58"], ["1.55490625078963680715127945631971541644959092054534840576653e-248", "-7.36419540619915154205688696603101417094997836015810961617406e-249"], ["-1.87730932477032878408312946901699532607664976050591512638264e-250", "1.03960718362399774933565525299032922780181779333277473455816e-250"], ["0.999999999999999999999999999999999999999999999999998663617645", "2.9241876612661473987380661004342468474729884164465995766975e-51"], ["-1.18643538073080697572051094485838138528534297344537418256093e-51", "-1.42716665868426941988481518745962882086332775557244400837435e-52"], ["-1.04721269210271339795160363444008974540818377901036147573873e-240", "-2.59456989878942644547975075963422756230225375053213828996931e-241"], ["3.39374870306961856879306291056349917366728713487923038019361e-242", "-2.12333456148888500764260925361681946656428980084747135926599e-241"], ["1.41786128506613430702236842394454173837492349254513060522805e-57", "6.58801816489896691812046800344153753579668643365526797965034e-58"]], [["8.79782447367978343307966840871347798009308875211060989101761e-59", "-3.22988419957961183789168944058904436641539705968957726268335e-57"], ["4.16134796833333295117492434187824072664276298651355885827491e-58", "4.76383893279088060384474749104709278822332042597722058535232e-58"], ["6.21626493374139190749967621374061988016448375020753471549308e-58", "4.94233844586885593414241699451636963649332086000621130937534e-58"], ["2.84799399544804187802430882701659003122977466270309700193896e-248", "2.10838737873785960724064133587588243269090748443341736973364e-248"], ["-4.12893177638792574456092792734189247698694538597300321864604e-250", "-2.19268461291522814587291313207354750097849254656344513749946e-250"], ["-2.14016340915054710720040790888381935976530796962544477210025e-51", "-1.02376617656372233691764810064061119345848380206554829025817e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.15335613273464515203864118027726465094193252801379675448585e-51"], ["2.66383216461898753909540494264001599638267926905528832345834e-241", "-1.6038429978707059924214887767391882267452860327322944946206e-240"], ["3.23379682292437940773301399715060437500424529273913533988339e-241", "2.5985623248198436842050640557606406934709934127167254026614e-242"], ["-5.59957633016807452677285013878033154600315900537295223310303e-57", "1.26211946340808243324694258637153062914181426958094307339742e-58"]], [["1.45449108378897145408390575287767434076805573046878681550224e-46", "-4.42198435185615327706126240920802650029554004617122409849007e-46"], ["4.17565724865639486928568674064486461440212020527502497122096e-47", "5.31020290245882302646159799946150129293235027377883684357218e-47"], ["3.55795647224311466700290371049224871161276358205307821963031e-47", "4.52466992871356845277039972882853864731431546223398125957738e-47"], ["-3.40010036561802298288899157466704288956179665016208797255985e-246", "3.0328189838782180347441974152955008056565724703102409466117e-246"], ["3.24559071225589860608867588398698677487086912669369460020398e-248", "-3.93408881774139227510779247303793062413588733779575121280996e-248"], ["5.89985941937825301872725068724818142769944544361436865280018e-237", "2.07532117972441404272635024959812897673822146662916185545326e-237"], ["1.72864079582319496463233591696882617453139694485520710985237e-239", "9.25511099852771201491996732731849116204114177197648877588044e-238"], ["1.00000000000000000000000000000000000000008573395717166780251", "1.15983079464937117179043639156744992479892329741572265926634e-39"], ["-2.29754323363699159326273529963864719615278425442742536160068e-40", "3.74136543714620946515060144380953722782851874513117378437563e-41"], ["-1.2166581380592640465694286986752093143211384047161743238857e-46", "1.04864430653925672104584270661593613591608167299756614041276e-47"]], [["-2.26439270571292178066055938273101306475461828621191989710595e-45", "-5.30516983522917649520050810097682880638026342700034328791282e-46"], ["2.46024743089300109443616315976419483972644309335565709999112e-46", "-2.31040685109681098001882959113747176958905997751777137227955e-46"], ["2.0963055032493296560707900443103809146212698616947709530851e-46", "-1.96863068969165120515248264789660969987594573828075958536825e-46"], ["-1.15704226873879776301038413311316669990276708656330188591838e-245", "-2.98411356907982731976312618783739714324729053554306520839606e-245"], ["1.79746530757421270205873379658293275051155195241541850072244e-247", "3.10744529434226538658446894271430091476642791405927897769705e-247"], ["-2.83795342551292344434037913987713492203744298257862018522908e-236", "4.49620471306160283969997535293151413581951608061238222141806e-236"], ["-9.08616214113099326190513478019030752897910983654905009024724e-237", "-1.74937366857671023817730733439640037331537124269372665195362e-237"], ["5.73489895490621783895846943705985700757550051107791750349212e-39", "-9.33882437055818467809614593155770830324683363100004005132933e-40"], ["1.00000000000000000000000000000000000000028667590229396069253", "1.1271090057111083583131989725958933638417367810495036777064e-39"], ["1.05394380810265779453614940280457619664765532564130188316897e-46", "6.0093586409104038032299554711724666318417010098227425667332e-46"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.165063509461097+0j)", "tags": ["Res(p2,p3)"], "radius": 0.11222763271583555, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 40, "n_arcs": 20, "worst_rel_residual": 9.299195959796429e-247, "cond_like": "1686.5"}, "T": [[["1.00000000000000000000000000000000000000000000027018711177851", "-2.54072912921507804235574355038337677573674654996837697983655e-46"], ["7.16530829158703358834914826528068195177830973385421114004062e-47", "2.10431244102357776564658974743224457593892902544468296125314e-47"], ["6.10538601031317451371579742417492087555397607140493060986661e-47", "1.79300841721370485548704393885671689011510641381997461082949e-47"], ["2.42151376783142891806588528916601150764595296288055214702728e-267", "-1.66910035995829664561586546879845683999027038858143750502204e-267"], ["1.23676881787642224599935179056931134622936719166360412874326e-269", "-5.33091812351897314759306711620076213300288483605083038208993e-270"], ["7.51956528008228989047500954625033460941640716340451724201725e-256", "-4.42327896185866151940707331622808149080987849054034731633246e-256"], ["-1.76675647093660029629711139147126883744178931672867215089433e-256", "1.39515726682875919868201121805904000131253348846720573067265e-256"], ["5.25619779010963568649579321265340995794208520050102264709619e-256", "-2.96948381526073308004888592298127907954062977567229686940731e-256"], ["-1.96521198754535130287371554086936172758199682438541355938959e-256", "1.45573261237224357697258667442472661011887998145985409054007e-256"], ["-4.10781369590833985567670353757988255587610318285693876909871e-46", "-1.16112748895028898574822560481410735887734128859650809680478e-45"]], [["4.91139528546608863118548965798330419270868850234053747489416e-46", "-5.54966314711895192755290869367289320261020711180402695074866e-46"], ["1.00000000000000000000000000000000000000000000014642474187769", "2.87657419825600806942261609835646879445521851020775059402583e-47"], ["1.24763243502282874743956866013070641616899240150753240571833e-46", "2.45094923883966276540647773854715291337265925920796245525878e-47"], ["4.3761599667837650397800299660295483464016973980958556437346e-267", "1.40336396706946138162225065790902517175482944360560534258129e-267"], ["2.1648277633335283615802564128565936893031615723487931804646e-269", "-6.31972013182619692304082731328499141344713399252424681035126e-270"], ["1.29377419081210295517036395622081121578178597093211378252318e-255", "3.88887880106899791213022829702454417896080723017874961268337e-256"], ["-3.3534640712079872715954997698090354170385992680162288868625e-256", "-9.83379824659471691415278353040910271015081156789118869045036e-258"], ["8.78668041599588902247298882304420690123663963317540729269212e-256", "3.71909419673191929690239833669645589480925330374904472577506e-256"], ["-3.67848356378828064687357399740565851220242589812117083040608e-256", "-1.66059854905147110235992337257592818019683954522495426266613e-257"], ["-9.84815259059495474373353795934344221258755209240126140524183e-46", "1.30079990165672861969079069802750502895530331553958157326587e-45"]], [["-6.90418543668424853233983062714351540416195253657605557535776e-47", "2.78832702931936038054648019092935793063528217996456773748739e-45"], ["-4.91316997745111296694476847280201794732351759056408452814306e-46", "2.72055403511268265708747144495517362898312501692447930415588e-46"], ["0.999999999999999999999999999999999999999999999581367536222969", "2.31818300910977010480907313879739218669897019388364848124578e-46"], ["-4.72978669052448480335808434685651828763022102986353887812725e-267", "1.54345516250907611985221872424651186101230072710545095516344e-266"], ["-2.75477004875225778416477913873747453840574481429156914725771e-269", "9.47088455310262353961828999598456176746335426008599742211326e-269"], ["-2.18743749908101620832942540770231529451136139708264818404134e-255", "4.47403411072965586540653074248834868967366267687589632272519e-255"], ["1.80048262323022797293635528612951161027734281524584580886502e-256", "-1.30648006422306963087876308039552850436765829437575477243488e-255"], ["-1.86263711099697665581393365137170966528320286094639483941691e-255", "2.81092902300893409859974063349041284052171628839355683015494e-255"], ["2.54228138660315080709564447106571218079841829060356424404149e-256", "-1.42471083389647363477958412355727367586326852930000957241774e-255"], ["7.39200007024595852599468487450607898405102314659111000861415e-45", "-1.0618856042697226518394057734472956574921975678981057870545e-45"]], [["6.79703845854389216527200591206330130356074505890101724813367e-47", "5.3873251652164335078696990157830664738528064255305974752636e-47"], ["-2.43290752180982665113041830264624154357778237395109666259071e-48", "1.72933978675632647153651548753713302373426789863224361618884e-47"], ["-2.07284147305919439162354993827027829537523740252889889300252e-48", "1.47352559530255162669324553685207336880672156512242172412597e-47"], ["1.0", "-4.54508866020839800614538296108548181683023938133927757390488e-268"], ["2.504157944168630622851615765176327111860514222416122556517e-270", "2.06536694795043049757566396642341069405106708010750339383128e-270"], ["1.37101064932670328106759339896810611729561039781578366189328e-256", "-5.84689591808178776468731272162658546757442736406283876480687e-258"], ["-3.7353362377811457552313601180378647564263348477328959781858e-257", "3.27685766612523037980961060612973999115636474258209867177921e-257"], ["8.94867109566079099278119428611976125877331412824976512482143e-257", "2.10017229986984302339684990277920859433720475434505173557226e-257"], ["-4.08403742782454387654293860242914529067976971046735739683088e-257", "2.85677112416513636903370982846585080108033518651191729922297e-257"], ["2.00619426793827435407835101283474222890362548760050899004304e-46", "-3.63548880932976354909465602196417913368856447835371737763466e-46"]], [["-5.68969450344195162983939130560916607934998613047950556452012e-47", "-2.87070919493087044917254299389627613448945689755695705150862e-47"], ["-8.10526795096828300369105423054564677059419583528824691834017e-49", "-1.28066437724653404600510559638336055917300039170275263607188e-47"], ["-6.9080275600186916601035773380725928731320512374801915315108e-49", "-1.09121867818325915275572709756006613208367259147780499131089e-47"], ["-6.94932972922191405414995948226765565402522034482012464394451e-264", "1.60511669569892181943245175831441354752932437288986243794307e-262"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.44855100281360572349373869545900483918459723703166310371849e-52"], ["-1.35195297184225093263094330620314465277840944289337841820301e-256", "1.35192948672443811409491673934253684525143501664913196410496e-256"], ["2.91657440412637905044160227321284894239617095859459288888379e-257", "-2.50884552810031655053083122650378675519403976069477492755531e-257"], ["-9.83032916451506499304616922999884512488013033090409060144622e-257", "1.16454904369020807185385704464603322737259087651524177512621e-256"], ["3.29265552879488081810696897484431641524855618014796796027547e-257", "-2.5937488185653490297600694271267421100118102619565487877885e-257"], ["-1.27428437988796827040340544153427864597009670105272800034198e-46", "3.71326457577852944869138556904815162116580047287595623389787e-46"]], [["-4.28174924794415954921215791697189813401086533408962850641231e-53", "1.13093626800499052361924487904108876170837097117359437644698e-52"], ["-2.40042633823915772362620773220224388947208892436047187322734e-53", "4.08435514592377192225915309123678664333033064006529548418423e-54"], ["-2.04535237849346326482755233203924403019032514944039206999081e-53", "3.48044334002777551246988662167643388186141281529727398958898e-54"], ["3.47682001483334821183686634321953253355594546941106860579954e-272", "-4.73044759958352623436878539413724262639690330960170166607419e-270"], ["4.75572720703777468454220130542312226997843140339635228938036e-273", "-7.10919358963051957292622483439073157416408356516659429471621e-272"], ["1.0", "1.5405129424252978276827100526661132547883226516601731610043e-52"], ["6.17539767993925013699013717425711433266762443829580911192332e-53", "-1.75654591612147410141526596433808565834189656858006306664061e-52"], ["-4.70074078671389167208003537035024518512298784691305719627677e-263", "5.62651151148461943215715076459700991520645104702360769925046e-262"], ["4.0514100711882507561426718287602944012226231285517313797906e-263", "-1.61839190019457681121585523729147336850469754690394486465755e-262"], ["2.56527550515053107466570895576473977972404982135641485605221e-52", "3.16800910158628146445919074227243065170964317633931059840866e-52"]], [["2.57991566495761826706693256246036353666391175870492345939275e-52", "-3.13882612093802662620144212332450387696195353670320746550579e-52"], ["8.07981096028606759580201021368909748710580031029935147377965e-53", "1.28322700141986669256464732961018898750919272509472518328556e-53"], ["6.88464617637657885947270112243796963255479870785678000957055e-53", "1.09332579880554689955378056824890566527197300005938281943889e-53"], ["-1.30734203015891324181172704335083072438196289360957142319909e-270", "-1.46073297210892193230179737104587874638505853121096034907176e-269"], ["-3.14002142027938321191811154645568039437476302660920559692214e-273", "-8.65542537882091465960182729223167130550015234259027314486688e-272"], ["-1.08884314925683968772114094526551921322015558105421989746111e-50", "-2.33304708797963835311995388445867485013289960391099051232706e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "3.4333044875012904201401199362280819257640517527544182731398e-52"], ["1.54042611905129916507574880548448183786981590445645504677337e-262", "7.1383680104298551614328898964423170496858631010029473955377e-262"], ["-2.16816098379652365065916232003918488620148539856303130547054e-262", "2.92609255461391473502261879370416929296923126915127078090313e-263"], ["-5.77474643628685619742089758536067587222784817062220125229865e-52", "4.65234663853046532286755203959604990557961024538771935748965e-53"]], [["7.28397084337922423662268635747084846752862872142349351133109e-53", "-1.09042915342866271594359476617100808880916267253288630866855e-52"], ["2.63591202597476315175690950112509592508090601238217168491288e-53", "1.54240840600378011055444612286320012908813245903483773784797e-54"], ["2.2459917936306883936277228470488511521350271556408963129967e-53", "1.31383023139618516072727137823312827395025576882507308644802e-54"], ["5.14462605268650945797446186623066757884261810802083964217668e-274", "-9.72541270226611375378112855592154731654235238010764198240676e-273"], ["4.53710082452522758295914344399601770136549997905198550906888e-276", "-3.46942231345323804932333783586970563406359507422833382108875e-275"], ["1.10573868380898095098421785151638736516764475899303232781365e-262", "-3.05037600606833392289867556312102679933707770255224067586408e-261"], ["-7.67537757888569171659582667414914592781664255626006750967861e-263", "6.33442948715892660706641531623768205917919303713579175005089e-262"], ["0.99999999999999999999999999999999999999999999999999198170587", "5.76103102849375120360462593927568740956681018064046057620173e-53"], ["1.56584217024989960901105381901713599633939103758312426681318e-53", "-4.80466860690228478938329616528135032590667166214865246135192e-53"], ["-2.17029455267602659762379229748049378121370930727678395216279e-52", "-4.1077132789443505998691511214268533007853775973263103753177e-52"]], [["-3.17472984277541902632126270605271483177066455559091973018913e-52", "3.37826806376800033790723404033158214261081695025673530093541e-52"], ["-9.1015512541979535472915629173574223945927896670012801595584e-53", "-2.0723411179165200927721752570811761654114685906828716700232e-53"], ["-7.75520991490468325756340311602372933424076896862332979369943e-53", "-1.76564632642902217417013788801959877668367304158783220412681e-53"], ["-1.89496294525280546263693703369639464462800494121765307341999e-272", "2.65495186524325013629504864008543174341121821566113918321259e-272"], ["9.32569529100776097529867021950505122507611679412092467661166e-275", "-3.64699670885586243584098791860128294474012826868439054860653e-275"], ["-5.29096058171762113668862263739633057886544200415233971304912e-262", "1.73901309091596201619570027889344981530371109812894114620399e-261"], ["3.13321700881371267867473074082154354208329293957186089774176e-262", "-7.59421052171414692884814373122995208933279414383420240948362e-262"], ["2.0011630240375594444950285614618958029247172924445865266762e-50", "3.48772835171982964167347092581284836286600540116520711975707e-52"], ["0.99999999999999999999999999999999999999999999999999732723529", "3.43553362540875262761867428138064324636938265485139072141415e-52"], ["5.71670793781388212720921407851217454330172139762119265403398e-52", "1.1569833367973050312035770250204207570589777847504035638663e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.131382263433698-0.5849678999432727j)", "tags": ["Res(p2,p3)"], "radius": 0.03472079891889195, "h": -0.7, "clearance": 0.08116180020102726, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 1.5288501668830765e-227, "cond_like": "470.77"}, "T": [[["1.00000000000000000000000000000000000000000000000000801829413", "5.03700490909301224548073523588632835401903071387203094206547e-52"], ["3.70956443889449024974432889092145516073763424216010682003427e-51", "-1.83602601409812786164748776135573411397015902839249219366054e-51"], ["-1.0198470918996654161789415736082261490228891572496172553259e-52", "-7.7533632532114475631597756612513631326639691088797054172356e-52"], ["-3.16411999964524135152669456787417020573544822850595917158227e-250", "1.78195363031666322522419452839641810772790398383533993560261e-250"], ["3.71600315389750472789276814653416907266634553173173306149112e-252", "-7.39865497646837647104574342698990832079403069355107488619664e-252"], ["-8.01908269340379777615387259106020104554127845868226244854558e-239", "7.93629805980306436173817488845237001029809160670506376284505e-239"], ["1.79409899261017673505968992978471123460529853020575143810053e-239", "2.36011347629475156787759058569290237875038675841454931741858e-239"], ["7.09217514045996411509466565529392063220516686431740250850048e-239", "-4.19770565248993208151223330923167809539797771967017939448288e-239"], ["-7.20127201324322601868170474384858221384982952510571641322806e-240", "-1.49404661115852495815006266187165881812122119643179089478282e-239"], ["-6.76788159881877486189751316760313637569211687017080410999512e-51", "4.33249301163237257511329544583950954536772568543488490471753e-51"]], [["1.59266114143056915300460730474036397801916281170769400370773e-50", "2.91304563197619539699465792484999379838750288096906075806163e-51"], ["1.00000000000000000000000000000000000000000000000000534552942", "-3.8991309997087947177658480153380918069350144859927474038139e-51"], ["-7.95699287192719582265804427278655252010485734758751591443741e-53", "-1.35356202306064704349825827842953557117743012518789900003959e-51"], ["4.45473078405136402608236814023537348491980895960545876240079e-250", "1.46581644300108061569062035523394347051230462295118925564548e-249"], ["-2.15596124050426664302034674930795986763100923077552420016519e-251", "-1.6827054966219213246635527733944411498973585753424634252257e-251"], ["2.06479485153238945177132419732626153195618346491691874985675e-238", "2.10879756662271936790977659174722556680920216353394956792832e-238"], ["6.1995959554966779755147553499095294878456615057310606410399e-239", "-4.67419868924179555948472159242018737487444990299895821409098e-239"], ["-1.34557623660564028170646864301140629735912893540724058272069e-238", "-1.56958656277902090376057053647995072647035171516766790387958e-238"], ["-3.39028925695007270023769700824296449156940313636415790647492e-239", "2.42317897557914841776892002462947933807469104190854570337763e-239"], ["-7.04056112573515484781489083829249597438293265457321737218503e-51", "1.16212303062751824194711908845270553744854639777629490854902e-50"]], [["-3.12973332892734597229604117580784421707992958980230293316642e-50", "-7.54901470180308895116968901619311362078148799848385325425252e-50"], ["-3.73172778274307031991528402205814196583877444889010442588025e-50", "-3.13474245097019244438504995153865062746726744636353715927653e-50"], ["0.99999999999999999999999999999999999999999999999999198170587", "4.97470613267100227719173286888195945659363294696779528123135e-51"], ["3.21580600698463148759809839045382068096598246203662051863941e-249", "-8.09542929424406169641098206360158249297652489726136393609169e-250"], ["-6.7967577190393083667495030926502188941529759445542345479595e-251", "4.10770312182955532270836913016857794493806108051258849932755e-251"], ["6.97060714152616370312196260936518166797624351058190855257382e-238", "9.62156535525110736130862775442654043380991089733635948851122e-239"], ["4.86775344891855903975033315167107998548998586997511856247722e-239", "-1.7837337867572859168074893531000196311097642613491335592212e-238"], ["-4.04338723362271966310925575211365749694950299707621871865861e-238", "-1.45281639302004627769817281784971594731255918326141824411129e-238"], ["-3.6178595642444155152707981247394297310256928881095625780815e-239", "7.87564726456848466564409336210413260513542345020097108799821e-239"], ["7.1858706999356347191863068269843791292695687649595753442034e-50", "3.05254339159906155185306461898050416747011958292791328117992e-50"]], [["1.76400993362338680083941033780117318508901864020498844949182e-51", "-8.64030852452917118857287223909293847951647144490452811947584e-53"], ["9.82272203788864209929321775222444391770850151167646516447851e-52", "-5.81060082318701244613104534734799770029082805038475619169776e-52"], ["-5.24177374765948425531909047182234794091771550923034834115266e-53", "-1.99830761771823053787833637202405719427584339916474008690337e-52"], ["1.0", "1.66686512290552038663017584350731152403192560287818266815572e-251"], ["1.57386421849922268662180750995485884395634355335110206039393e-252", "-2.80673152670110758208647673155851454743214015367400101575419e-252"], ["-3.14675818332160675436935413242218811141741131110072393368421e-239", "2.73055553960774860599330771059664595520085434496321665893396e-239"], ["6.05061967473869357280970326651226039072036080590728255303591e-240", "9.12974594756505729916506464777124913485570416297068124254858e-240"], ["2.45282963981416871061845519407517566962878725151386599634943e-239", "-1.3689259174177051353374713335220897599780331163830884350035e-239"], ["-2.32321659318320202498883375066911916556978573958664273832933e-240", "-5.16299527744735431194142267246679930573326091036344897135715e-240"], ["-2.11185459660285913585895316974637760100090917597320776679709e-51", "6.42434207147073315137787361657765291658217889031815453907942e-52"]], [["-6.23915198724838241927865887959842038759765253437687716048256e-52", "6.23155518808705689729794921266624012943472925844364969499586e-52"], ["-2.03999104854791869851436527245229587360598450150933555907581e-52", "6.54538194103107386290886597310633866573888745738368838751142e-52"], ["1.15968542550612671597035189229809575753012807743213910837685e-52", "3.87186565983864385964273159910805726102915535002497114462319e-53"], ["4.08850201335116900207484620940901737520566254483905891670678e-247", "2.09913995172191812599684175446705117589345865220391487031602e-247"], ["1.0", "-3.49994346166981693665130250554291036517825986331942846766116e-52"], ["1.89656444037002652791296084280312376353758509456657254184165e-239", "-2.00574885296162596282813613850602931077037293157397551541402e-239"], ["-4.56704108000137794519570118590617611844692150125494709264579e-240", "-5.62904675803305541104071809230733500251099809063919556133322e-240"], ["-1.97341029650723738142465691163389362975089539411222757251712e-239", "1.13746386231785189261098038264363817187185111744900432029605e-239"], ["1.94331596580334628701870986622272580429895367404291913554413e-240", "4.14111881500442009350086087041191617899616251529939816783123e-240"], ["5.47873917540311662589541864199024920469152173562046213727071e-52", "-7.84319318497238196328656093519822863312663301106457726877978e-52"]], [["-3.24816689228933731254325803706763217765552771047442241684053e-53", "1.08361044454308661581791239851159019487053996152382948925095e-53"], ["5.12279434385882042125517272562418526738622323520863058342702e-54", "5.37869146679168017555823867937385841586348445086757176863492e-54"], ["4.36531821508050122466015788466996572225091332560339100024551e-54", "4.58322421158943425023189045675098561201309728185887813735747e-54"], ["-3.76571037070639511547232389355892766901517882737381828085072e-249", "4.864115736482856180887129386334327476927174385950715703238e-249"], ["1.49345849649068486729686286655537898280009794988978756408041e-253", "-8.58327168930466792526284031325391460045989474646772084449463e-251"], ["0.999999999999999999999999999999999999999999999901530002550783", "-2.44830556667060519031134163030403818945276885023624225903305e-47"], ["-9.86594135592399384867665902659354400175840450576620923085608e-48", "2.48451574870947979894242601239328113268100252529571284176079e-47"], ["-4.9919631268117683550432442822552228123402138952298434946046e-241", "4.41419920401494104264575120166778938103796615594100330750917e-243"], ["-8.031838625566617615911833708697625849036567795347321823816e-243", "9.93524871049227742048839307600111785511538921992859452013427e-242"], ["-1.92625169066875850770207313484390438036026593594457212878313e-55", "-1.31210593317492750589938388841279631981600088046103556828876e-53"]], [["-2.59729382253019274778831902820165422564441962880804334402623e-53", "-1.27553794265058629566555989459450132931988078914351976922585e-52"], ["-2.26473808208231131376994513928533451725729186225895789812515e-53", "1.68617633309173181829253970059230624091432094794279866019451e-53"], ["-1.93007868890940225176730118396119068696648101406759303898786e-53", "1.43682141845537039392513016006482361251457863178353086147252e-53"], ["-7.05917267396035388811374419933801049352234830183224618345527e-250", "-2.70159785148605008059635200565010527760675877945790552208178e-250"], ["-2.36491051452585174263381815980895679106667745814891034074358e-251", "1.89242917509936807175097509733730190861991178493597149853535e-250"], ["1.37606262019604309019000308914818738623048511902928909046914e-46", "-3.60370945640035493479824818348079324388918169617759868823479e-46"], ["0.999999999999999999999999999999999999999999999910773759300637", "-4.86452222029477017871810621328209986852475603196543351289862e-47"], ["-3.90396052773266473757085275067934232410148275693925726253839e-241", "7.08231310538578247402433374945774368649983625614111977122209e-241"], ["1.3355936701424530079406338013491644736811654127124455612373e-241", "9.14546166741043344926261420806042524400465624945662431257076e-242"], ["4.96031422839433912210095405991953819166030227513107624683766e-53", "5.30977522774870662408072908802608008607671510348822900945523e-54"]], [["3.75580407546972635533758903570825680815589418789102990157488e-51", "-3.39733042368102084639706262170420297440787869903884833008518e-51"], ["-7.12300991057096679633338201922864584693506072676384756634698e-52", "-1.80977697818881465944169874039761833342210126340646100692807e-52"], ["-6.06931531805794606325321318497773748805742914156529521253219e-52", "-1.54205781855845475134220363131677502751168751297344400087008e-52"], ["-1.18541157746814878800674594531576353093066937335100118653913e-244", "5.59204888340437466747142436098393572600490866101374851159448e-246"], ["9.46094446732152005469127526853684462882524211108827246639748e-247", "6.49047399030656643474157888532351422766124091615312185664874e-248"], ["1.5524866810696988468079816419815072261357599013191657928724e-235", "9.09542914060284882089112925386940855613571860813788254726634e-237"], ["1.98649440184796231197411172810234161744170796367795039366167e-236", "-2.88315874340693191699159760032962007057312438434057897480742e-236"], ["0.999999999999999999999999999999999999999999988087680126178211", "4.26435902245274719697361990639679977402677875871910250697207e-45"], ["6.41566665749100515737750345474389803377109615898718926385478e-46", "2.4498821003948560395258975731388999069617908034092381067146e-45"], ["4.32482239658705232362293174819165101714026457506296427268521e-52", "1.25618678811747765963371412329243780427315809939556343622592e-51"]], [["1.49692074879656627709699346061440735909223834042587117626097e-50", "2.02738157011079629781415713821986646526944630218838175247205e-50"], ["1.24760574977044893986082968010450045532079816943928919321722e-51", "-3.43777576884487202708683252185951016695310930416333848944401e-51"], ["1.06305219295499201860534277764853478521393535775754084829787e-51", "-2.92923051530743117230421559897639082540556763157753874369143e-51"], ["-9.56620329235883490678211335587365881769443870196532440805069e-244", "3.51542968072454609589785907821681941654631001996187739417364e-244"], ["7.89002464024456978437882132591157450728001276749082858991059e-246", "-2.07268210112158812804690722077463647551772538695762666864176e-246"], ["1.88401218256663157085864801169574279903044049923498235384491e-234", "-5.66341193236123552950437197690405349674427702825477492215586e-235"], ["4.12521889950903207190881543624689872581337069534768499628077e-236", "-4.50959990715640681062712236631813631381308057049807732141193e-235"], ["-1.52377744339357563595378191591731018463321569230079878980555e-44", "-6.10899684575026934129026444616131781188503304248795426194936e-44"], ["0.999999999999999999999999999999999999999999987552441620011633", "1.96798303744936773975004700088103759438267494019276148039093e-45"], ["-6.43359606848161582110173410853753037187232778845698891416191e-51", "1.52166189862681597865906194535040666414984393077359607827725e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.131382263433698+0.5849678999432727j)", "tags": ["Res(p2,p3)"], "radius": 0.03472079891889195, "h": 0.7, "clearance": 0.08116180020102726, "info": {"n_segments_out": 35, "n_arcs": 20, "worst_rel_residual": 1.5306859624346597e-227, "cond_like": "470.77"}, "T": [[["1.0", "1.44567470062969453834943288797092584716566075406535432850375e-51"], ["1.20587276448921400660672946258629381479141863695127707637685e-51", "5.33536654875096178610601910795453099896027889252699657664105e-52"], ["-2.29851426413438398071273203065863542746093689890950956085288e-52", "2.29743429814564447614693788832028907961969018631578385959155e-52"], ["3.01467229889621854749513578118229156641972674047579025230026e-250", "1.97909999855115943548044069468595976538205965147055266079691e-250"], ["-3.61842292237013809047629363148389321434912746613587184524541e-252", "-7.37205941385302537248789830918435447860944019486513227474383e-252"], ["7.78915955830476519859347313130845622332169126119607444508869e-239", "7.90179958589649123386014538984913071118966951509601442817814e-239"], ["-1.79281324703359656862454314310677689663097857368627327307728e-239", "2.29875610865127806281466815121438622926107986887955311906461e-239"], ["-6.998185303164791623087206162561197570101103564244599859885e-239", "-4.2729039265166123369614143507074913465926359736106696398139e-239"], ["7.36925776763564598258428975447264475300010582566319186801924e-240", "-1.47636109287268072877970452286315667289882120633646959685594e-239"], ["-1.60143263098188606175471095559593401145990679814495194771572e-51", "1.1115308036121027993831251777927807320054417301824523695031e-51"]], [["-1.32754994873970889345699153591893475747871449664986012188693e-51", "-2.21092604461236303176241690628548273661582358034899389439385e-51"], ["1.00000000000000000000000000000000000000000000000000267276471", "7.52116313591987513850796784744831540362855746120609984714524e-52"], ["-9.0255342541807362901803045560956614978729242829456391026439e-53", "-1.99476900169005364727648046831641052052970573344563815835039e-52"], ["-4.80019598533219522106735244007030283600941493576092343594379e-250", "1.47122582378340214052011731396848850870112232426892184417237e-249"], ["2.14293355469120816412750849026671560744440837325079659949564e-251", "-1.67938337479101842126019713309102037915585124386722786352808e-251"], ["-2.12043886143947963949888925212316844098529168465940219732033e-238", "2.06002307358435906043472264263647088852860423951869589700674e-238"], ["-6.09143557835877746992325262752648863055447458089653666508095e-239", "-4.83610869232718647789296082071767318267536156336367113457442e-239"], ["1.38933225084358975667729358345660949779669323858261780928921e-238", "-1.57391720593931028241877267250614089979304242638115203597231e-238"], ["3.4062514135085627492824015795428948328283217620821617762578e-239", "2.5101972423201053974363576973578709033664649733084771377554e-239"], ["-7.77357807310577385510524991113072055945947780311421139713858e-51", "8.63265892153200548940647191950889419891100245642804196682035e-51"]], [["-6.74676746311067000627954528863481609998011266815053740762142e-51", "-1.88441058152197810034456580596335617519568431749256242790951e-50"], ["-6.00203739519202915044560981126580805259360431634015858736062e-51", "9.35988929092388027243891786121201456650163137360259661683515e-51"], ["1.0", "-2.15202115719441435681884753440007525184542141833960507400573e-51"], ["-3.32063132659811975728879816644020842497042306967618852516579e-249", "-1.0633930339132980694917550144600251829335099180140662923596e-249"], ["6.75251278530270761405944732831028618331764409817943564742545e-251", "4.13439083866732777485703640735195756828967550269675234023476e-251"], ["-6.85309260224529617629481717150173056198795329140053853492987e-238", "7.87567073265830246390187054059106753251110078216367990665114e-239"], ["-4.37025700513026996615064376723751915743455364388940593593759e-239", "-1.75894743828104827635273551530715055714942398383521026835873e-238"], ["4.05150577235373895004339330253387484868908777228772145610573e-238", "-1.31626720508074876969161130151493324256241359414144234065624e-238"], ["3.34515127197988575877162146213032591647248391567110111836466e-239", "7.91622235501160899529349955713160659793060463128142194508907e-239"], ["-3.71388221810093850524984195783990664591309833545489630130382e-50", "-5.28573314228582488156588655325733427468589835947554357550891e-50"]], [["-3.05629489099246756487195435525638834902346997464702277803476e-52", "3.46899051409960566540462583267259590250944298086058860413777e-52"], ["3.61473370324046557190520226951654292533770748279181424505168e-52", "2.27242624073443091054441454013134463953700244578774981458288e-52"], ["-8.00183324057988850182152136647675328853690127072971753058096e-53", "3.82414941591481846496358012859323617532020308077522031833088e-54"], ["1.0", "2.1308758635244249149423359931610217061042042484250518520841e-251"], ["-1.5956640664021026173275543099099483575598808375428026859303e-252", "-2.76729987552674881199581917735750236230472429996757365612418e-252"], ["3.04790583305981923747855965761955504825117963149927721034737e-239", "2.78333842355780021408299622771411015898383005552739468538641e-239"], ["-6.22138982755831794547831572181623846684930506399848444865183e-240", "8.88910715332961797792778788968369623772371338854352583514116e-240"], ["-2.4120010299048337257091500269231539058818360956887961467241e-239", "-1.4286969682979777658495870893639014182025539279885019801895e-239"], ["2.45077471221952081134995393277184033264737168157500530885811e-240", "-5.09102487470563462846673706961673167714151259934713102775774e-240"], ["-1.50768904122031255704310844891561761186568210166497706269566e-51", "1.54786396789923449940340798521849861424777827808064531831152e-51"]], [["1.54662034394065630806843447802717125453346436411164374246903e-51", "-8.88444825405093841963244542336088837075778751382562630945121e-52"], ["1.21931486348237734615495987223649207083838415912711555700128e-53", "-2.61824076949238246541750536787121595661551905011414818777966e-52"], ["2.10771782043409707637116787985086366436135868443589143481564e-52", "5.30337597733512155769901303572048050495553895489018011736342e-53"], ["-4.09692578041257863881950619122676806586701150577554026928667e-247", "2.12526902348736308318994752852787313864679413354782169445759e-247"], ["1.00000000000000000000000000000000000000000000000000534552942", "1.28399278775192802540736865101565426831063579984616135308939e-52"], ["-1.84520264862880738237406465905948593871850763103496030580148e-239", "-1.97593229346601201195764602123287590594631104571548225508947e-239"], ["4.50567756148708641550940884111811650467531559987702775425142e-240", "-5.48457237241171611789093911535098691127835674782102672295071e-240"], ["1.95927281185118115818869896963773903558595891716994971502344e-239", "1.13507666889268807064439534031547490143837584790939131715836e-239"], ["-1.94131644792266513327528177221819139806346764455348195995212e-240", "4.11137362588038950862020548600325104970497601534182365253589e-240"], ["-5.23932277255586659558351698046001575897973622986423854607449e-51", "-4.23113609017274676905381645631025611916756414847548359134274e-51"]], [["3.00379673475337588717315046169837166192964599791306360485943e-53", "1.69932123228037447080854514744425218497641039083243389336051e-53"], ["-6.10709600414933684435910648547760834722497602292713218990213e-54", "4.33135655051717033233868739197089268420265153732751135031372e-54"], ["-5.20349792311783737469362601121885051375112806454428300420964e-54", "3.6905775088414033383668042062239374182299768241926664570115e-54"], ["3.09999659083922637803114783973905964301619899860552123973434e-249", "4.94636429291127479259356669689962758981035318570683049558919e-249"], ["1.49805224312429239402083832432829827477866874179470823006912e-251", "-9.35349225305007731162738134877238684987899079856133912236147e-251"], ["1.00000000000000000000000000000000000000000000010214237616088", "-5.19667166786497871133708860281195663495184808780093128723367e-48"], ["4.96212087398619893381413459209604146668243110231558470995148e-48", "2.64825753305722740603194481974112452782678380788807425019166e-47"], ["4.84860795765776757401633586999239383385887286632150920423281e-241", "-9.09059045923268267521880731871571953651509923155537687492787e-244"], ["8.9076071677247306498359495555709617328416177321709948520833e-243", "9.64613417509321240926635519749218694335648677038415143229649e-242"], ["2.719905918232292786845950739576723667774076993440537035017e-54", "-1.29448710180305778715708345450461625389268234945547515927015e-53"]], [["5.02159349033909770178347873263620479452609772172465078302515e-53", "-1.20737650123151857820169455783659629395624583729379260822593e-52"], ["1.9079724777359027575605998229713466563053286916638082549058e-53", "2.09958725283776625976543050337462430134573502390452598337675e-53"], ["1.62556783943552698812196775883382883120910854759667084825458e-53", "1.78891741440133968643119353692099179980906023506903572659685e-53"], ["1.77457446281455255845222644695203061790368691127643136755608e-249", "-2.64870406795294880695394370586207346642051545122005525083655e-249"], ["2.80567884779840280243080632221708665683083457941767047241056e-251", "2.42097689836403499853961471822862422378238594078765669025631e-250"], ["-6.61591254769366558656495501813067381475794401670997721524336e-47", "-3.81819202344810283584181586952329383545796272589471165858911e-46"], ["1.00000000000000000000000000000000000000000000009735010903569", "-3.07424383198444960764939050353626733407406394131306780403129e-47"], ["4.32625472783479599511053864414343061401697179826401041559616e-241", "6.67656224625614801152843258849837077030559657450823887358208e-241"], ["-1.25022145141043233289161035605724299988851403269819911614811e-241", "9.9344074824209622618146740520765952576147487574489225115523e-242"], ["-4.99232747035914342829539772765440168252847075340805979550362e-53", "-4.33775373518041896224964051413685220832535784410551785990515e-54"]], [["-3.00790253981019327845512758309767752348008271969137922704881e-51", "-3.875990361756792975055414825277603207498778343019863365861e-51"], ["7.10067113514929285717111026131550576310710191554035370226878e-52", "-5.21377528273869128439428838150893579477752830380881900980312e-53"], ["6.05027313680476132071115128274409833624045795951137961037844e-52", "-4.442510350995938876082829839595262236752133373593772056576e-53"], ["1.17849480522593485795034753425179200169649910574276661231266e-244", "5.83140639885595468481111295178773815494760501353526576887012e-246"], ["-9.40575447905011403160802876774930958943336044305827637297569e-247", "6.26411442950491006719046568390000641495132216507670741290186e-248"], ["-1.32346396306119192453681468152233439810353466461327117249083e-235", "1.07296382479679924019028409648971253699913748742590296369649e-236"], ["-1.94761573979281034091650591086381512508001644106550072214867e-236", "-2.29099339309080054700585139734044540945115132484768389248418e-236"], ["1.00000000000000000000000000000000000000000001064160200217324", "6.08279588549064052224011682671473302136091211798896026529756e-45"], ["-1.02640406682722217125323563884566514812735321797625962806196e-45", "2.22837377198856460477619821177040551724588712941821362703961e-45"], ["-6.25033967865803150706907031168046129235169550499670080733498e-52", "1.12509363791541422835066435482675980492485726982144906246766e-51"]], [["-1.77394810049470631113746532558181442079828233082846672711951e-50", "1.68581713431863030479977636650360782395887649306416380976603e-50"], ["-6.12269334165508233824824837926635154648042335585127250992437e-52", "-3.49817950420937109078538090629860099463988003835938299156909e-51"], ["-5.21695659748220165250025231109961923276699012576909870325672e-52", "-2.98069682613607130794128885907593783379762709198275703157136e-51"], ["9.89576424756134556260852259030106945448368427486208003512703e-244", "3.29542681900539295263216037040271717753136169739074942414501e-244"], ["-8.13239706831259238482300869799199287370669626787211197479267e-246", "-1.87128246776189643919213267074592271661497311363083216495222e-246"], ["-1.91890847294578881906039275918283590523370185106784419786593e-234", "-4.2245387911850338207743548761278687275802778514331735124643e-235"], ["-8.0750469595633069740622812682489749491831848503984460444351e-236", "-4.49818863918026441736415501715358115380507768235367166410741e-235"], ["2.48916984789476339720893400544346079433021286495777550676294e-44", "-5.58436675473390428493816568337303194713854831538794712288241e-44"], ["1.00000000000000000000000000000000000000000001157063630604831", "3.984766347349879169947759721654538344509318076923833942138e-45"], ["5.89513230791710572654404232118527268553484330565212196967275e-51", "2.54197878543115671600106373970615969113077018433552814650853e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.211757272807132-0.6084150268742164j)", "tags": ["Res(Q,p2)"], "radius": 0.03767634209091722, "h": -2.0, "clearance": 0.10097633681732582, "info": {"n_segments_out": 39, "n_arcs": 20, "worst_rel_residual": 6.2673606135650354e-226, "cond_like": "904.1"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "-1.70217437354315155176943088675528603698472021061782766357164e-51"], ["-4.13880105720677133885440724235681230704080219700882367568864e-52", "2.72401376368169285933735105740581385199159697108469188868131e-52"], ["-1.71353793876737604535278625703042237220116646274597090382903e-52", "5.21095170548522059571947148037407363713015362935238357165545e-53"], ["3.77245534437336721006088493615579974992771365974588467958732e-250", "-9.82454999614626793816927523489178267642859161945166016956093e-252"], ["-3.00860703856762611269243208587367074421349888961296304020051e-252", "6.16908516531333482404173000348914534046976293543069799788932e-253"], ["4.09188475343364468852637953566436526478045662121700028556805e-238", "-2.37233790698638282925955759863960090644992037716166818923661e-238"], ["-4.80819793971922169994660014801745482358702519270552327701017e-239", "-1.14594729616913199424220675809001788840209077423691630908101e-238"], ["-1.0798254458619030083048949659449930180769023558150495965612e-238", "3.17716943808644717668644905422203415510102555009437750110014e-239"], ["4.6660544138657016922504466424131404197216602310996214696684e-240", "2.26028993730975610935478355837649074220980847381983235416543e-239"], ["-7.50141788607376530890093881180815763718146715625487039346315e-51", "-3.79345416307182266063413907846723071952108952423666398380103e-51"]], [["-1.13362707369805489017857169968946162598367421098095744149525e-50", "-1.36366336433833776115037728375977171339633548717891943768941e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "1.09167136742766292964261426719540391487667938507732552064162e-51"], ["-3.08038103838016426122892898571597741821664987873135679429951e-52", "1.08931392239362055354040147888805913347222149950049052580273e-51"], ["-3.29912210196460583604905640767995010571675899761458803454153e-250", "-1.86694446731330022695335748983792753607522236477125031125612e-249"], ["1.48285532089527943194434496912469585308058483691265588244072e-252", "7.90162517554871845106867981536031230687848957061760595676374e-252"], ["-8.89429087970597059227520369453293798962030184993087227281392e-238", "-1.09602233610276242966366896205387425802225562250544556864536e-237"], ["-3.15337918266617099428523296615598663574635436727141756449954e-238", "1.96132573241876574026901722667914158172388722896171470952397e-238"], ["1.23881259534965538999047187877022145894045113994629291261919e-238", "3.41539590652333880829659920804869254090698143548894584772944e-238"], ["7.24004042923180730303943121836984810534103686914694054742893e-239", "-1.94064736235484350576756289755267019317970286583132703032955e-239"], ["5.07613226968352701291912377213597798287922878972033252591626e-51", "4.0847318981305808936108795623224938269771040111510272760692e-51"]], [["-1.10682682666924571641286788735756003165329392902036590817534e-50", "4.76188822583360854179207638656885073443086152720923965033826e-50"], ["6.08681505253219093499935216292824490688117768130097427620487e-51", "4.68821902619387976169430764179761838799354190441585570811607e-51"], ["1.0", "1.65103051234190745404519361568718538112327546268362528245085e-51"], ["-1.48879460956502607170645375013773971260897891320766949929378e-249", "2.75929517347931175535825476889816948633654843501562581766682e-250"], ["1.2582897984539520224282296575648835867511238667501842766736e-251", "1.08697342492371107593673331320849744708385155674443983706975e-251"], ["-2.31460304582963667845489776690352966664748680227789168531267e-237", "-6.99864858810564890965859315835541356947769077488760529471724e-238"], ["-2.59587468640615780398544125324415982195261067055892493664732e-238", "5.78868093925069812210851608719016310408379823242483046064736e-238"], ["5.47525254878254396791262014628057933054379152215615382358595e-238", "2.98938043695439506459192908560282699515038070217235789832726e-238"], ["7.00252610076144320375882663712375758627304662653088222751174e-239", "-1.0707403397135158272879929280512319621448498006698951524131e-238"], ["-4.65731837621368139880626728293058351502070363519553273710452e-50", "2.28660726720920562104885844568038924224901427839179692026209e-50"]], [["-1.03911853894016620255595777720417606599252059936721568205846e-51", "-4.37309299066611630870161204534014278787083903454525980975101e-52"], ["-1.21005052338502909766109059771912438562126144040707824565366e-52", "8.05349893486319591717704044246636484142380501736748865953879e-53"], ["-3.75983276355246225673518650178319662955954000120276525376821e-53", "-2.73373714850438004844595409085388638481544827943943756174867e-53"], ["1.0", "1.95373551786446575991321424851231360714930900971933048751077e-251"], ["-1.36844739746462582008867492648025256635843938191951700434008e-252", "3.78760863155978748527216186611371925706142313580274438178046e-253"], ["1.69778806133316519951654998203607562551511153967941586622429e-238", "-8.31798344491245563760960388931405278650782559118692430147352e-239"], ["-1.59917417499823719670052098336615385346145935456181085934621e-239", "-4.70576330551809823938204571187700484510531662429207218598748e-239"], ["-4.49639963009156735168108326989732778826399264713435963729591e-239", "5.75111475799486517177293964251714378496481032672397757874842e-240"], ["4.14043605902875775837325549101011689603416986407080481715756e-241", "9.28152984868560095402596977538923437859516191515975831729628e-240"], ["-2.28674082589361118965830868083930846621811531813541637720865e-51", "3.13383834871908786538074345006715083474496697736336398434257e-52"]], [["1.13800790950492487014709296672110564687852325294769920678977e-51", "2.0039167166600844361127615968850163364496783024821353374037e-52"], ["1.13038700536769114832797067201738218455749791231366789435947e-52", "-2.40022476953897521969430615857477051377901533404203297643231e-53"], ["8.23973271022100592679549387988425227961156048752658153919375e-53", "-4.50089216770323336402500730439929279025042829688387553547912e-53"], ["-5.67306215547875731575211702513400926986492193674787428364781e-246", "-4.69373373120428561243407003594625341120780085901839969129309e-245"], ["1.0", "1.85773991648761223970106640998382837508217140403757815899452e-52"], ["-1.31952203558536549258653947105679093078714921069811456237409e-238", "6.12698989061318568433311034999543923077746839856873774369371e-239"], ["1.152864210473718893145043744889797571191254496799610153689e-239", "3.64778194815829869668371092588470988673982536507686745459833e-239"], ["3.08091592468237518866310890444285396442559644678647862942397e-239", "-4.78609959934177260599670722004958549095609938170491139908183e-240"], ["-4.49330094526578879077290610379291057536156014239404302725357e-241", "-6.37656751256434832996857487971863841865854456632564992384083e-240"], ["7.9164393562881643893290965757299629388743908320873939978425e-52", "-1.02828988965583627241969417527524550002296034228644417564684e-52"]], [["2.99352064863460445551815807725511232363548667892035207389043e-46", "2.56950444571088112079857826650632660217221189124387378483579e-46"], ["2.28513297525042380702918734557190848346901720056184334479272e-47", "-8.24767065745945670097252349458685546896916267954720480942627e-47"], ["1.9470955528686340036419500635171032845185357154627414690898e-47", "-7.02760103358642248165619037396289599313221045742741883899207e-47"], ["2.71668578115294311906765667143216667672085095242400096405477e-247", "1.62412335580885801072255658752428313754094366640065217199375e-248"], ["-2.66221653143144795826349990690746840098318632330262866175706e-249", "4.37682901675106380834465047870742999181659960589767003521449e-250"], ["1.00000000000000000000000000000000000000034076097651906697691", "1.11830168384231036732382991296196695529654538392082223902094e-39"], ["3.03985645376905374942190817326926701481791472117165098570295e-40", "-4.950163159121018258551878802041538960528380789254406778066e-41"], ["1.15280357977001410186445192608802580186812821413549091347868e-240", "5.85029452388059377828643133389710764957445448677290793091892e-241"], ["1.40676901186654599811962189455477867849132726558809695292189e-241", "-2.27029094846972076361301170500258624035097893559489151738271e-241"], ["-1.28575127875481042802033480877250003275354106260966652091677e-46", "7.95438429397212059877162546723806305462252413092028506994697e-47"]], [["-1.11874286209961670020266030270064521242429953623331809836116e-45", "9.9539841895513725404345675124169713388361451424113174805262e-46"], ["2.98625351637009423528981465482489538456494532732436246798628e-46", "1.27891175330524241390414647497081994991586311875026222182992e-46"], ["2.54450003761620950435669071981851141105899367602271441787506e-46", "1.08972362411597532909193864452409037610321799050968139962993e-46"], ["6.51248031874951713180107656192905717893369917109597408971779e-248", "-8.60016012650132470540164392272581948934234103976391722141661e-247"], ["8.63417853437350476592497450927469536310199883607899895852015e-250", "8.25032906189968329730157343469695282179151273347748852397197e-249"], ["-4.37984820818644082918230914345319380898645961149392193691947e-39", "7.13223258190685861616868182933261306657912121435392925735784e-40"], ["1.00000000000000000000000000000000000000003164888293587045929", "1.16863811651510756474118926431353901260253913304860151844086e-39"], ["2.16835073062547949756041496675665838488097132635082511290759e-240", "-1.94194640436340799773069327656501189267742714369820532974924e-240"], ["-3.63916004010480868121737670388849188886361567204324286379469e-241", "-4.77229708072136199227566690258017982872771901635141161393141e-241"], ["-2.33839747851732508213744725565119693378003060636679194522671e-46", "-5.24089781779446714965363024068110781310993609781296296414991e-46"]], [["-3.0940877545071855604304065161193502371871546639064857214319e-59", "-9.70331075203810907266777351739486089593089551754188139793139e-58"], ["-1.9520584220921637641999127053940252005864931480819948822536e-58", "-9.28112836258534384236727955032198671707615545744897276969732e-59"], ["-1.0161881892245627864502041012987767239115437273941890805838e-58", "-4.3239303839930192459589111535606412426961985392593053452489e-59"], ["3.25769457645161698162724392033168124676587963758415079987149e-244", "-2.79406828863437448495458680707573142762303517805742790519936e-244"], ["-2.6297484718724618061616754056334514738138286865152177008499e-246", "1.82479553934800027279895782639858073621557521231171257784294e-246"], ["1.16924271475533953736425813286941784200359386326323653288962e-234", "1.92218629215125302503660498738500752327928158770363534154664e-236"], ["-1.38012775571343630995847412861786234265679573850551251440093e-236", "-3.15273448966857024837022314160687078670746726396466785471023e-235"], ["0.999999999999999999999999999999999999999999999999998663617645", "-1.47596997882355347194360393952049701163498276151418312660994e-52"], ["8.40383856258398504240899495864254829100778020032274370598699e-54", "2.34903806878241642554340669673940517505940767389415629676681e-52"], ["-5.37255335807769612471506484892434291795917028268302088835288e-58", "-2.36371901401537703139351780133828861388634073401978149560285e-58"]], [["5.13339466315400823843837794759292231981289848561739943714249e-57", "-2.96110174578153822685260040161691612106092821562302083254784e-57"], ["5.5374812602052657925523526244705249200951009496344920494877e-58", "2.7150781850692465320612945735521387791283914822001223282865e-58"], ["-3.76952492296964476811691925358579383586607313498517335039401e-58", "2.95751627670750679850528022204297843667883993700956084700976e-58"], ["5.95843281898291110189268103539041580255309941738439309848609e-243", "6.37283915068002994760533100117032573294586880669691966234176e-244"], ["-4.43362870841963219103363855667225161812797345855792815711799e-245", "-9.30564469100080246356149052282309497436981707731653595416876e-246"], ["-1.85521841542826001414249517641278154556793840710331932466011e-233", "-6.59574961597278565878825021667939844518158899430015777660836e-234"], ["-2.78326306110183636680095992335149111955602767012277551030093e-234", "3.92758500206221169201893619947010378016214604251201461945167e-234"], ["-4.27557073370092668646929783484357268952038195603516129021959e-51", "1.16238023983880365909354146983854861688551299326946345386848e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "1.38995679621254728059201001912926339567361871788301236194267e-51"], ["5.78203359131513308232154780125370676735019434224014574820303e-57", "1.5417557237666277939939263390085657766095574250810017475956e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.211757272807132+0.6084150268742164j)", "tags": ["Res(Q,p2)"], "radius": 0.03767634209091722, "h": 2.0, "clearance": 0.10097633681732582, "info": {"n_segments_out": 39, "n_arcs": 20, "worst_rel_residual": 6.236919214876843e-226, "cond_like": "904.1"}, "T": [[["0.99999999999999999999999999999999999999999999999999465447058", "4.55047867558490617737614195319936820117132970054584604707108e-51"], ["-2.65606065529389549738079042286911295890830279394361046818687e-51", "-1.21948870943281640903442784887408527646612240523166901587016e-51"], ["-3.73811843868372601932630212394486769464890537633223430175436e-52", "-4.32085427047869385132965545561933337640131797872840193615222e-52"], ["-4.5497404831163802992420880308227216609391174997835203573366e-250", "4.93051569407773960920151847481405316282840354320705470846042e-252"], ["2.94507787520003274073007372992171881890310085248212228948643e-252", "6.68404702323761246141092071089251081634524212505550294926503e-253"], ["-4.1424306879373140698151644738658873994886755808416953761941e-238", "-2.41113453609548442182974524632856976029991510332506165690097e-238"], ["4.89345467237005915520834627531737684526381926569428136334364e-239", "-1.1604921007402440111130496705203567756239689253148966300962e-238"], ["1.09282277801240666610501771137897997991027411970601801378988e-238", "3.14344216641370610187211220382997310450579820305587116723235e-239"], ["-4.57260525963762752847973215865866034877935427685002237756075e-240", "2.28678921002750087065281377579165495570970695718434322887251e-239"], ["9.2393385241386928468940615988019456919455774518583081015409e-51", "5.36402095393300702794843710115452527253621271144519730559621e-51"]], [["-2.75197039296503733774052748250572141657286208605276759273594e-50", "3.49570797955120772412082161115540819626691565507240536963684e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "-5.09361729040427319601980791829140043544948197851349644599539e-51"], ["-3.65082914190971648663876257882961277727112051519528870967692e-52", "-2.79121702427926995339328874105056479057543043679908744187918e-51"], ["2.87528725663812834938480135350608589107621813801726736755936e-250", "-2.01395572815445514961284608206448627547484152580694560694061e-249"], ["-1.53880383994221395103780511802960048668667377430015777965177e-252", "7.72019817426958523793520546274633087129660339681560664018205e-252"], ["8.99278621424627930515855940044854762233022546043304816624703e-238", "-1.11181723257367628543359270632412410359830768970181905315198e-237"], ["3.19812786378225608609501140131621247322392196086303620851101e-238", "1.98176746682876664632989451794822457185346379311900102155866e-238"], ["-1.254053458046925838838857107005341996429583465061979623267e-238", "3.487845707084978518804482379027904975820237207352843410627e-238"], ["-7.38909090716412255223825888811637213204518293547819961389617e-239", "-1.95732399799317969578700489311735644170218194984153483934386e-239"], ["1.07165529147926711451370276481550779605745278434109453958671e-50", "3.91308442776474379183116356509290104580602065008190703232668e-50"]], [["-9.50389148041644493657731814874556122050145463909657118162171e-51", "-1.12452351187963553926398541558993763588243685917868775209202e-49"], ["2.46144300289941343507978069049306499639666078705305059946108e-50", "-1.47031055453207454900391033964755700282048617057043520078582e-50"], ["1.00000000000000000000000000000000000000000000000001069105884", "-1.07488368240796646413218523458879173611071125229920439735035e-51"], ["1.67769298560528893518064655910592928773821183348731871565927e-249", "-4.98936695749832273708971076437579978562972544759181146436175e-250"], ["-1.32575969696716929510883720087267979760496191900724162158934e-251", "1.11018116101932259498229154371101671944790333707765316438267e-251"], ["2.36072946461107309503770791386365614618086502623476984986038e-237", "-6.95325243195163028771754774738107544716596289112862260847025e-238"], ["2.5994984399561911932313059994624616204972507124403379336725e-238", "5.91168545671446967639045867342095607627485672116109481509506e-238"], ["-5.53429939367572420346143208291283231188568593356120557130625e-238", "3.00228350573085880686728874389138934153373566247898885664609e-238"], ["-7.04668413081983951626131741662897467544127399733818966264578e-239", "-1.08254392370407638807037226878149815938018588218988433522479e-238"], ["-2.1032043056180657986299363205868582749882906720379680675476e-49", "1.48585607634551091971417697191129355446197904390338818902825e-50"]], [["-2.93228169504520735878104387522188254947115540839584875884558e-51", "5.80638132697867478767077005942364554930675642816628806525037e-52"], ["-6.46523539208944219773058395493727622648370451146415583264428e-52", "-5.98800094191044305290839579025636762759826566963650466049486e-52"], ["-5.83676467885084462076253545494969117418016985941906749252927e-53", "-2.71924715535533815053298642157595997432484419553599795452039e-52"], ["1.0", "2.24142924559501766290849142656840059859836448829540308655663e-251"], ["1.39081119995133183030811050409641839229054958669671053909993e-252", "4.31168322758995148326530540544842906975894152821719377130067e-253"], ["-1.67842044202903354245639205587980877386769659319862654135212e-238", "-8.08845846004639886500988433496696387921464699980432967037994e-239"], ["1.5460254307291997930876454069046032782873144713844782504077e-239", "-4.64767678551621747737706642940912132984844939934259675771136e-239"], ["4.4144013768342149152024436946830927174488128936257963321117e-239", "4.68431828437179928962527377388009883252358932589686592893425e-240"], ["-2.12136808111251445558466361623347578215523460160715378676115e-241", "9.0974344581472880052439673161897488520156932205186381745549e-240"], ["1.45707966066234356344459374575550463799696082316886228860449e-52", "4.71269214447137027269746925914095394133719245653444166489487e-51"]], [["-2.57618140709114495147294192886184237282065680963622572253595e-52", "1.83637147067399641159546889628710738954136743193465666313458e-51"], ["-4.67003724477734986338379450405185049594126398670316620485818e-53", "2.87311574202256451013048840170172757239542055588833009061977e-52"], ["-2.09273541833459199033507728510100405930665624923702281954627e-52", "-4.18263964966080002916147917438160027621827750345927029697539e-54"], ["5.45129229793636549752341843841383026104848280582902224399017e-246", "-4.71839224267237707056864594422420393223712583471593208756514e-245"], ["1.0", "2.31760005899995089854364908923868278045068941944093598256773e-52"], ["1.31349634937810052119295587392985391019280891813784999553117e-238", "6.03147036108881717852690276568500975609025272265612130803341e-239"], ["-1.12995672994644219941398023661421514368874322423567597226884e-239", "3.62893151798498182955019338045502003265768095225200748687097e-239"], ["-3.07330282350681215260854244056614846881710163401350547695535e-239", "-4.35167786849172560245082028308921447942121051152709430258916e-240"], ["3.62655105415306727737496352984341467899117651368038300215697e-241", "-6.3526754963771287136428522665881860443804982284052919753603e-240"], ["3.49377766837100591503346685249308647226356066663379043480865e-51", "1.58852533577775468881845875683802368850199261328357236584179e-51"]], [["-2.02363171463951298831009635412217869278664495378262385789693e-46", "3.386507589544758442404693061009995123368548026770435834997e-46"], ["-4.78381641319110254190934058678614389496467654904363223060179e-47", "-7.09654877493524668907821877745455728517740331881496960932991e-47"], ["-4.07615126333453502948652592750600539875466614154214312564577e-47", "-6.0467634531909328021721922662135607868258040422071699899691e-47"], ["-2.72913154016591740734701077528734826191627940446064815467238e-247", "1.2155136499421052112141348384207064816783966226178750577536e-248"], ["2.54744973451857542441276929983890747568844057920560590082584e-249", "5.83133369238136075365983528944828489605516692330682191882927e-250"], ["1.00000000000000000000000000000000000000003164888296794363582", "1.1686381165442267477693049694966833330361290825606808257227e-39"], ["-3.03985645379072241405319130739598765881134297969377209219044e-40", "4.95016316027776685117988987948151816238474504768253576931959e-41"], ["-1.1865413458597558353846622397719197316175804158229610710092e-240", "5.44265206242794723662483680991287631727248467525563528549899e-241"], ["-1.3295962497729955626918230293196508588746985084284335512525e-241", "-2.34728882595003038454311847507926967828570814336979316473499e-241"], ["1.47169229404981545397231320462403684469785926542981476185686e-46", "3.46410792854740396047449195887964473446877407327091146361109e-47"]], [["1.37675382926070359818094489641699282905291433318715629769355e-45", "5.8902673748911072362501027805766360119526505620993355170504e-46"], ["-2.42620738122880812702437312256460947319947046462228295897701e-46", "2.16028773079556155788998486378599262576466022910736650850233e-46"], ["-2.06730096386688663286788973572636436749433472619375898457211e-46", "1.8407185398550275718557915664796739750105389660281619222628e-46"], ["-5.18406404353331333758712640745680724608981575877443753661929e-248", "-8.57928387535124055152463299851730976339178817554863935968205e-247"], ["-1.27431794096776908494797516952389505566551062593329433169997e-249", "7.71610402510747417599462143869592204071538704572346442698354e-249"], ["4.37984820814318837809111946822267576019664276111095140948735e-39", "-7.13223258102031552804465963134053841492971209788525727450635e-40"], ["1.00000000000000000000000000000000000000034076097649768485922", "1.11830168381211510658011328862700647810971736602166399055397e-39"], ["-2.02071344738593622919048239672766643618464604506802083915608e-240", "-2.0098095979604297959023032111904021687569835304830923413789e-240"], ["3.80706240334602927472591448685998467509992051630644185233374e-241", "-4.48270131123401592187101408226845271908672522674435866992007e-241"], ["5.54800446275781488045507073184716902458366040028837194806961e-47", "-5.71203196460062886765558976805863448782294226803530841524062e-46"]], [["5.30433380792257082032733911363409849518497885151036847758582e-58", "3.05188995672582641829592027226923963274737954013694364541007e-57"], ["-7.28311074038697463143705841994475245450149078982782362558201e-58", "1.04471887935412374665715412737811339738375857717888871248703e-58"], ["-2.84376844619679065093441373643607686919865348192629576229101e-58", "1.9239281002650065959885960351094042898018099321327132233029e-59"], ["-3.13345652129201851299972059775073649195602787172610252763098e-244", "-3.01188894265781257881223622810052170883554091735822595685133e-244"], ["2.55292874254556808835012614431559978262331703704394741937007e-246", "1.9989187705203057982482168626897572494177372722964328097406e-246"], ["-1.14405210283605050743341126972444412705978792798734204158608e-234", "9.47375981189700584104481184039765830528119600965255094777226e-236"], ["-3.65577777328351383334202569210846580565486233809524388169114e-237", "-3.02873554599566381815965723009345743672843172867719279337782e-235"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.24190590595797892144451692418634577355189775189229702099765e-51"], ["2.08667150652463234845954081654012585661232172624943309511565e-52", "-1.1798042290465499441281496318303710251982873390413944564344e-52"], ["4.29911935335242724742607226048580512588961589244793478876399e-57", "-1.00220068904751503556688989362548189771951433123886402448664e-57"]], [["1.28189311510810515868804800830067452148404657380905322024544e-56", "-9.00359673748517266653439800522847750159989101816496111012857e-57"], ["4.92646873197057428441271464663396899526849367731853933251898e-57", "2.65275966058624967073591221148654910428139079662182956809055e-57"], ["1.17703206943019448718371036858955775523648822699114216881604e-57", "1.51721819119244777400494305278942179794992419614138161264634e-57"], ["-5.88597544580501018665395789820095059920826017834262280562305e-243", "6.81021453668220361237201594351650911166984901073998365081359e-244"], ["4.37756786612717049486648921170269011079433362075815495161214e-245", "-9.57028221686128181226336880935392709682596481002422074642816e-246"], ["1.84022863652109869738559399082396069036354895229417495254605e-233", "-6.29149946463017758451931904995528705080343940336024568371195e-234"], ["2.68853542643049190800030209789617067445252210497487772599979e-234", "3.90352897589118488527842529862912759143577724475445820731082e-234"], ["6.70839587299365486524560838787087259010525100831302289412013e-51", "-1.21736360785012424710694540148883054788842110708097225852871e-51"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.37500027240811441259798271378856637545758080915572367062764e-51"], ["-2.12186659691306630198762136697226153476499932110786001787991e-56", "-2.49969867090067631037832112473747818121218561284245109451122e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.747636532947223+0j)", "tags": ["disc p3"], "radius": 0.027028206787231345, "h": 0.7, "clearance": 0.0658638725027872, "info": {"n_segments_out": 51, "n_arcs": 20, "worst_rel_residual": 4.583299339882811e-235, "cond_like": "5820.1"}, "T": [[["1.00000000000000000000000000000000000000000000000003741870594", "-8.92927409459517935876982694626273528495974497717792850137239e-50"], ["4.45179456233326470705306992599346029851047608353153665719999e-52", "-4.57927509125320022409391135321963612356832091255306034771605e-51"], ["1.0398344158174724187222674325790911853044566588000024221955e-50", "-6.16170057084008649898037629218245905112362635293953685464455e-51"], ["1.40008572690743258459539164603254498748725326202499993548435e-261", "-2.95795269381427356868594018595221375301509030723756242269722e-261"], ["-1.06969498686337482372564280123850078151599447181102212999198e-263", "-5.23419152194825240515986670878880626645990999699865370333379e-264"], ["1.68340823595196163961397519317663226947228859696491652650197e-249", "1.32880224260837247802937736597903168309515645599911922309363e-249"], ["2.72486419550391047851923025208869180556983699448174605248251e-251", "-7.12954304338690153463763729149185418832945280545584273297949e-251"], ["-6.84988361579148779614867395446681306720869844747115453358874e-246", "9.80650698464416986152149804892410732331220396669457023235295e-246"], ["9.75362972376836903118571866413815530222282837960619375147911e-248", "-1.40116957618585304257915816968347121180944833397441647351564e-247"], ["-1.67283623130998284530430723648339221143482127065239557363441e-49", "-1.58176008710900365801280763908825302168403971704173282877011e-49"]], [["2.31544310868923994060775049406146561525650443309265648394703e-49", "-6.90682105250331198512781631211901596649084320424624448149488e-50"], ["1.00000000000000000000000000000000000000000000000001069105884", "-7.95123622247464333820182141306821436673790386439216334703165e-51"], ["2.87163083952125738720716652181530888324822021719550807627008e-50", "1.04498804678433759323534497888775679656822537459678949669333e-50"], ["4.00161527303232594683409005947733290595449637895863402309394e-261", "6.53593776247018044463020029302033970499451926007364829136095e-262"], ["-5.21233082239382399453734360197096220233150382436937500355998e-264", "-4.29161308948149577077121289939701857066653520129845455817257e-263"], ["-2.70495238142780743683035649426703712962585005329900666924664e-250", "7.11334762664705327309006731076378227060117523674260305983514e-249"], ["-2.74097020749377824079796131391610837168771581239821096081103e-250", "-1.56370290418549943757279396284398494978301532468761077569128e-250"], ["8.85949590492375350035877232993719440116582053686525303702137e-245", "-4.56492780743540229725191946335660106210730973395145291932394e-245"], ["-1.26411063331502819324662893342006318866448669289557211370384e-246", "6.50178550037620158897202809266979611911789389418970549193064e-247"], ["5.02856117211474180840691275416824135609654350749333422633007e-50", "-5.66295176193652038242378457571333598879250596010959492151134e-49"]], [["1.90417103891402830069258228717804891534616635127431873319672e-49", "7.72988678086598252721232877531750589863402622504520878997056e-49"], ["1.15045037551591124673884462108311700969861414472557233612005e-50", "3.55576721740684503669689689032432326688687378088209957701559e-50"], ["0.999999999999999999999999999999999999999999999999959908529349", "8.97709385588670424501590983509926361998329601681323707000777e-50"], ["1.05248890078377091105114188146829139982360575025240547048348e-260", "1.18043340454465551639471707769458009588804389204141696162141e-260"], ["9.84914317520812565052798782093673239399388857423658988365831e-263", "9.94547160835871576660843998906579981122143815549570862189244e-264"], ["-1.79159522643481163143553078285424387930624311239530167288941e-248", "-4.99012558014534571104314018595097954950057966831521730657217e-249"], ["7.68373148360179448853660012442772787856992594100769035363834e-250", "-6.77978662576333131695507173695578433837797700617149606030446e-250"], ["-4.13823941908669989532292768887023909039966830005838149344157e-245", "1.03609348661458845572167305391340386263588645234606020922197e-244"], ["5.932628085585007264778398362939348790715495827393322005727e-247", "-1.47818263011398976088533399693261109180424261679268341441945e-246"], ["1.8638543836638095468025927309045183183512021519984522406799e-48", "1.22859352326678883985755146009186632983872859847916845533485e-49"]], [["2.02305344271004262375936310198577269598163316977569418265978e-50", "-1.8071926160733577883033491585184622565244786596539663371328e-50"], ["4.10435977793931669655722139054741187151261607903590262961046e-52", "-1.12125474046405257762758456605493858153462221596993193868224e-51"], ["3.37780728913774233213697511898723833226868760577125970108893e-51", "-3.66301033441550252275819468535140951389315678020630294082094e-52"], ["1.0", "-7.03918424508891099217333022897627103792961674143560386710289e-262"], ["-1.75785482111163475677149015792927906996790078166605135511501e-264", "-2.67257146130991740766511634377255288899397696376032397104022e-264"], ["1.84873442375479105052620495478467508344847745834243503963294e-250", "6.11283320471702425027018638101320782827787188520625811662586e-250"], ["-5.68603714628124678148316468750126539954444275485540988769554e-251", "1.10687418423265106514834652716904064736691927829058528927951e-251"], ["-4.98193496445885179778886254602987215061548657362901403047754e-246", "-2.43741111016374368829951761430405422835316073740599903062188e-247"], ["7.09864186695063323864111377253684959684624371739532429786699e-248", "3.41861519638019573772189746094370259515273817984977384320218e-249"], ["-2.21997933343415756191660476730490677916922648058831603878582e-50", "-6.30853959921665514460303794283071450561490654375251500026024e-50"]], [["-8.67054438711753831687326483504816022217223311689617908354499e-51", "6.02356343796594962185111235253566050757449792771335879776235e-51"], ["-2.250197284758505954592840219089959753715016506538567716956e-52", "4.12543449011703559044324642568684071036550350011899043715581e-52"], ["-1.32465674792115071317816817883329215268397046125668638988009e-51", "-1.76192718526046657018326156043600514181030823377313148033588e-54"], ["-1.87872781270494239531704111767803170943475366348667378902886e-257", "5.56153886528011723185536719618621054160067714381484137559644e-256"], ["1.0", "4.67608612558430293954195158007176405144167874024648811360592e-53"], ["-1.24264839221749000194049162765390627710165967989731659677062e-250", "-2.475745399732256226981389907573969160012844087548667374407e-250"], ["1.50013182496782376986756672972796790552697706430908492951176e-251", "6.09163905540932687159036127063890983140360941749767065057049e-251"], ["1.08185680760371784878619050031231222609933049854522399377726e-245", "-8.56104703574627994378982488128455905877290643035523869857692e-246"], ["-1.54298348230513112228837715948191014094155498970144434064507e-247", "1.22218047636329741094263461445769299640097467377868743875591e-247"], ["6.24610741140657573386918077019470391237942756331765849342888e-51", "2.54690080183460187105587589259599921635815773640427206778789e-50"]], [["-2.52981517409918782169731480815227894025325336698905021516557e-53", "5.35408294956946085329438354342995362862805603849587110268533e-52"], ["3.75033529956477425513940218620736550634634128567892425432783e-54", "-7.93333046155622059472150083958778730824790940709738532334959e-53"], ["3.19358279216567853351466312720041973146620352025104304370969e-54", "-6.75947483322294507496038631463898986753249669425806439457125e-53"], ["3.29271444237827205853285359209012772179982119405784512744905e-261", "8.1548047498446896975683954942922567288130530543078360474968e-261"], ["-2.07700130970730245447335073139279763369124466132114347166005e-263", "-5.17472652040747784080029674611823149459875990824078682830004e-263"], ["0.999999999999999999999999999999999999999999999886877906410058", "2.39332961779548045558257028858199110213953305701025592492655e-45"], ["1.38005725487911428984478233530062195334786928089667396030292e-48", "-2.92043257840810231277373365472899294032312677865301626894631e-47"], ["1.35199109033276294193570865661025529641585884535846295187275e-248", "-1.55554065203555545963678483850108184324775153606449663625711e-248"], ["-1.92864290192115680045379592895842687349808694277485935486332e-250", "2.21901558708501368755702590179985087379837265136589975897751e-250"], ["1.30869140421489930868140332808457597847537950013643852985883e-52", "-2.76710471424764777269881599915565697325591850980284086442869e-51"]], [["-4.78582050710301997852809363477832113719946359707712665449436e-53", "5.58565895620563468352257120617929997041741858037767146025155e-52"], ["7.10789006853133898412534994281593707840518177262213352277084e-54", "-8.27854666287355218086276953878586114979679351647674783215115e-53"], ["6.07101904838754340804034189262589270186174167683616458405543e-54", "-7.05354841482530971232397158488900392716103388791279876033222e-53"], ["-3.35164957757155117351800812901502897978619002586393850837034e-260", "-1.9227442795573288918067965678018064355195534250975007000734e-260"], ["2.11925759066784612277601520805453350912288408048807207235266e-262", "1.25524281174551870801304912327965486334024331259647224184224e-262"], ["-2.14374519179889341176972594140660941660361837733745523322221e-46", "2.49732809259121815139999537195447109160089462602442283073645e-45"], ["1.0000000000000000000000000000000000000000000000026219821806", "-3.04747919158728078309314342205008234253927611329911854782743e-47"], ["1.05759338787094944444999268547158466606646155786774867193476e-247", "-9.49494552943881510397561374842661515513147022757571260414079e-248"], ["-1.50873353156508744753757329040551859511032437550090576780136e-249", "1.35455707331725625219532111804563023595402793448249330238559e-249"], ["2.47787440892813494976477031615270855846491001071683004882937e-52", "-2.88765740636519928738163816572050051601463044092637486806916e-51"]], [["0.00000063411962512988349841895705323757731333464483068160305763955", "2.19902056017152185946966224374790609930352208018011504007304e-44"], ["-0.0000000429909130232969865063625209780977988675495252217332877088069", "-1.07536126423104193069996230778249280636184392360928249657888e-43"], ["-0.0000000366313105050577873190307871055981244788587670528331176574712", "-9.16284154137726377096122995718873517930165607509501700523846e-44"], ["-9.87518282330966483249345435261195820376393585673696954480766e-252", "-1.17416741579845313473025610404479426844728876725744029510795e-251"], ["5.41273339817267526205960889612786540523666868456504807033378e-254", "6.24102108069100748671671861811591178818114908624178499147142e-254"], ["5.88445684931962005833601077901835123986395861618620114328321e-243", "-1.15833454717112428099310727535380717482280304543146740123935e-242"], ["4.36762401843087836105464446242647834245147528283430694662464e-243", "4.65615645502100394913367933202451034407731564141023080685503e-244"], ["-0.977754971048193881550224280062672031776069951685091663174348", "-4.78424772470269876651103663646553258706226691277625420485923e-37"], ["0.0282133850344018888261756627494973998154949666599688488434273", "-6.85287466669481266153237697040702343807650983224678238768496e-37"], ["-0.00000208732899074469104065198819954148365080970920597353620318472", "5.73784159703530044183650697519252526255062708658623580261409e-42"]], [["-0.000000499975788184317110686027074081011563777676446727718632758751", "-1.41327183350762497839125388644441987484001923113663400405903e-42"], ["0.0000000338964680665477625049416778153788303095681735741442320248587", "1.79426580140980837345223164563311909210087986868617853316288e-43"], ["0.0000000288821976425022355071692402687251571868509881341649830273799", "1.52884186628997338203456176738411831338640353171562610945538e-43"], ["7.78615295253707679725891300625517756057714865262989932591476e-252", "9.25780012852547340744919472478100724345612741751081324167269e-252"], ["-4.26770525294844974862586832608989287178234736092431380798036e-254", "-4.92077410323103405317976134044748318326771091241958054431969e-254"], ["-4.63963819370440999006600056864808053983358792138225491670384e-243", "9.13296482593278250815786569392502384495647184705610242889209e-243"], ["-3.44368181675808435310788217117144257719937688892267231144924e-243", "-3.67117774270820616322816671705602599241304774208073099590283e-244"], ["1.55937391195349783534235714242114935064211426140577090194194", "4.73099258411497217207005493810792851835724019570375147163885e-36"], ["0.9777549710481938815502242800626720317760526791791377705258", "4.78211239057666643801161187898887873789890245993031040474335e-37"], ["0.00000164576826830394015674492921696303562381098238426001918741337", "7.09497239220915199923833388502831258540728507426362176721911e-44"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.807699214696626+0j)", "tags": ["disc p2"], "radius": 0.011535353386518277, "h": 1.5, "clearance": 0.028110005621355606, "info": {"n_segments_out": 58, "n_arcs": 20, "worst_rel_residual": 1.2596436080021624e-232, "cond_like": "8580.9"}, "T": [[["0.999999999999999999999999999999999999999999999809282201346661", "2.95067679826312816146420850824570070113562891535737373719583e-46"], ["-4.8521525947960837069903702552134076532323874242249265390323e-47", "1.81667264486492839714086382820886263852480545753767610315816e-47"], ["-4.13307201257863437182523093187550915822478752415270568259851e-47", "1.54726554242558421102433064605233657268115873638412972834161e-47"], ["5.73377995070021012293569575567337144439310099662804782037756e-250", "9.50414627941853824699776132112548881504822037572026413542873e-250"], ["3.17211322778534100851618468779319766259701240701601173613833e-252", "1.34800309077149105682035380547899442615379071557214836341951e-251"], ["-4.71859456432720376051474299807975013487759842180858548298036e-241", "1.37262040799030871876248038133333652737573873853105681058325e-241"], ["3.00168397289595964895067989151054320709359078485619445463488e-242", "-7.1088233621768039363157697115718141182406502729266041266806e-242"], ["-3.28606627472908847290660795949674361618401427957463144646578e-241", "-2.69881547448762875611831447401362916922883237380614380781278e-242"], ["-1.28584337359291741981659416283320135097194298817473675626634e-244", "-6.59323241526331602153640472916748550411635305589510384904399e-242"], ["9.05729780910266687389804829822018472717093819441712275952703e-46", "3.80541042060244565279135829839538741237339974840594044054948e-46"]], [["-1.34208541246734701824016813589053125405157072800033306904993e-45", "-1.27341221110084473919568030353934677965044051950333177794079e-46"], ["0.99999999999999999999999999999999999999999999985229901297324", "-1.33057488533748718357350419437844161023272604368231741390432e-46"], ["-1.25806869102199997934133634289718805156229263359967064545406e-46", "-1.13355208760717404666346319691435768423341337056111878336803e-46"], ["-1.12712029349474962782552650151585061921428289333192204273558e-249", "3.14440069403281848229326784873945253778702186988595693999235e-249"], ["-2.04108841314378601797420999591736862561036163022684028393799e-251", "4.09293193665894577038898205312755686737916941187423348565549e-251"], ["-1.29361409016317447924759753055611482624748192951274918289568e-240", "-9.33491984953767486605711679597590799058774926855189025543272e-241"], ["2.01255158847157937232097834969479189525253823893515644668406e-241", "-3.65254091170215809307162612715384034487583927040301009161152e-242"], ["-4.86482808248260746053161679148988694316192411473134123970604e-241", "-7.26256228288323712392955416790414383656003103020581770866663e-241"], ["1.36466913957319810823462661236137127141736205745790951536456e-241", "-1.09003409644346806690316102778957369656028068812460033304693e-241"], ["3.0653778829824208252689443627751791860488454068844096788998e-46", "3.75708832317791612232099249319919896619145699337902716268723e-45"]], [["1.35465090856914505879465732931212645339555199104890462119655e-45", "-2.70562317963870679415143720740148545429859505508558530977866e-45"], ["3.98236512779204795437765540322114939339931669348214228131233e-46", "-2.01290607689566836094162175162862137480080266968379291496817e-46"], ["1.00000000000000000000000000000000000000000000033924333359316", "-1.71390792192728991263510574287283962981870801792080372800098e-46"], ["-8.32055373144765784567413538258487586070164418976134476339619e-249", "-5.68470208509750511005598597523432360095125189209926113979097e-249"], ["-9.18890330483517482228838203852907972068374799122651312818647e-251", "-9.59097824285648933730913146765541564952662551044311051650618e-251"], ["3.64635615943471400709311263706932408623933798363570095571696e-240", "-2.81645012943327546766748533178761254181536473754445466357303e-240"], ["8.33844272974388507827730804179269866412343200016370592250623e-242", "6.06111359683710323429782771454588150661094942740956627342348e-241"], ["2.50574773881387386687425053967812967965477921874810137744632e-240", "-1.32861059235997830286384831227419516179179506016222682097995e-240"], ["3.068071147929463018893425315683048385799413249676687765347e-241", "4.76595386179937091236670523140071912770741266948107898765865e-241"], ["-8.11130984542007854546472678207145136566900861655961566553029e-45", "-2.40419827118182506038143403339958439575108286550560032369285e-45"]], [["-1.2001080112416671579943340010070675384917066145913024986337e-46", "1.18246619763128330471271514311195969718940650429013653711339e-47"], ["-1.52482712081857405348166425035555683043588319093895147416457e-47", "-9.14985685856688885087256400747149384501370670542138108369859e-48"], ["-1.29881316160324952905151528711459507928600525229623846069828e-47", "-7.79556012921930017371293542982379965178791734337777857150252e-48"], ["1.0", "3.27519092544808661779324607563283687003587603400552213747653e-250"], ["-1.10098326411380717243787893216598944425606572930665886136647e-252", "3.91911444635541278163889214868489446082952715642414436993195e-252"], ["-1.59153075790405345590509553822260989421052197560663990642791e-241", "-6.80981234151083795927955535937026938468081027878255537725222e-242"], ["1.9386784491469140613960394441852106913707723562179137137579e-242", "-1.3113990970912566876577234452406299908296654084273902090236e-242"], ["-8.2934309526715472007406479751190200402934782736336939789786e-242", "-6.27111372741618171240908152508315104756060968594386508010724e-242"], ["1.10906775961489022540761383058780031605590380723876257435562e-242", "-1.75612546908716733843472140213899219987816723120937201923712e-242"], ["9.13130783793598448665377220497753683624101339204975108799719e-47", "3.24594143554035153854389098708028423533112459030526106649236e-46"]], [["3.44339377165173329936116978965321593729407394010221406567692e-47", "-2.64300410150567799040104228727462464193878406128514825919274e-47"], ["6.40056300812969939414052730089239698710572746063963930891403e-48", "-1.0112618545886210967818498437543799284878908439460456967386e-49"], ["5.45167180586801791376939618644183376010430841267253112344947e-48", "-8.63506788057592333940083270894166482672528873478605872168111e-50"], ["6.75286190688511017717945850466370140123547615148567381856156e-250", "2.08346293748177635670448205692514944940556441274383677965284e-248"], ["1.00000000000000000000000000000000000000000000000000534552942", "4.70283910403191080178092521425052688210106153005786619622186e-53"], ["6.23199582039039323973420978568592379649845489236315828200855e-242", "2.76205272966334169022404132081577762703813234516777799148852e-243"], ["-5.60642833660956818554483825667709963098236077874979890386353e-243", "8.39722259984483733052743564010635916728501873610935877698864e-243"], ["4.04330470868109339505980360879049919029511548551645037766962e-242", "1.77377255218305493250912997838807840935882676003376057696844e-242"], ["-2.85522430395742212602402412261173640136642265509787330079221e-243", "8.35802890358970378683668423072483524148077175513430088667664e-243"], ["-8.96351694815023016756399197391701664762977924281922993903519e-47", "-8.18501454654218487242300747863158402468127546388863783767468e-47"]], [["-0.000000443709488188891485051523453182428015388670953306982085833107", "-1.68895129401908616407517651263898615515691889090766522396613e-40"], ["0.0000000657503454713861038404916401236514098688733434490165686357652", "2.45807654439101566267947887744351584010149573218001508979336e-41"], ["0.0000000560239630052047275327266046024012013083891210453121226416588", "2.09445575380062931503995788445015748708197655247009659499293e-41"], ["-3.84763216451159953764227721934132555815712702988862188995789e-252", "1.11814209595754811356815063020878156155403461469059949650873e-254"], ["2.22094867931231772803874626352901575689963069815648168863116e-254", "-4.36466805585273312776435993962219346956261321988641379270087e-257"], ["-0.983540656065553618560704763466767927798146528799581462732658", "-7.44653010335606659155086758416804420001315283583856338230238e-34"], ["0.0242039788388950905494366890317115613975601620139327934234559", "8.88268325623057156569698292346473216977273486196125144517307e-36"], ["2.1767965699458171368452841372305923968807214674457463346045e-246", "2.04432322481116137958347959041287760874092389725476376882975e-245"], ["-4.00506601513616074712547061158593338389662484379854900349428e-246", "7.84494676397036053569167559240784195992717704610042427351388e-247"], ["0.00000229332576399032836858611213797389102740513192357653104630959", "8.54973489723956901581252191727623636795622355941579075307382e-40"]], [["0.000000301734153780623959126865984329693988543488562658957565895293", "-1.36469222452248616167203964076204812574248573049964425324377e-38"], ["-0.0000000447119689339315109768522934927915519054913407241867588919969", "2.02255000952564758356467647774690843048922621172362834660034e-39"], ["-0.0000000380977723460718200039451494849821507360399589602560263526191", "1.72335622113427959812397040040977973551212971747316272295976e-39"], ["5.87483690345018621090043768394191460392215294217094171166471e-252", "2.8954113996078387431915005332680468118234165087223139999356e-252"], ["-3.3843916238584422437953968943599574139686448708027562215789e-254", "-1.64873990561285434953649120562388236382253735724362694813439e-254"], ["1.34885995742469976913138886944121124803128412074579373602191", "-6.10136912897486920781232944816073210589637332484903530977565e-32"], ["0.98354065606555361856070476346676792779812925629362757008411", "7.44652796802194062908899624596544198555292625050278825023328e-34"], ["-2.42613598188623146598499158053820736373869828225865069779057e-245", "-6.80883273667834301444011622057144891637526947627514149755483e-245"], ["1.3157339630823237674513265114093946111130110700360281523028e-245", "-5.78182745970986177808166298910351102857741331274370130894303e-246"], ["-0.0000015595220006797426005505151711401220031891735826791331436577", "7.05467432747468139562113502933880180401458916128866811305038e-38"]], [["-4.16494616787981276965228586903879589762170823480556991130191e-53", "2.20484552833898522050146783367330967936942560846060392657587e-52"], ["-2.43147348643188274539736100664999370088056714911856140731662e-53", "2.24413814804881817610359142056356346103465073260209355810821e-53"], ["-2.07124163709891664032433402507901467052952157500450548493061e-53", "1.91155729464844645243084791847430428329941272736066155095758e-53"], ["-1.45402073828665119278181163305042351736346630450136712254514e-250", "4.15136380954177395248516742174079948151141025865876182171714e-252"], ["1.09669540934369500708756267656425639094977145183347840533975e-253", "-3.25932098176921879273354881772109291625108216798910335133633e-255"], ["-8.96305592212780828730097707244283668252248448634321624452407e-242", "1.35965952623369500526128343790219095904107801889813920867252e-240"], ["-2.57069393838515722876908809944796962847591030741578581952908e-242", "-2.02494131652213724008578779437715466574253526753600261736509e-242"], ["1.0", "-1.08866135882597540708710387982841608235818676415858711775061e-54"], ["4.13115984146230386762407479793287583270569648805479859554171e-54", "2.82502106810163420591769050674441134079106368715896518186313e-52"], ["6.27407739971178341108287571187730432843939193147771943910019e-52", "6.69393934141953337614253591166243257602887250854305602086515e-54"]], [["7.13747729549094724648675958882873763243112633131369896629461e-52", "-1.73274013653126059277512076785779577813630996363476337654469e-52"], ["9.9742307766651940051872705543455037274288347026893704853058e-53", "4.22276972357121930921969324234923760792613017126784321308879e-53"], ["8.49566943796503880919540087860107421247479823666141604674052e-53", "3.59819647540342075482334533567446033436130426122351819106209e-53"], ["4.09894441034257874113350371756734447906836033075280094449231e-251", "-1.04202971994675027145751911804752177191407145217699523404427e-250"], ["-2.92851160622029257152458626647955401686519511684378637914994e-254", "8.15854150366985537047385088589693813716025545426292218344915e-254"], ["-1.96321550966062581890980408864601316381487408204006981290942e-240", "-6.8123521236200904540019154238931971534996141363584560246698e-241"], ["-1.72515986265343758021175025871671124216811735537441305609038e-241", "-3.17836797336459798963995963760377702772525433518637409603167e-241"], ["9.4130671494107448074345733474111726862526995197134506702158e-51", "-4.15051882930276726336414763984685526799482940686444878166911e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "1.64404477296721450614355113790003348313285238437255140311854e-51"], ["-8.26494127688145753858148152710486632259316091219660416143792e-52", "-1.88001293458239593952196901054329043683461665384898253010027e-51"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.8566396926040243+0j)", "tags": ["Res(Q,p2)"], "radius": 0.007483483853487938, "h": 3.0, "clearance": 0.018236179347112625, "info": {"n_segments_out": 46, "n_arcs": 20, "worst_rel_residual": 1.9203674969954625e-212, "cond_like": "10496.0"}, "T": [[["0.999999999999999999999999999999999999999999999999852997940945", "-4.5929580266042267508257963854208894548143499892691091518707e-50"], ["-2.52421229267416741469535076407257497088335458323595913110132e-50", "-3.25438272163797988792046934810335257215814909264895220032484e-51"], ["-1.22459331616996739317489708611119950018475435117449975095923e-50", "-1.69464183751529908406815956214890716348930298852872232512446e-50"], ["2.54057579184479838670834918571356388762970549554020985625895e-241", "-7.99658138648625416811829585675916577611361816989141054799397e-242"], ["1.82222702242256859703942704845403682222552407811891475796884e-243", "1.21476747744643307045146696959831821966823065363035623208036e-243"], ["-4.19129857898814657811611347753583906719234544587118275802425e-227", "5.13446346423100693139514192943713613225057357550429557698187e-227"], ["-1.48978665884073414297437224742975445777716540765982176755732e-227", "-9.13506735647849102381003431639154010833196520944072177330068e-228"], ["-1.33553664650577512346233797735937486496234829055774401915466e-227", "4.18649505095787600849828440688116610180703401934984477489645e-227"], ["8.11254875132264019114489195785192037979054672472774350630916e-228", "3.39575296249302007185003532017729141698111548254003499354559e-228"], ["-1.13259598571166837550235655930743380880960050976157009611868e-49", "2.40507268921441229516338588476989739362485469207512888279221e-49"]], [["-2.58593056874112992665947208961290193949736664606722644490344e-49", "-4.08982135034481823963427255194426444059247658383010334474945e-49"], ["0.999999999999999999999999999999999999999999999999945208323443", "-5.47849412115146694213943777431011846478606125467483540079261e-50"], ["3.69716763506594859918885368552172489834506408377668347988207e-51", "-6.4855393638262994963793433645698321027173257281616945735164e-50"], ["-2.40251720290762795947968888868233679437797492617392353665951e-242", "2.24877831322347894456371395755004674689426630134785696421097e-240"], ["-8.34414652557554281359696130261179704934477127045141793509655e-244", "1.11139379432638350536892215594735703735817275020396307805282e-242"], ["-4.27832742010095059775703461352838121826078895526698910035741e-226", "-1.38427112925619033330213909547405092363171757894703558101262e-226"], ["2.10341106873463324806270464920488497697132154843533552146333e-227", "-1.16673510897016941797187803936261607740550133322027265377387e-226"], ["-2.00383941629522005942552055168999808374326576919160030099228e-226", "3.55795618097591419249975386501510035083458848513035512431967e-227"], ["3.5850806921599620108597150145047247496866098987127199186935e-228", "4.05711444782944962654929402651581803469773887139625487925526e-227"], ["-7.96750383188084464376805192545178473108472591399013024630901e-49", "3.19230538681269322969727956235691819313542750691456170868795e-49"]], [["1.43048083707780322456665814424385696567519129464765137089655e-48", "-1.64258035420111741648595068063083947142958632728896842529305e-49"], ["2.37647072930367910454707384078135077495326254732627804155775e-49", "-9.25648743012442993839628794965744178107309449561766463659607e-50"], ["1.00000000000000000000000000000000000000000000000017640247087", "9.72518634658789826342236637010764336470440026508472848684369e-50"], ["-1.28136820693773456161159484873556666698959598780370388418266e-241", "-1.21546734691460083392023138686417009581255418732461365537801e-240"], ["-1.66852736058173538950166838156025259232441634478517176259744e-242", "-1.19735265072782315894616647945777415322248535195898276986459e-242"], ["5.64770479131015355418063288773518291766837593459988160342049e-226", "-2.85373659504572375673249105587731892752422465990630305986607e-226"], ["9.45459069417909867755524783233969915311849682769156181350885e-227", "1.37453656585364175597108154092456295712251967198046469054676e-226"], ["1.03744179517926179948344048354242519590623328092806976393549e-226", "-3.66565603440947872563972152128353866811074112595847870645131e-226"], ["-7.12656784419724431241995170360893289706626779180591121838201e-227", "-2.70999388458336667641041312229990350277365583414720250468649e-227"], ["2.55645064505329121605325443772931075527191248593970756613865e-49", "-2.36299277913170738676622538373092272289379991346096393076298e-48"]], [["-3.9197788426665124088984860369060796475912086988525414248383e-50", "-4.95195128321621326184063661197766610852867873644841220669795e-50"], ["-7.83850438260798424929921579550184017041529881495880674637856e-51", "-6.70914948931294291392946630477836737594450542361419623393183e-51"], ["-3.04909496821600272009926857503299654139803593245684997542837e-52", "-8.53118816447252871800541579235959924850045506170429188322159e-51"], ["1.0", "1.4429300532384477347905359059505220778175792512870812568827e-241"], ["6.78401160171239347547579811436960967877818930367945974021896e-245", "9.39186764664262596505020757548604682228376587599905771036875e-244"], ["-3.37961372678145296261404945602681058287258208269931654755472e-227", "-6.38067520440885895956497469236016487775930688493402588750965e-228"], ["4.7157692965651243937760123061813665686457948915932396441336e-229", "-9.0556225934107981012551656940783641598436377304847986910584e-228"], ["-1.62755584547415207365138481702301703974603998360161034160838e-227", "5.49382314404126242993210110943261289556799548669464490218189e-228"], ["8.10315952326871496535887282230430436730849221157627337841817e-229", "3.34088930967184532339579797120962059111194355158610956583669e-228"], ["-9.21023739221278577647547724124604646286702311568599303249376e-50", "5.53805984365970801468178168395686696378446482281274418724985e-50"]], [["1.15855224446987806496497561472271545961411114418618894871116e-50", "1.4037186202651341410255985581247858725261440852305438731389e-50"], ["2.25794883430648920496721661272487318804291378398843644269841e-51", "1.80917663691420852584439996930928391430573898195664430393382e-51"], ["1.78372455420270233449705787952812767417421790204137249316423e-52", "2.46149136305618482459918773654587248015898502924960087029524e-51"], ["-3.62203895810068011195530283230304391836624692330352516665627e-236", "1.80936953524722460275642004154706191759491638805015303441831e-234"], ["0.99999999999999999999999999999999999999999999999999732723529", "-4.77127656703490558593389776040503445338484278143045122607009e-54"], ["2.61355885686079877967491212062266781743601247846243366704467e-227", "-1.74254840013837231438517248657394706807325445209203715665297e-228"], ["1.37942626512409706136856512352006843559933728775368582390807e-228", "6.76656115941543874686744211554851047412435139207017736377215e-228"], ["8.38220374701910719910879317912562175099003792865078561827842e-228", "-5.38016257656647154402050354508117363232287274742755200026862e-228"], ["-9.25852075048633567194705883079352314060884240255202720112746e-229", "-1.7651982730230881576375650077266931331842213551618679427305e-228"], ["2.95455357339081120975942462941682943098490732159486487123067e-50", "-1.7353250028516282501244592192713962295515600110771703257665e-50"]], [["-3.34768898110527027952443093585825807152320544452327991224166e-46", "2.93125638950311389599635061933482852882504120190244189365877e-46"], ["-7.17660837376716963508225680535158181020274451323843759306857e-47", "-6.60673487581770696630044760989157660741000167011340829905238e-47"], ["-6.11497991587654350739708286595523281450706313699682984393843e-47", "-5.62940723072914671433948730561439561064335744293120521769612e-47"], ["-6.97072324375448984950686174650891567897639657807477887580271e-235", "-7.12042556965027555388562329168748425285770159789175448237598e-236"], ["3.66151667999726838675692735447330072938547920819028233037274e-237", "3.63087751741475235582977907088431590912264640534522047705917e-238"], ["1.00000000000000000000000000000000000000006792858532350534267", "6.03396647592492381792929311310640722081554420823237375880153e-40"], ["-1.55134858217618982077653693223980280595581070677961638025185e-40", "3.90271272083969233373474037662725135883514388804930898393437e-41"], ["3.21083343228501401870713162307819368540488840336149091715331e-229", "5.95403925868075223033767853505607302321932384689895023951762e-229"], ["1.20389517778606388442040504445693670145986909705968457496371e-229", "-5.00518954491916414264715945425342377948428588285177085312507e-230"], ["2.42717277058197992600608180887661860277622360378379551211647e-46", "-5.32798915772375597082143520084115018503879299557180762174687e-47"]], [["2.88621583456968984191435258886169998030260021816463486712646e-45", "3.78372299751962605329178841871883108177810974746020084308772e-45"], ["-7.56769670286517293184496116721438942300279898130151298722521e-46", "7.18104393205269945227617341925766684907535442232019338812286e-46"], ["-6.4482149418488248500763555350060566337700064162516218503815e-46", "6.11875932657149770515132792672071065517743226749314692909725e-46"], ["6.06885477586397057358046122043730002983125133346693042461023e-235", "-2.77077060295518637531826232170052736837883785492153728313793e-234"], ["-3.1458370076077214497533347544697906766068686894051610196559e-237", "1.45309595740435510327356142151496977760227677661928704339806e-236"], ["6.48761009901994569825667087593895617655055537086725902867176e-39", "-2.89366946022417703919341261583252065386348296989444172708674e-40"], ["1.00000000000000000000000000000000000000030448127413677762295", "1.68354315274452791463310922688604617754311071501998106374661e-39"], ["-5.57982804364248165113308715678971485717326262435641498244581e-228", "1.19794990764388775639062727921055821091956856375856492135505e-228"], ["1.31535984839317118585815918547417412437278586765349392533505e-229", "1.11279738602165979081647021864245865684688116447588076095581e-228"], ["-3.93358391442890448314116119423853983968558474763922398907196e-46", "-2.62838367386278729587270725017153638675919909315888180709062e-45"]], [["4.13370876343906828119601482527916669146710138821399421520245e-56", "-2.20142781344080943823929464849913421153466764307380243837894e-56"], ["5.93742549328943695157636013110285658406842712412556973463699e-57", "-4.93205342385624641021908057757982756098108280821451671719386e-57"], ["6.47373625882581448222390060402376694842696206349290980986702e-57", "8.88138305362365881903865103478107103647111310149876037899045e-58"], ["-7.52238969892966071352621190757548348831831776973629871662857e-231", "1.16400154074187405850047705706343434989805860320367546991824e-230"], ["3.72760077936095945389534990882157023954786490316937297908877e-234", "-6.00463472658398226553504627065497023761934542406569821624991e-234"], ["-2.72524048169811792655628573565719093634791268646384548895505e-220", "-8.17049486947338139425843259316581493212403559105645198639524e-220"], ["2.06454109882769603725658422035516373312369095328930541953833e-220", "-1.05728844252341284214113400984331193936500681137183660430337e-220"], ["0.999999999999999999999999999999999999999999999999995990852935", "-1.6056196742464443542516405009316151160613409610461898590269e-51"], ["-9.86890481978714522789301451003502292178451600032564315722546e-53", "3.66712627262802212920108705322970687399696147217501725040472e-52"], ["-2.58484340215596405112933592943676861214299204834691844661382e-56", "-7.79918596929899186650207875201372859017443649321935566593272e-56"]], [["1.371849985585889164149539335335359203627996999886499009951e-55", "2.42669221858568993917864888687282564790912390750620978148546e-55"], ["2.8411186613645305516635091722942872289882700314344618515069e-56", "3.54242494577906320406400491857739182555645426056967628671448e-56"], ["-3.51116466811572490134750845663841591733641474793591519310404e-57", "3.61104485905438797932983697361266362770340391294690790458357e-56"], ["4.96001617493185051367451398776986170904549501448146303877901e-230", "3.50924477924555257394604790424310453990847247624184159243867e-229"], ["-2.52779662584749564701483313430062233744691417315254828326859e-233", "-1.80445684049539225629977690410139008535784325804758059314366e-232"], ["-1.11195887168269741540059139418026207185526068723637025609791e-218", "5.36842087617110253613096564375527289245492924839797834985252e-220"], ["-5.83173372173740233798410330165364650587699660926610754685512e-220", "-3.03279456401290997640501802827399629045901938698384406484878e-219"], ["-3.71762610984130437777045413038335917426066423161758051017085e-50", "1.58522778750255116579651931614391104066136704276128251353234e-50"], ["1.0", "4.17549656546947903497642663730698712018385151333047466408135e-51"], ["4.26579906183855226682491163633844923798494791428792151192579e-55", "-1.73025104440669581945909360741572754326254979232585205736214e-55"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.8732696567228864+0j)", "tags": ["Res(p2,p3)"], "radius": 0.007483483853487938, "h": 3.0, "clearance": 0.018236179347112625, "info": {"n_segments_out": 47, "n_arcs": 20, "worst_rel_residual": 1.1292904560792438e-212, "cond_like": "3829.6"}, "T": [[["1.00000000000000000000000000000000000000000000000003741870594", "-9.06857810222473886091573308465474832698489115937732011194535e-51"], ["8.60291747347995971327436671556546943712257453404604540563969e-51", "-8.20523061166218344148491074096136343580806915912749558508037e-52"], ["4.66748572150569994727221644403763990266643997983787627286592e-51", "3.08544593175519750501725465516201159233878800047202878984444e-51"], ["6.66795187718284799678991003177464754062112262602919986823389e-241", "-2.0067832840266384590645200854652991064209913871000037924244e-241"], ["1.57058336777559357122186434793672094076209586465880373246142e-243", "2.49469151042324478428405914017097601437396235687300907373924e-246"], ["-3.13816665811681991358200615188162909405638666701475164951502e-227", "-8.6097258031353974857868175915729440824271123871255479515059e-228"], ["1.12463972465303653353839575040310128904021305069476921222632e-228", "-8.49378898392918239130717008529689333567193509950488546427855e-228"], ["-6.91492732170831533885762476711336681605519977771064242535065e-227", "-4.42086898039232173593063419323638721252710131705907374479175e-227"], ["-1.00272905576055602821585868338929005685173737097295192402212e-227", "1.30129001434053202908357946762661680647140909586793219953978e-227"], ["-2.35278071210558502033771315484920258830417238172229890042824e-50", "-3.85299844736809781138500742522447253637804698520840978595049e-50"]], [["1.04679154779275639872922979543284730407906510259386207337103e-49", "6.46065840569606773406346201113453726089974564374959851989747e-50"], ["1.0000000000000000000000000000000000000000000000000267276471", "1.58245969785553992298899614337038237438409161097299862950041e-50"], ["4.66629256863582279805210181756078403840771534049060914895324e-51", "1.85128249125354462622833500926600185250895098032046418429493e-50"], ["1.64652035355348211708350262538659536432421748218989945338972e-240", "-1.34514695369451136530203519519525730664911559433536197680812e-240"], ["1.65298403012733872337120613011705705018178726199535647180664e-243", "1.72893461990445782706146308662163496505746576426107888216694e-243"], ["1.48320024645332249368510631900713766699413315575521012787651e-226", "1.12166780559273361054882926450654746391084935010000839918812e-226"], ["-2.40721059970447291617476875316065929070396734890638589946045e-227", "4.26789025914295927259647996915354238498641162233978141805048e-227"], ["1.46528853796732947203270248240777942281519898318946489066566e-226", "-2.1769447120165956338996658474163212223220103794460118988259e-227"], ["-1.77519312095376746219620764832709347461131749459469639079859e-228", "-2.959781457925579496313509244778464254380094798872613910201e-227"], ["4.99319806380238954585577096150391724698218026529444795499344e-50", "-9.5412414156375564750657650720852545356141968211587343500835e-50"]], [["-4.48630998313308597745515055450052044322686362387258193164033e-49", "2.08353192766601751379337783335216374165729807534662657285185e-49"], ["-9.09106475513867705476901457957603319142846576730723538713811e-50", "4.95587232573669865166463742964145242527521674749671236173059e-50"], ["0.999999999999999999999999999999999999999999999999930508117538", "-2.01184346900773331014231819513645582000386475571236023172275e-50"], ["-3.6703716336382593971253469919163911643752488371394144324972e-240", "8.05648613432201835028692332672225023406576919777036168519451e-240"], ["-9.20299896905751542183511758183936501847764954553879321743119e-243", "7.8008588095089380893900205456665516798376179775788603230819e-243"], ["-6.42920570789266103206006834620680301691922809876795112130077e-227", "-5.16193156424578578012814451638107094390607799435199073689363e-226"], ["1.3257873481094152967110094149282982201077114679213352886404e-226", "-3.51176033935020485994099790240031623500375109487127970792817e-227"], ["2.8635592417318651492135117370033802544687099997147624275287e-226", "-4.79841280025908837104353487291614534461489759356638518123552e-226"], ["-9.06493271231821927882487051398195617007703768732347382198895e-227", "-6.5509362906609935289665287365515915118797166748355814808664e-227"], ["2.41544394332873800257109545932485345333206250046473349466772e-49", "5.06937564870360493165319120455182597734855892249867872162131e-49"]], [["1.05363599530039755319356924091179452678137070748934323714873e-50", "4.5788791393044756430899255428155444922480478256238409075519e-51"], ["2.13465437341017233024207852081115563244733443974360259679388e-51", "8.88527889157152142990780555866537633169392445208328973475898e-52"], ["6.92738821835191399049891789554040295827893116810264616401283e-52", "1.51659711959210149467087285471947864737632817228439545954028e-51"], ["1.0", "-1.51126346061441208488377108779348667189338636028166092058181e-241"], ["3.49065976701868338545575286497254605484898407421781455136435e-244", "1.62615339573731988431500476021116836204387856964205903016277e-244"], ["1.2024603101423816432841310109170154566225349188921508332524e-227", "1.20330417975882269738024330892025229437323840351738843278386e-227"], ["-2.72132794883670233495662320209256347163503202892014034348497e-228", "3.5641397935953440055098367040627606265788010154345528953606e-228"], ["9.10404563730405058698956558715972412292034651512923932807649e-228", "-6.23338873431545558268557688699165503933609641733629201836198e-228"], ["-1.08367972560722464788366536584102901655103557159130111948462e-228", "-1.92449257562159394057115010887584568372716824832617663224618e-228"], ["2.54286938408605554109364263381692643261911153317197153041816e-51", "-1.19401683462079651022191047870311298993154762557652038786506e-50"]], [["-5.07409152305661913997403913982507728229597633127376656785616e-51", "-3.21344827509316768989009371221289935779729027173673415502279e-51"], ["-1.17570303923764818497825683092616158682538172079245472014278e-51", "-5.84825389169118109514339581583420465999656948784859668635831e-52"], ["-2.48467864263914241584677984891539631678389765429173812449734e-52", "-8.45725582272546105441477888556151534242613750595695761596796e-52"], ["-2.56797437053610575268073282355625692850809309352604173674585e-236", "-1.18640971364629608110249987610021830192604094970762769191337e-234"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.34279230279549055301670626322801584577063650188221264600057e-54"], ["-1.48875058478957669626524345100275305026910695117323431230243e-227", "-5.37388997441314228855444111175788706145189202337820984039048e-228"], ["8.79929835965012146015465812784598352683885207201231589206263e-229", "-4.07986451043488188910601011195444586663827750212362191040571e-228"], ["-4.16408362159877876301077902840226401719579723208985557438866e-228", "8.54032741449023546963455053592555910559734064499452639616908e-228"], ["1.63014353922813322878536495695785538207293291756139777423227e-228", "9.79684234647892571391782195519033895735745299274864308535535e-229"], ["-2.71811553014896035375027282807192719118794697276487647549095e-51", "5.55314818024951468383323647441006218910601983193570144805012e-51"]], [["-4.61393572104073591868613950138250787225346048931435927485646e-51", "2.2397127660862015421743710771989965547262280983970000033655e-51"], ["-5.96730828817976474810494829134585713295752002383958372413402e-52", "-9.52926287652067498283253299750159678340878889013692298427771e-52"], ["-5.08457278974844179900097657966077030305352190988101309438888e-52", "-8.11963302220651178587831699091864319196906603094176717646965e-52"], ["5.60114633036643474767999785887511963338078102207656116548597e-235", "1.25046592789355111161496137452722955397671658040097241087885e-235"], ["-2.87425018858531924626895190324518654667306117060472373170498e-237", "-6.33315707194216510731967784221298654116537398969160357670045e-238"], ["0.999999999999999999999999999999999999999999998918479123884743", "6.91479411187325992918163884861792570185520154487663393503373e-45"], ["-1.84344773812437917967207738966670209658773861021526371877485e-45", "-3.83528544493262784346241602898219101131745478468874862246549e-47"], ["8.83481760299863515743923186931918118781947428559396103522665e-229", "-4.77091598829809124261916814787400504880714945976564450286568e-229"], ["-4.97587117454139501592098703156890935869038681231275950969464e-230", "-1.72540376202201555305518527171912770087719532375694910870198e-229"], ["2.86051858246545416182398387683338422279290199428054132084911e-51", "1.46525342609961506678093522607993353773271692341005771306386e-52"]], [["1.99330755902110478200987287686241697842238055193121574931175e-50", "4.55187864183906327640453136460416069664642918574181086440121e-50"], ["-9.45203223779500269491442201274298712235250432431170082120941e-51", "5.41564290850288269175865256000484372033938739537066265045456e-51"], ["-8.05381060421526599653397141803291692318050830438885860505247e-51", "4.61451720368489617875936685089188750578237453005945607530673e-51"], ["-4.71768431034135919994758916957270779034505408775235599502046e-235", "5.87303157403209496771895996434159423242687667357718328540102e-235"], ["2.39410880440547351894949334471857935468983035207776519625328e-237", "-3.22136362770056748265655311622705410164220566748830864445467e-237"], ["6.65345047384117871586342743026928749077989456085090486181411e-44", "1.30939095587494912053663933338983196515708633445241078847331e-44"], ["0.999999999999999999999999999999999999999999998929378658372499", "1.78325689466360932125333813893341344383178162529192845099731e-44"], ["2.26559464114278547602235928244723727267278022221167063930661e-227", "-2.07251770656024288304806627909383302779740841192827759648692e-228"], ["-6.00138055119760193161771504746609318490859062182514866684251e-230", "-4.49920404286016823165181399324061241418208943190548864902888e-228"], ["2.50347027652128042306160204798158519996342969765808716964315e-51", "-2.76380395359023635383631589306359074370333911887442191328181e-50"]], [["-1.14558084399419864081597234661392678702660368851936157891911e-56", "9.50711250365957884609449152857620902291771439603547502144104e-57"], ["-2.03080662265714399117285357402720720563327773760692870719219e-57", "2.28642394969026552565569868578502120314363332107222137602279e-57"], ["-2.1174745789894389623884969549871554702252131621566926846645e-57", "-2.03511184369904890317816191503302949990237277406534590601106e-58"], ["-1.05295439194107725733408074476798994605706543295828719800483e-229", "1.28890104804449838959547588916904580052714343047415840389532e-230"], ["5.21428978490606180928311539476632375325971438645378085431177e-233", "-6.94328971614912393375200341064581684936963801965653187901404e-234"], ["6.30293785449535183877762084204772620871465034494423717876759e-222", "-4.36584955284881342477563149299897886124482632683313032353327e-220"], ["1.46941230361826312014875032685722262256955836396418000465531e-220", "-2.40094460918836373690967053054445094592561867164011395804351e-221"], ["0.99999999999999999999999999999999999999999999999999732723529", "4.18050529002722360715604870409371336116914939472584313167074e-51"], ["4.13712672009147053090961231080575101300515519362432741047922e-52", "5.15731261773153995407446228020012105721883601462045073545657e-52"], ["9.1249542230283731360903851442208993660548806610725605170276e-57", "1.3238528057590343283152432419916412407105616008092423620357e-56"]], [["-5.65268784676065389388626812731095413961262487189868458818975e-56", "-6.95179229610206710042638548690335075394304966361496468410488e-56"], ["-1.19994624627753338196386924425094437767628665876025308908647e-56", "-1.38872373457305190810788662870393790764467618879694114698851e-56"], ["-1.87228783363881042306126424451439409548287866962122710755257e-57", "-1.33780205511354235380010396179539452560702939498975570743576e-56"], ["1.8166928956868204192231130092657388468916427395724087991196e-229", "-1.84828604078870161816610163547906772053605969509299371392929e-229"], ["-9.5425838561973171071035425066861159281971192020561060155486e-233", "1.00843315734178342637825992219057228565458869297102834347635e-232"], ["3.80095819324279694789265675890236747053626511131826599288138e-219", "2.05169480875970839337398407507994750022024464911107660410858e-219"], ["-4.46096419875738538908029573827261711786954720447143257245037e-220", "1.16326136808484923232393418342903723175798678577575160580519e-219"], ["4.50299930133300344175074201203663607151115430876248343027712e-50", "2.54037508869436914675393228510788025114675129311804378314884e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-5.54488918788558584752305349908535444083076202509294264351269e-51"], ["-7.74540293230080704054896678743604258727646766010703324075244e-56", "7.65989129208400920114038458223163586224516305609892930601337e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-2.89802873821981+0j)", "tags": ["Res(Q,p3)"], "radius": 0.011141586673615733, "h": 0.3, "clearance": 0.027150452485677087, "info": {"n_segments_out": 53, "n_arcs": 20, "worst_rel_residual": 2.7220124001958295e-214, "cond_like": "3717.1"}, "T": [[["1.00000000000000000000000000000000000000000000000000801829413", "-1.26196846219069016362533423313120496566454935635175239731887e-51"], ["4.98242481246828375513153755108582626149741292041963954946134e-51", "-9.15890648595664867678626919860070002933802013770045502878351e-52"], ["1.29705439322360420435393982234809429386903133511632132618937e-51", "1.33405053006413178302089223609605967632568059147136866886723e-51"], ["2.42190687382072184279901350980318154859864867366520028428433e-241", "2.13055264644403105103531493303942716779981969840816434282827e-241"], ["3.02092096527291983691688711779333640684671462457251113831489e-244", "3.34353043984579925788386212925678743025506089777866840065732e-244"], ["5.28048890544062048277291182932347530197728102664552576091137e-228", "-2.65725609956301998902461485264129628482683637565208521083964e-228"], ["8.76974504893483774024906537717868472711326723581537517135669e-229", "1.2825994689335684962362628670578092052366444333293213241628e-228"], ["-1.48511700749038850013035460558244686784961366487624154397497e-227", "1.01665309972791236580058738055458168689882747244229438200939e-227"], ["-2.2875249559887312602089205160641045110984852944361807417241e-228", "-2.78322530252758356532804017883335785400370865559335971872567e-228"], ["-7.04884593254645971047590821798324007673908840725945143858339e-51", "4.0405288919657926847685270314403199585080169221922577023667e-52"]], [["3.42127297808537329532689281200355801143234867115169274747616e-50", "3.10350486844898153387671742812709832894642478300361705041393e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "6.99295049848164781198744924012687424371792172055405208941553e-51"], ["1.0916172136475097126631741815798291104617846481269758132048e-51", "8.57931204004223678478036931013391165082148823266222308743261e-51"], ["4.69363659348437821687476927544853544552662901772577265823693e-241", "4.29835838987240636428622973205771452782299826570085724547566e-241"], ["5.04598455415370223643067751551415491737858591009787916738557e-244", "5.48826050011894334369767994745282247127033708817825579983738e-244"], ["1.38408912641090884983294517699266887946972463668890980862238e-227", "1.83413261055563071341488976223353189448210011286465221608385e-228"], ["4.71640565168228519942733494653884416478499502832651384414643e-231", "3.67248487216903211033255556949675408722423472563160239910892e-228"], ["-9.32594068667047436831670553300945196860992029995642047694451e-228", "3.68728162888107655168339950040186414977350452968152109233069e-227"], ["-7.51580653885692280244721141666681852740450352523087195955907e-228", "-1.21394037337707558711645471935844797094796580037813349800443e-228"], ["2.74490667674170403102998874306120799189322836346583364989936e-50", "-2.5914046999454021355407825585490066559836505428446196463913e-50"]], [["-1.34434827912527184054520947596382850177355305850641569150515e-49", "4.94283428317561854046546407372610096654728897072641196003735e-50"], ["-3.86926213244917470655164547642294514895064737323735474134048e-50", "3.78944571208390356980581406604571473808685637457159400569458e-50"], ["0.999999999999999999999999999999999999999999999999974608735254", "-7.74305219763012051964669139459083130694029451124210055713372e-51"], ["-4.25860289347498804845447441870945024456429878070462336795129e-240", "2.24241472972646307759670127021066964488888865338661823299737e-241"], ["-5.85161355414950987169613555318162199374746800253851731146465e-243", "-1.46626781660947819131382375875454740601604565158207165984433e-244"], ["-3.24546525486904751862466289347032448603818598511594685192463e-227", "5.92491177905891612388846062409849818692222803000119812051552e-227"], ["-1.65661246784687379796378050505373273462131225789882639761805e-227", "-6.38751447741034327455218940093323029365238716734057461608327e-228"], ["2.58618650870388997931018665440645887330578978312617585437343e-228", "-2.77783734103833676215414960572126217471653295816673067037006e-226"], ["5.54361064918751370297224290549006414858957290480468815519504e-227", "-4.35138842621004496059672816825498332936783249553793387547457e-228"], ["1.67591661119172285568445565314938988366520896239973224886602e-50", "1.83384032808736266117703226479781204907545209498127396691554e-49"]], [["1.91005422266868542032660104901199605299274584931364485133182e-51", "1.98154081040459681020452105502380862153879148894590206816142e-51"], ["1.42956430678812171208506766543278217659556537103647029064712e-51", "2.22576692383572551242649237703221186511675632388502873932063e-52"], ["1.23263735789236584999430124014365516032481174852051219679757e-52", "5.91686468204993908491968451056610372701147098573446485806341e-52"], ["1.0", "7.4812023875365547025952237152582938795312531975548782455837e-242"], ["5.55405248096367170405427578555173228322993355058863191402943e-245", "1.06153059254202989135301614683701727094564243478194554741781e-244"], ["1.82298050998538028635250216578210459309616607482164569252938e-228", "1.87881402374617374623800262117464085183329161788840641241535e-229"], ["1.46671213695220794229178101603293465087937241183136275875451e-230", "4.81651850819927596043591121924055694426379792452443573807646e-229"], ["-3.57381676256068990302589149839740683283411608068801757128343e-228", "3.20899338016961049126830323451013336122841189203694233944873e-228"], ["-7.0249768717846679489553851692986302761396241217351288285368e-229", "-6.56431148089653907640401565426115371816669257471820999868641e-229"], ["4.5191971153924820377513461927190337791173033914026720483717e-51", "-2.91427854266298688704373262325561330921018696587293512363151e-51"]], [["-4.93193464387341841987257968172114939292862986095080113869808e-52", "-2.28573056980070168310981269004878068109671304439733514857947e-51"], ["-3.90752845742095372550544669976755206173614700010345403872705e-52", "-2.88367045832205831631598428894246753949178257276189203052024e-52"], ["8.97331208716843959688415850326539114248222674806671382519169e-53", "-3.24374644291486738907379048459863190158361905738724128471396e-52"], ["9.86307415636301465407810712623777047022422197746896990476868e-237", "-2.31780953262417255995367355525320331024821065917398702794937e-235"], ["1.00000000000000000000000000000000000000000000000000267276471", "-2.21557030005457825675448112245112475999757621218349273855321e-53"], ["4.67337431014951517949689410386404243106542649147744324202567e-231", "3.15256301597491490199775357555165838011232303445108922226352e-230"], ["-8.00875937505696888717113084213353176070661669765708846704503e-231", "2.15812744497785618900682912440119236181335735143785734885387e-231"], ["-2.7507798032319180024528327706703647124727904765296820771396e-228", "-6.50049205516588292361573655481429671282235920363900255859459e-229"], ["8.14261501014647299981656989780400728039504052555803876119117e-230", "-5.59877226972562704438409946403067504397831360146925035962483e-229"], ["-8.66736799877881946530387605936932511191216976037220962928159e-51", "9.27784534490407621220038687058739502310963183291911894950553e-52"]], [["-3.00112366083724777491580847211074594157864205443294428585626e-57", "1.04103469268707769204227531506447588422990512242219194060478e-56"], ["-2.22878531380079858913337851373288853076290799959795201476171e-57", "3.09927015189296402137760835963651181453795292230285704334756e-57"], ["-2.23215407357207418132104250018422862530531125206226409264863e-57", "4.51769629605829292278959792131884183588430974241916416063965e-58"], ["-1.29291133703399448792475690334719655917154763474171812228021e-235", "4.27830940687908341632175469221453335655441833516992440160433e-236"], ["5.83248676608701339556219244301847469786462170607047411156053e-238", "-2.12695655977811394587615783622209450253890321831267378568112e-238"], ["1.0", "4.37387804767809495955884847634436761493185330640747919790402e-51"], ["-9.3092312886391230670243495712565927534435389232182262137894e-52", "3.50286382238854646062057744864285816726353137221680896897877e-51"], ["-1.89547133072892906864137945280918729114989340101293772017458e-228", "8.35070507468114010173943366888599263552587208452745942898906e-228"], ["-1.70088087154572295543526611719502896807331871728338291631783e-228", "-2.32081229070026956336173659904018180859929185053214629585788e-229"], ["5.38466026515822671785168018037660728531809537380711931663911e-57", "-7.04164957487335972221524340227803768092079723301251582808918e-57"]], [["1.26137345891556690844233685673781383789266140740260055870327e-56", "6.61639028948897561663628599223130337367646362084545918289145e-57"], ["6.53187513587787410618113339236266909527212744863216719947391e-57", "-9.32603690661572798315132369840792000832446911957181491546205e-58"], ["1.25025897591417258732400786669288346319686350197965477412454e-57", "1.86539475117906994922191712379711821166685431322334160689374e-57"], ["5.0012027790815303475271385906543139989571902676101139413938e-236", "-2.29794074648160998340162176841552063601244907064138933077701e-235"], ["-2.05754236240958564539952382253441271349712048870176987560783e-238", "1.11932144880669667339137495247688353345767942840483398533268e-237"], ["-2.22955231851341459243435486989505474165652810903021515032354e-51", "3.00195835613158219202528684852728807048648798574443381737684e-51"], ["0.999999999999999999999999999999999999999999999999995990852935", "-4.14058211258527973905573702845832271833244222671676953036029e-52"], ["-3.76093533572117745770220119652322376006428188579280619875585e-229", "-6.80597825468292094240293465519165223605380479197001741470068e-228"], ["1.35144581583785628995685604354358369603560939191824367611702e-228", "-2.05910107841175308100090191991450742441295919667782221958997e-229"], ["1.59469514100437238699980568544223085072118693514197264187886e-56", "-1.80321094375724891814547370038744733542348700207671920860156e-56"]], [["3.25920288376458070737973202630675973069519150364920369908417e-46", "-4.06959850960888280198291664787724012573434367008534393133403e-46"], ["7.65554950098508779136578935821115149229203472021915452907555e-47", "6.34016647572245190090819881382786790458366290341835502191047e-47"], ["6.52307176414748839056671749018058662077561553058558310651165e-47", "5.40227202685083544237346531312853789870989845386613736551902e-47"], ["1.40997107329254390318989796959490430402972211085635040018243e-231", "-2.62106208401781273036831498150710661072304284914414855024462e-232"], ["-5.58868611311601063501957708101290458748133723799052637079282e-235", "1.14149039535261246722057780462983941915291328284392779533436e-235"], ["-2.0254378005584586135031852909815350320473843684156807932928e-222", "7.85185146325274574861970674477348195527095747272008436922505e-222"], ["-2.52674013600694560447808890893838767906098884895262621372514e-222", "-1.10879373973348825653451396079070137428212417378948439232142e-223"], ["1.00000000000000000000000000000000000000011521256087731434911", "7.21142458274473795670429359332373928610135770311709099189388e-40"], ["-1.41768701270142414616295727108236983716262124724586085587872e-40", "3.56058548207474778926861363584338383561001529541608170477415e-41"], ["-2.49853087346040223548538678281170330397400092646775641492584e-46", "8.6334423952275788529843018412220293854854776808855814249899e-47"]], [["-4.10825326220259094972018016941109657026524698144832833722774e-45", "-3.89320076468856430139489673308389144102484862253430143132927e-45"], ["7.5499194171927806443804216895190850693178376022941390911379e-46", "-7.70938811320173421340365722304638829160457762271642100040706e-46"], ["6.43306743250585554716235622835291746095302016627790202222429e-46", "-6.56894608466821577138154377347644067040059536519751807658709e-46"], ["2.06938614390597145063080246971951107324109817290408869120205e-232", "-3.54167007835251369345579972673992749967417833057389194268785e-231"], ["-1.1817383401682921280642227136218519588222366827135537382516e-235", "1.71433674945653713836983098054664109258832627997089738434699e-234"], ["-4.83536529028725411464774110715535298192080907134996019773007e-222", "-7.81003995052590086896672138966551344438734082842035050800195e-222"], ["1.98682781235515809826234810183721761768483672320651885450769e-222", "-8.22321679743345443290073081598762064379602286619027102421235e-223"], ["7.90532672714663610222208065226155083117576687562519137542142e-39", "-5.95332377583530998734970516488407092728061469965053449258485e-40"], ["1.00000000000000000000000000000000000000025719729857762308709", "1.56579734208666117698348486159593651613942616073363746441722e-39"], ["7.08401710320164752183876574171629977625729320919475266939889e-46", "2.78085052887440586100828248856706820139874668534204488048265e-45"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-3.2113081446662823+0j)", "tags": ["lc p2"], "radius": 0.08855885872095018, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 51, "n_arcs": 20, "worst_rel_residual": 7.347057257966656e-219, "cond_like": "1431.0"}, "T": [[["1.00000000000000000000000000000000000000000000000001069105884", "1.09285553770645226252339055860024247281254539315730847790976e-50"], ["5.63952108717693721027360686944504583131524755052613311236321e-51", "3.41297637744346865479398329546320951049196297875826419460998e-51"], ["3.27366001222212448630620207919510072633407827713804110249213e-52", "2.74069236301808704866056062354117225134714438297071522516045e-51"], ["8.50913322005122513956242387005102442719904373434588931979265e-245", "7.15030781575589081680245122069888082160234933508677817309449e-246"], ["8.57847849862014052040969780595539372908687608550398900713921e-248", "2.27122325512931464808497206566992121459744605473075532089606e-248"], ["4.50850480836757857264098987942599456671888982403248268923563e-233", "-4.68373000837688016429692207712852781122536162209140123984218e-233"], ["1.37782422044944315835687399648082884159074592651493039929321e-233", "1.01269384189857636918316559477939156371603076518784573438904e-233"], ["4.52969689734702630013332010293119490494800746554684681637481e-235", "-7.25897062486532279563748731381333961686402056684432125749689e-234"], ["1.45368943152653289895526381829207382438258403911335522328619e-234", "-3.51446345182915307561931463242001585406484932230028834295976e-236"], ["-3.3638634659232068668677358365214491200941526535922600752391e-51", "8.72242606513684809504083445196144611932211986636286776705493e-51"]], [["4.90596850624077912190108172732850127905893677066610787292372e-50", "4.28782249263205043186535307844564269551466523641352515050875e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "1.29779826614405069073479162400368348116640635144529759918641e-50"], ["6.15731367006573462271329073452410762450104068418373029735575e-52", "9.85400783498598596390322358406204869050557201712884904510283e-51"], ["1.42734951723814140707700006182353188309259323833166969524091e-244", "9.70147134256058718082013785420395927409435660651015140844881e-245"], ["1.34543532791060295620113309258758259274273105496381254918489e-247", "1.42610290459480960166787288050675534956007364795119423320278e-247"], ["2.32157786433567092349189603816188110086870187276246232907597e-232", "2.37171066121405429138212259800534796406707785977371809613135e-233"], ["1.90200138613623482641958979946579649850672328103888138593832e-234", "6.14880350657345544627519476360398247943748750114876184679746e-233"], ["-4.40522854335558194025535053820042092860027575051165910882874e-234", "-1.98204073657872440136692944425916567993197972745841277712345e-233"], ["3.86860006028767728241883852679325586927554509734240661465271e-234", "-1.21515880542694516125202347084997016903411603613545749017147e-234"], ["-1.24288920587097830120959878909833862043317304997308538184953e-50", "-2.33903974960486940275863407609016911646287696502516989586242e-50"]], [["-2.4346810022914164788474400446989955812879321031511462701067e-49", "7.01708992542003166198713501977114954532939821994480132358147e-50"], ["-8.63992122138037161061421577953273897520013261518398395568666e-50", "3.62280816235552639162003309608482169795497032805474539739824e-50"], ["0.999999999999999999999999999999999999999999999999962581294059", "-1.95818827258191099313139995516078286874909017341733728447281e-50"], ["-6.65824995052640060276605658852374164648486457191209929914745e-244", "4.97232073587114434141885078526777562597892232250376911625731e-244"], ["-8.28753262388527318995927861953849628811887897273786923076175e-247", "3.58922148357654563666552133535909270478067996068788963418489e-247"], ["-2.67764959586321785076668139689495483031193335174921208861314e-232", "5.72128074353700140821159357496344287731719938305800561885516e-232"], ["-1.58548212025786508836511469589414116884637106427671132762198e-232", "-5.01777643706102972546916011003501071136060985053845545784645e-233"], ["6.80416659056619907721728401933514044336412434650448557522094e-233", "6.91755162801118633965721072988304000455735896307483954092056e-233"], ["-1.25996718392137972845429470792307637625072281597997572092541e-233", "1.47383442103565796125589526489731025596595622658500678156331e-233"], ["4.11134372819204641469172003009778865508617533667205506278563e-50", "-7.02793833063628042584116458796608888462700405904304428186395e-50"]], [["4.48761041292634735847058052865774546567176438462683086605346e-51", "4.74127212168975346186374470907782567810075666918064544481843e-51"], ["1.52443188337904119837632541799650188654966489489195655449777e-51", "1.42275451809488079972323754512245216146315574940967367416495e-51"], ["-2.44482629971238602893671515800325888045985265790072559899074e-54", "1.00972272216542027608035355121336049572587269154894201380527e-51"], ["1.0", "2.49615674719032655617160402335998725525353402895567082413878e-245"], ["1.92397511360690733352112597181894967970342582647212833207865e-248", "4.25101040962209409034743277306816622299552240776171956562442e-248"], ["2.74875306447255160873312365290387764440905390597589610474411e-233", "-1.35758403183628315710301393591024441234530727889197803673045e-234"], ["1.30810329018459759562161311811549434865023530727125297222789e-234", "7.10997504606207453786472450053472238568238124441508389906396e-234"], ["3.97238009995455050060129186659103130405471613253846722196948e-234", "-1.61594862631717361086183837013709645541262176603795952060688e-234"], ["3.90840244370907611175413766956473075296358631753842728143199e-235", "7.6303747088222055868207352934895637541872539532300168546875e-235"], ["-2.11706194014009438529544721266681341421221958760752667756452e-51", "-7.60402012083454222424716703002682507766562952211855201753295e-52"]], [["-6.93785159473531177725178018466058204342405307070779426460363e-52", "-1.33494957173238340368739977378190046510876818331833697981544e-51"], ["-2.18652020357597039784532260634529846468555189229252075823351e-52", "-4.78456961041134266556894873768104815156927480097815616533253e-52"], ["7.91192441075577882732856382541729009408893846199509645229901e-53", "-2.07257286143527626431444884735232819742878462814010638349891e-52"], ["7.0438523883072388114821497367316318616565349056550827738631e-239", "1.15580516712594766367215593571254309099792958969048972730227e-238"], ["0.999999999999999999999999999999999999999999999999995990852935", "-1.13136594898792200427874075234412895668705422214315166184244e-52"], ["-1.14979519881423335718045318731348481411292988839559864318065e-233", "8.73963906640961454090202287700323941075927224277417436252068e-235"], ["-6.32552534948298440954515969945965369485656063370158828195929e-235", "-2.96878361352716232947673053313893971215146322237548072383674e-234"], ["-3.81123104502673040050968719058557289881702267771443196368677e-235", "8.46955195413291119573091809633641537533227326266416221871118e-236"], ["-2.36157866281921896697525002509124957389408265009141919374745e-236", "-7.47228513508905237370655396062801289309514306074748670676525e-236"], ["4.01276296573467361692302801734846860205125028482423316381039e-51", "-4.82662330342937580228977445084649725797943115648301272530439e-52"]], [["-1.50531724447407004656798988629195152564660668890502407811082e-56", "1.90817867312043902696401838189861066489032069621343504048964e-56"], ["-3.0820717835634100769268105478749606557552047875707504731771e-57", "2.73513650985485460036605468091351698948087863543634282441997e-57"], ["-2.76585903289768738024788314779374755983087107886437821881119e-57", "8.51962727305754395987019674668875029151052601024608686558425e-59"], ["-3.85181463070633003041681228565459299988939986764435861025016e-238", "2.24440507098796330291322522068236144541883429322831030875826e-239"], ["1.44237320563465856327920087806013525751485058299088681380893e-240", "-7.38073689756031268395853116554781162386840420396015737369024e-242"], ["0.999999999999999999999999999999999999999999999999998663617645", "1.65156291590225208452920619478649492058406632169583153048409e-50"], ["4.08774604381008348617277194123498333811333355389466577552215e-51", "1.80427648261251266525338751245010024567057517204923704805132e-51"], ["-4.072597306647244190585320680566798429230557614443836985875e-236", "3.45933450834232407798132348088856235174702580305763337758058e-235"], ["-6.95550060430217813636890720929256633384555644166375260500674e-236", "-2.08544484523210291304821418129616501385374448044906877840526e-237"], ["1.62500167861372705938208958794270861558663134151137568824182e-56", "7.62827814853481386801814941054285215124990614672491121474594e-58"]], [["6.8975341594998289969829884006912586873560462943314787536573e-56", "3.49599707766142296853087426831862182798231311878970068022676e-56"], ["1.08540132480677084455081966176422337655579500668087199800092e-56", "7.92238562772594881968568686651423117722133494601420318741643e-57"], ["2.051800538841073483725550021044129127995614637495365529216e-57", "8.70755628422768688693345697859920675746425534099963582527469e-57"], ["2.82088682486102800453021911857737834160926675751329834057303e-238", "1.42995307875944290824712699105570144746191185148698010483729e-237"], ["-1.01712482120761137671798406320498008177497830773261233951806e-240", "-5.36737508457364760487073240859457382906551568334226481254309e-240"], ["3.43231671930602675266917491535716588099419843122197369643806e-50", "1.49253561830956222121006896124830018492164428842726797760756e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-7.94418110568193120858963196787739567037226720937553929094551e-51"], ["1.31506219828903996387926887054433756999950334436168505763627e-234", "-2.47854671181922531608638200886563664280790648520887694622398e-236"], ["2.78162479384039575711740633800024105316304731440406812835017e-236", "2.6128436006064801112739024606093384290946339447835404108823e-235"], ["-2.30982691760055644890341160849929915538579345945665865286626e-56", "-6.98121073444830737818244711484355423030153565886418550936287e-56"]], [["2.85135224961383317457342991887036988958551206219890856430611e-57", "-6.38645743348617611792645064148509616512991069935321588143441e-57"], ["2.09790429415905927026181396066723330242783190492543083997677e-57", "-2.28083744948255355818428218601144698256229734746452819132545e-57"], ["1.23435252937792031682490587567241729064508259646461927226701e-57", "-2.18778066571219468617195512445136090749389106752826415855838e-58"], ["-6.42031474930413173883056378047219300498213513204955238017667e-235", "1.08174977102048877945388559343816026088639678972130479588012e-235"], ["-1.74083363843062011570705690159818755495716315499899475597559e-237", "4.35534186166191157280733511423118140735040499259211606246969e-239"], ["-2.22297876429082479213039421501989557029250029219144691137233e-227", "1.48700481038002629817455498562424813259680631491905006870223e-226"], ["-3.70708619794846538506726229406944748471220220873604845827817e-227", "-9.54157943388255124761545454389597580481019111514333790802143e-229"], ["0.999999999999999999999999999999999999999999999999998663617645", "3.61288839465907767223416990115051150413027980597734762720963e-51"], ["1.29011644263476908037966925288642253274056192644465935403823e-51", "9.31027009729244125407861596329192215388673489363988602072602e-52"], ["2.78180889045044998009259487921427278224205068623146217311048e-57", "1.40699665584739124010502226160675444640316094179018094648109e-56"]], [["-3.91567146608450113874224938958684609960504228949622281697423e-56", "-8.33565781885108726653994553249113080117608074358800020289821e-57"], ["-1.32428223008449579719423261685472433113148020728869673554276e-56", "-6.29945834440333863679969385042483648898796573794290776428254e-57"], ["-2.81097424430997763341682783558210836961748935079002297761559e-57", "-5.95350323999585848527588302623889414615340443576975795442283e-57"], ["8.6033014496520460702286285679065663095950063262538888056862e-235", "3.42308937345169638006891570192044153879937889436176254815002e-234"], ["9.13237060176515690309165997480348704301598715970444819396735e-238", "8.30890138508779396108681020775394862228941867167746395360787e-237"], ["5.7554662335309533742696934816610050113932915350657768749976e-226", "-3.71655553784691806034648432715391404125635523386770123772401e-228"], ["1.76763612051089590675553543109005476814045458894112544856282e-227", "1.33723599185992720074332373294134077034329090139489720843152e-226"], ["1.18014555494447808925229511886821394689591524699714818053698e-50", "1.01522358144410125519746483780478532623419670403716058355146e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-4.27437589109849800476901260001009949200550410301928113141084e-51"], ["5.84483094280684107388182828043966053968676485364971265753348e-56", "-3.93693658003967269791711408159705831901523282123003679528566e-57"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-3.408105608490616+0j)", "tags": ["lc p3"], "radius": 0.08855885872095018, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 53, "n_arcs": 20, "worst_rel_residual": 2.318670889122775e-218, "cond_like": "3978.5"}, "T": [[["0.999999999999999999999999999999999999999999999999990645323515", "-1.13180165310053707715443603470803504256909537783868488528675e-50"], ["3.98492241911455601473019881597010243300587981729141142115858e-52", "-1.95910774210594839309847756872384476533831396614213597840004e-51"], ["3.03973370092675991418076664091885466720522314620411763232699e-52", "-1.35143812465829261773575013814525665370281431255439014489038e-51"], ["-1.23460594829000999618623920403435511378328766920815913120295e-244", "3.1750607615833321854902350477371984054699190889193509117259e-244"], ["-9.11268106868350022073555004932433491509645940565146865298073e-248", "2.14894160529784175562821117670309119583571511451000167030132e-247"], ["-7.08424533148260655215219064801366024337248568865345738462852e-234", "4.57006146634164924746438424900631131023722370239069527026141e-234"], ["-1.41808195635490543380557350337528189034610241084363995352496e-234", "-1.76275730747707859779780496346136043645895664299950781039795e-234"], ["1.58697469168966179012630643147310356368914746507252928878756e-232", "-4.02977889509566808221275296695827800351526866292710807493722e-233"], ["1.08198009365927259714701542868911633150918836511122522930556e-233", "3.0933542987043656570865794917460802527131408748465411278994e-233"], ["-5.37442282841842559198305340016106094441876560432499365235412e-51", "1.8768726490881592678264172035220551230896935755964416300616e-50"]], [["-3.40204793565150074818286135194651828036868993551866401154018e-51", "-4.50358873230826986222268425840636634029131631078871595794728e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-6.63575529164098840770473584105691390748883967047869466749666e-51"], ["3.48216450975992285172976604970081773164520173889738029283882e-51", "-2.53237018896902240730992411667894911626561902189305559899306e-51"], ["-1.03458412297366004463299526357539228266824385482859237128735e-243", "1.15470459545152294346559094253020985461005317439134309003562e-243"], ["-7.79023973096886651561245039240313446019468173882012799052595e-247", "8.17458417916431585871897487920718978451034573962151213993651e-247"], ["-3.18356243269764126969959961747167451661861385514333773077583e-233", "-5.44620501663913371449395531032270278852150593360760569398614e-235"], ["-7.46331171867768883974320976908289679983157013500140636065737e-235", "-8.5919356519801806367927066398139204973571875183465726560366e-234"], ["6.72340617016562435091483112252948060791250438758371127093185e-232", "2.35154007012824805684128350790776020850862206328334874216048e-232"], ["-3.5087986036186813374339709651639132992479504742368815691801e-233", "1.381707150103816131487670531346295283018689969433222628641e-232"], ["-3.93599819996611051689986168770592045000569883704527622384263e-50", "3.92805552760799285805404464470948391901067935934678475671794e-50"]], [["1.91303726291344355141329359995387461112228648508827848707466e-49", "6.13030987098074681277940930908951014646409479060348547111425e-50"], ["1.04511185923828440716846372525976490744849156592857890618313e-50", "3.43340656484970571380153971727973946465212127483269732869472e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "1.80440304813955599802163733145841428002233101885361178241738e-50"], ["-7.71763819745827218150195154605985523051475656961160884813613e-244", "-5.78938624844919186342405573320801830129459803213246321718581e-243"], ["-2.66053289534794478022380560605235766443767566579275279385121e-247", "-4.15949145440486886259969727442561776528889718668317733337507e-246"], ["4.8470863540897224360718835261718308021705007812229359393322e-233", "-9.3015950243523151461444689046238012343787287758299423481808e-233"], ["2.62344673915478539887862052912992055964381101956392659861616e-233", "1.07367311985553624112019522086030079816314743252217069287034e-233"], ["-1.8051770488371878683996540949929567731321987028137196312638e-231", "1.30605789368900895922654433903947980018581788472780393095116e-231"], ["-2.92065402072043812499100641256865566176030634052104590142127e-232", "-3.36963192627299810033288680708218944697762951322203007038345e-232"], ["-9.88137892941964523354108947576787702351587178304030756825592e-50", "-2.070798505558707191821172808400325279041944831353571798538e-49"]], [["-2.25426820489010081516948242443362284165546279066555518519854e-51", "-5.28731524341894248274597151335565323990944863512152211422322e-51"], ["2.52141538556403902219065535740044815901454355060406158016242e-52", "-7.49050640999608879299967334284789077052929267872087867900613e-52"], ["2.30090648617256133692306810774093960070887249446597820623344e-52", "-5.04841739690637680486744878112930906302508493930755546433276e-52"], ["1.0", "2.83003592896599591909095045669350758993699809309018031420661e-244"], ["-8.84254479705599958635198627970088274875574795357570388610133e-248", "2.52815213555970715151995894048706932025199776479515627749114e-247"], ["-3.15889953613325886195926699967062490981387067350636670400722e-234", "3.07699133131779626484985206601476908920098510990790443581376e-235"], ["-1.74477475727619605678111172964522249358595332216546473503617e-235", "-8.97653126801365958560477269884808449758808628314525681937118e-235"], ["1.12607499983695844336582174454468920696643017701034990883072e-232", "2.75067130447585621747311113430629622601819097662271418950262e-233"], ["-3.50972288162027410094813682938963607044303124952624116937186e-234", "2.29306909386440814858969248645634080213801106380680183217337e-233"], ["-3.84099082277854947948749390492773204171241428677846199880839e-51", "6.6417860762361254231532295365708410350493845542350233734003e-51"]], [["-1.40547647629528778304689420167164865060844612368640388810982e-52", "4.60892351726508723252702863523028153264981990913667554751545e-52"], ["-1.45012991865515874344776723443064497364554263305510788957719e-52", "1.50540661952671143351176948555877559149831607840807725565446e-52"], ["-7.53950621229287259670385776656474234660351384787276043313881e-53", "3.7661978517967088192021100969391854189658120998592386246184e-53"], ["1.48723432548995409308703915030175150107238330399522324786232e-238", "-1.44692863014087836366825936711013548238243005658299692758983e-237"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.23006979711800681639696627697652791444353776259023178775339e-53"], ["1.31186610806247796886244310780003890904950782122991886052502e-234", "1.96221098698051040567743645631734105727903351541645164555327e-235"], ["-2.21025645372364298679286917348411253678105609380907349061812e-237", "3.54137832161924973234987097896979257634507191227373438810632e-235"], ["-2.45668384064287460140454455060921073689211625511954217350788e-233", "-8.03814628891606916005966294398980293544168658941564092752919e-235"], ["-2.70125419735434187908953523255924921945757553258699326292426e-235", "-4.91263299413468443972150623325889639667334385153110452530165e-234"], ["-1.5430394025577607727541820332288429383115742904398475396564e-51", "-4.00155586566231869129709858872497931754579525053137870835111e-53"]], [["8.27971221499164591898438094315951969581019575300219596340621e-57", "-6.27083721722573836710206918222426076918665192106586385019774e-57"], ["1.86445149544102088383711813385305793637952818646552120569259e-57", "2.70804929624509433998333525308783234610363515056400422568613e-58"], ["1.04365507965659441769747718041562590183947654606267230441846e-57", "3.30847500042391808710366977400035411754761929364262137922642e-58"], ["-1.42207880715926189372389381000760670146768345698451280528127e-238", "1.08429860709087328873384349358293192882161489665438074666891e-239"], ["3.50522134079274049017153940032285186366741508248135260438073e-241", "-3.05002334007549083898914952735922041375067820525609654117608e-242"], ["0.999999999999999999999999999999999999999999999999987972558805", "-3.11251358555270232049960805728616048260986803517240497392041e-51"], ["-1.07699600736251519167246474971213226616116403496520625963536e-51", "2.53948479593213040344802923014541021852697925330380737321036e-51"], ["-7.21190850341808361971000934076956550141659040471387229195192e-236", "8.77591219560694780607381035235970888183637402495764280608293e-235"], ["-1.76229894657969768001294455202583798761846959810950081446513e-235", "9.87711454052173305822317163419483264166999920029593655910205e-238"], ["-6.69554974701108149080256030415325017155564256329250372245035e-57", "-1.43023838264496304168611220917986736749547791085111353839802e-56"]], [["-2.94087692845734991410779828431519425622755243658241436180337e-56", "-2.81426582222168003120894446736125098767542925792713827340271e-56"], ["-5.36427426609282330309534876736428718356585372419401219443067e-58", "-6.60599091309430459990372868227235553680949925690286208991409e-57"], ["5.16137666260076752212044354713856191702898518562910634719626e-58", "-4.29881833983275927449749193689327384355374186483950111187815e-57"], ["1.13966003570640708805683362541515048704705633643266451357626e-238", "5.04460631752072827606072244164952785085901220163216882416972e-238"], ["-2.95283366470424059618448221491254670907528986122097308515628e-241", "-1.23320958747016804041868438183835701491790782303327635263195e-240"], ["-5.83211321044774491699233836808932799803997996364861013291297e-51", "4.41906938005611520801022938770277990931783613350707125106326e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "2.6742417153256512801010450020357541882262606194061277266534e-51"], ["3.27868427260389773900131766968946287831419323466830124096839e-234", "-1.85755903063417600579000290839810396258514044810161716307297e-235"], ["9.44431513696987497616341441179901696108480564309510961875903e-236", "6.50428282036246705673030400044470446481585697829711760174188e-235"], ["-4.38460355198164002565045284201802323136967398001964910275017e-56", "3.53563027470700582863019417246247489184258113524896795846312e-56"]], [["1.03273381079880417768394205639192887023093447643884421552775e-56", "-1.0631111901982575689150457479839533224946224281491117382639e-56"], ["3.94999558695030235424116081279535048870438630993613450197185e-58", "9.98081018648670625896969231386641595985228923662033207135711e-58"], ["6.16220690958474484071245266337909417956914950855840603493869e-58", "5.08689956359321693967224157304319411703307381714832272876205e-58"], ["-4.08411850996001957995260205439931663661915624619784758176203e-234", "-3.31851415794335457806350344049552215105174899896977827723868e-235"], ["1.04110959718171099030829519956219130861980322583220947584833e-237", "1.26741995906783503356829688557345730067906412368370626462307e-237"], ["-1.37688312297944222747382816973919699735849247948041866194168e-227", "-1.130638330988519806448532791626552712387083901697560957049e-226"], ["9.63019734316093440754886333044746702969797480310634712518376e-228", "-1.23620143092154896090679314957158291724250067022146404548109e-228"], ["1.00000000000000000000000000000000000000000000000004009147065", "3.98364391393890534779295116039200307488708890016421588051439e-50"], ["9.18468332994835467757972014898641008374218855243883998209256e-51", "-6.12611291599147810482811391165485117500069590410896431891057e-51"], ["4.27289065721666558423977084608346048036592999340911476803552e-56", "-6.2277905055886821024072365150441002423721316238832665916122e-56"]], [["-3.81280565567719200789743115881011258341931328169684989196097e-56", "-5.8444801217569052809652106973729219001932175752347852344844e-56"], ["6.65102391341143079794271758939688423749992178997862596258682e-57", "-2.27276983392881028618372566431101573511086957753528051395294e-57"], ["3.67443239531635667205581289104663494213951945400514098074422e-57", "-2.58073602213818082236947833568829604662743202638397682503579e-57"], ["5.38828839239623707089484096835108050439921734902926833072744e-236", "2.12873803165378474589054441293171887389918211535099324134973e-233"], ["5.86642457075153718436208755034799699579412122412237288146083e-237", "-5.95550878027277195033351950077232384952439311761669699802261e-237"], ["-5.52707926466270657247556040644372100013179981358833073667684e-226", "1.17800982193367129039405099001663367689503961586502657058253e-226"], ["-1.02936751075255691333640058863526612354991972199938126757495e-227", "-4.81964418956001337606126325995494218586467044867347446088068e-227"], ["1.81629336471813783218888234413774892239403020682988325928933e-49", "-1.43807983219398306733924244942779972836780008049785295204994e-49"], ["0.999999999999999999999999999999999999999999999999979954264674", "-4.13316979017691446677708438262694553683480866409490982499545e-50"], ["-2.48687961444468427161359977971181534430349591666615346119962e-55", "-1.85482903181433840258936933363262846200552460661971053859522e-55"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-4.277687589236866+0j)", "tags": ["Res(p0,p3)", "p3(-P)"], "radius": 0.13754058484341028, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 58, "n_arcs": 20, "worst_rel_residual": 2.753110737995675e-237, "cond_like": "5425.7"}, "T": [[["1.00000000000000000000000000000000000000000000000001336382355", "1.33583692034302725628470991947638445294083610574730883244641e-51"], ["5.42795650587055343191121557126571380619481492457841357947303e-51", "1.11125638411375639303059894478143695249801179193459427108222e-51"], ["1.0967116624677992470135604561778340655742322598981736698989e-51", "1.748055531120231045813035595039096560884665332508494698772e-51"], ["1.83209155021594980612128862630318524529179153452838352525503e-264", "6.2901277298972649651413681277535501651866440882196019332847e-265"], ["-7.81808059479747056169991157986489670915060687885070673515146e-268", "-6.40842150718135164880479413285201793550359003552559109746766e-268"], ["-2.24211332147024862523860655146722575980297949907223501299498e-258", "4.95172396856468015140363505309651072436381580175264525114282e-258"], ["1.21019388544538513473893671870319141753240589908406226551262e-258", "7.5741000593256988594824576588837688459572440908793961676112e-259"], ["-4.93444749980027044261768794700342012102119095595766074474787e-259", "-4.74621300452117193080074863464238369510853196462760202567966e-259"], ["-4.91572829456462127741605302086595800472051281909742083408951e-259", "-1.81423738334155197728357516481555723965949238092172051733579e-259"], ["-5.2377529743093339060686182107489736374954307492542198067683e-51", "-2.83177156643413074733341089464893791232552386725851092619982e-51"]], [["4.19503825034502533334274339952710018211848114396807070871189e-50", "-1.45999960373522787381091465651657870713902323038333595628604e-50"], ["1.00000000000000000000000000000000000000000000000001870935297", "-3.41905935302252747651259186809569765988927581390355371500204e-51"], ["5.38538974664243736646946172835726988897777960928251343217809e-51", "3.54819248241279602437452269647484983244493629190710138423028e-51"], ["-1.31133464440622661794002312611328536819265094632489136683333e-264", "5.35412601630709898859631732387363946248949330859448557025482e-264"], ["9.7791242685609402780560625799658906693358110205458023319705e-268", "-3.28430730681134343225651082818558323276293974397594791519064e-267"], ["-2.18911575228335438932195679417175474262256403225301996121018e-257", "-5.92872440575475300868999523753551106713997288994992130280476e-258"], ["-2.31206213972856500784482569552575677889849929234591921723884e-258", "5.49532475894624303625192242312843997712536666151885747611532e-258"], ["4.40608013928549827009138396191317970497819704799017779278409e-259", "-2.65218215856217408389996342702719858927518442739698452799326e-258"], ["4.71488251805264899760303566690148491143592741908309073770949e-259", "-1.44507783657536901864438586813625118879369539984640301564355e-258"], ["-2.15618434907912358723238869470515551816847488085576972929971e-50", "3.79259715073668099208840029897632540173863576430388409433314e-51"]], [["-9.26411149121050698420735814584810147951290650468892318168673e-50", "2.2062562220040573098508848255494606121023120045659061457088e-49"], ["-5.30281145570626403091402754643694566495490319758614921624587e-50", "8.63136196572046911574318949399965478261948297691422683230199e-50"], ["0.999999999999999999999999999999999999999999999999965254058769", "8.3098882927588463445756173183341762629438935192877577162396e-51"], ["-1.02454625113205701956277858650708715068103735319369328018455e-263", "-2.3324043534151600270114280666960486342577139793606229692209e-264"], ["7.06212109594829770974230139746085457552047880235484062886231e-267", "5.28518461525379849362020478784260904694764111873128645561675e-267"], ["3.13278082288323422685486003311403200889985503585675171442966e-257", "-3.01525043952158934881118420000274880502904739189559911796386e-257"], ["-6.75024986047310486437927389729101607139490017850778047924678e-258", "-9.22382423960262289548639028991545860830674770578098979679191e-258"], ["7.20160370512390142377422506212772875224288300707435812491107e-258", "4.80041509496740989807133906589249119130989305792939188433846e-258"], ["2.54365414821656818842746192089208863355313789363059493162937e-258", "9.1856468009122266070800012183744044355425820951779744057792e-259"], ["5.79727751843349230409703020656826085279602223883667783843505e-50", "-9.38755377867065111289616643087297294599497935213715496924792e-50"]], [["5.74317990379214937118181169196598853028331230493438372740418e-51", "-1.98010650269263192652643031028113506006552121498681131350344e-51"], ["2.47877055071481121335224154335293510303780391615471666550852e-51", "-5.11979765619447641564775244148668398607829464469030516949269e-52"], ["7.38747133983844693295106853601166746508702892285426209905847e-52", "4.96913802592459240780064208868902916308817507239158944685033e-52"], ["1.0", "1.25792502294600172395444758034393537654915485209358124915052e-264"], ["8.82787071864362527359345466741881490916572502989901460782563e-269", "-7.95155670811679309365083060056423655836595626944340395961605e-268"], ["-4.25898315486049639310351362935364861469750823506405298434167e-258", "1.27285871571041224449356341022046996159739193908573739818853e-259"], ["-1.1585156326232197117144886280539780990531434913050978554913e-259", "1.11282333989194193654476191172291268825571614535429005916594e-258"], ["-7.19500247464419400021014851574466102240730468043574218819606e-260", "-5.50411652023876590846945962822626911503687479212262209416377e-259"], ["1.10579058752466367639713515220165793762966443353014199908353e-260", "-3.6970263930983915423021230758879204301682131443008341015487e-259"], ["-2.9893886188648918811548549960827935642490952799772227370521e-51", "-7.97200742606030856120423193447189280040812545228133849710824e-52"]], [["-1.16995795257621785371591618370640301008277620721327433506021e-51", "-1.15313349670643558894019407639966537687847889293619525754951e-51"], ["-5.13224561431715987616910955096405215045609595064360067655635e-52", "-4.51533961519104789286916751759444794064833517106791150230894e-52"], ["6.52978410805544471229334266124250575773217462794798371866441e-54", "-2.42299722120592615083685985164212164679690769008733043908429e-52"], ["-4.60660642924519675283127405353164444679555626640759194966967e-265", "-2.81446149131215723772860941403368113489077559981547057146945e-263"], ["1.0", "-1.14672097762848039728410773464428265129519499937057593539e-52"], ["2.33608242606856409956634273988473870152159600635691043317427e-258", "-9.5560441806103942663591820639050941066412766189542395139191e-259"], ["-1.66890144383723781697325846080158259256294329213753020349081e-259", "-6.41938346989134820601897086856473898511884318857557541765871e-259"], ["7.90854142322179451583606764294428490421109180004559731899317e-260", "1.419124357035333015143510242452661291196924883017672566852e-259"], ["4.77894478476496599635486102949316615103770196155752484960723e-260", "1.78559338158238795397738270081218012463159170906727733286634e-259"], ["-9.79557983236466065478973316285462908011664479406307110762116e-52", "6.14889111624568465847778895065578410391091663638281014746314e-52"]], [["2.49510711758373959409764844350913684710203831693261326530644e-57", "2.53839129116092182631340382206179972672012214960758390843288e-57"], ["1.08227859937475191407040439991101515816081367954992114954531e-57", "1.82769880270545022462307157424770126086891651127130913433783e-57"], ["-7.37228841330806601834521887005754840922960544456359283924777e-59", "5.6058155377226920395078574809927657456271483592643478945414e-58"], ["3.37011992947019371805392006864381412459178074824634485366605e-264", "3.50723309505071003241934702679630825772889054063410136654978e-265"], ["7.48146572032962203390226196343809067607564882262029527517236e-265", "3.97299744193718086793601116404454884129704549891242193820201e-266"], ["0.999999999999999999999999999999999999999999999999995990852935", "-1.18844496637057591948435878003410045945791662977478134247288e-51"], ["-2.06879494537989153075572006895685569207282924435661153361566e-52", "-8.45711931027188015495956652450718355630646567253070036838047e-53"], ["3.88459476347958345705150453835925811834286089167645322792414e-261", "-3.1932125412599384142823566841207214729906503201006542844791e-260"], ["7.22987651985399683693568904492241065339765985347239758697517e-261", "1.32008572313707669993049510477869240244775207994447867521204e-262"], ["-9.91554613402240093592894684459709069489439333531904642965165e-53", "6.31456747735923376459959632602526813160170109040789117519123e-54"]], [["1.08912203595844272706588040728546154074516233832859485413774e-56", "-1.01879145804331133526769207788945439523998714601151815676108e-56"], ["7.06600261600540579780773288521929183597390315245878328088855e-57", "-3.76828615232324421595122672255872999230326966869790266188782e-57"], ["2.20198831485706379214219269088394529644727549679908834426009e-57", "4.46161366009776885854695815002459120776687730459574503329873e-58"], ["-1.05845521119946160801043230775792455116946253421126853540391e-264", "-5.63023351577369633516404772347351379763661835502619585166125e-264"], ["-2.75658820423920011835194938596182277111417289213670914632061e-265", "-2.25285838964488175016911768993581259614933128726975632658823e-264"], ["1.37843861176818034589951064768102547617998084941077415700392e-51", "1.03200512510554981071864328438697303814085930201877640602457e-50"], ["0.999999999999999999999999999999999999999999999999998663617645", "-3.74774976624760790401620202618281629228892695366499686207048e-52"], ["-1.10608418105501270811327031623614323581725186268230415479614e-259", "5.45299408373485543488252687134207400116339872123342001856265e-261"], ["-3.56013645220297236982364074198920927587549985892738079856271e-261", "-2.29092391832057201507165382170898096813782366650447435558965e-260"], ["7.27308272277899803199498820298108928631254473673211376947823e-53", "3.81761176841453612614910539394721999169040415407293029019178e-52"]], [["-4.5134505151362103299521787687008547970482716564395427704897e-58", "-6.29989868308670044280778765653349758537396082780230690270474e-57"], ["3.179841913170381213332191304645448496044783413336993351646e-58", "-1.83902238528000755921144741356952432289948828882942269101013e-57"], ["7.01202317863938828751441249184804404228385089950067072034363e-58", "-4.92670760337937994661491666542162519195441556810097390014192e-58"], ["1.54679296166046679071941739118213071517804035192194459031706e-263", "-4.96043869922829389220035109684584650546870388452402607683843e-266"], ["-6.82070083019572700545597124492212723155741341286059168420213e-266", "9.96239803222337401861552580427224952511095603028529016944994e-267"], ["4.89901870285594663079071982005186709296665812092840393795091e-257", "2.03631259068480008719553222453823082294287150075624680058906e-256"], ["5.45656633312258057220726398186996514107346785994390657578238e-257", "-5.63665670002817433304039083026269484533150246849300060807024e-258"], ["1.00000000000000000000000000000000000000000000000000801829413", "-7.60518027503542016918147702924806147368351980027064394113317e-53"], ["-1.10513834960418745530251103352308184189057766863190754822226e-52", "-6.72232972795805928546958314243084323594892286618554617071216e-52"], ["-0.0000010695263214452593112564310900859974652142619111458720906578", "-0.0000000754630632372023084869497097818555341336703688677576755311624"]], [["-3.15142452334896253137369952784671067643109178884695986532252e-56", "1.07512635965363035246123523936760384350328014912984088548887e-56"], ["-1.04147134573347681733211594949663269154880051563365089098684e-56", "1.4453262768222705814174994586642321290147424878101673404293e-57"], ["-3.52605557476541863496019643935817869711167838970661535473944e-57", "-2.873501901354348671648740775592746342338888847878175358513e-57"], ["-1.11182520588851966173705020356230089631407976089156252584285e-263", "1.33398912236353477117829156074572593372568730701698627675566e-263"], ["6.4817876729220178997886629575255039731284277483867518402867e-266", "5.38668337106563479740464437172555662314922119011123646329176e-265"], ["8.34547585424394862283176531983004250203097903823024064780505e-256", "-3.20316719630530640010040589065898162045205558617553348961614e-256"], ["-5.42616774580734933721575012797071167470360805145152510841837e-257", "-2.27264890759164238995067712431274576493303251348517509431498e-256"], ["-6.07643823167422119912685997628689158860889771751586137966486e-51", "-3.44392609635838532942312703028206643616743272409215813575483e-50"], ["0.999999999999999999999999999999999999999999999999995990852935", "9.61144899205060957556894761257261827710503298356448923135944e-52"], ["0.000000843275060977554998919947414299843448147586324944311816255996", "-0.00000528995185320431207116956814624700189934618744323062562948458"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-4.583333333333333+0j)", "tags": ["Res(p1,p2)", "p2(+P)"], "radius": 0.13754058484341028, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 61, "n_arcs": 20, "worst_rel_residual": 2.753110737995675e-237, "cond_like": "7752.8"}, "T": [[["0.999999999999999999999999999999999999999999999999995990852935", "-2.88241138851457636139308758366277283391055240787479219280588e-51"], ["-6.21425681259952165865937797798420841179631355615124160366911e-52", "-8.22121752874697348597703163578585213289092003877061488039184e-53"], ["-2.28155652594772561159231438127841975654656110802299296817218e-52", "-6.38284032534087504558070342040232965079687150191282388317786e-52"], ["7.51893059656458355803731265277513307614372500261736439380802e-263", "9.49152278005281850513977672172952236420432249937976935080737e-263"], ["4.43734088761952231671382860183245084467786318575321493890963e-265", "3.71011176794334210257991636196319708247464605298738331240131e-265"], ["-5.02652292124082085131983677101383563352325901018840317783757e-256", "6.00669789560696169814222444823642955636573133983705948709927e-256"], ["1.39129416465453930137877686332744655332492831066917817099767e-256", "1.52465661655496425215027078322705801738554523411208612940547e-256"], ["-2.29006710579472232422818678602971847289652755422948017023017e-259", "-1.55456892167477567175682306007565494548833750471672642282952e-257"], ["-1.21085272284723533544583503401487752356129571083400419361446e-257", "-1.44816919616028534855350372678229281986045836066411942592164e-257"], ["6.11477273407293205823824223358087830308494330630678312174163e-52", "6.51854070276350258772200804215835969930727875976458168415652e-53"]], [["-7.69089452278370277724353261200850858674366173531377686353982e-52", "-1.54816463628856857635189993940423742608095958827722035352501e-50"], ["1.00000000000000000000000000000000000000000000000000534552942", "-2.63776502132937953670852172880908198648741401286407390471739e-51"], ["1.15608429474002893896738559918067113643098374972035350982911e-51", "-8.33747049219663485925979973736924906161017537559527831320924e-52"], ["9.19412436246460331187935901425703024797847551480635539952179e-263", "3.82363962699177558302772631241381911561388220617661954347502e-262"], ["1.67204542933907843050042763067706553376534060640185612791078e-265", "1.20044423304636161595686528095176565736478098393028371108351e-264"], ["-2.26111491575851713900084280480084588279440138094915196631772e-255", "9.12573604775320801874755494433286015345112171695578252378058e-256"], ["1.58433086568063053025949065050130473075712284590708993993394e-256", "6.22599316851038959658963454074512402474857328470730602986802e-256"], ["4.01804955538898316992977311260419788764501715377407243598109e-257", "-5.62035590840229413987427469708825796951187950611316945171609e-257"], ["-1.40505359495803293277387045959858093326059998868857353447147e-257", "-5.60968211496925485463247116492985522609578346087047948519418e-257"], ["-4.17635317486095712645797615127906588913552774154854793949239e-51", "1.51224564521430422542238832594084231100053731637435434445238e-50"]], [["8.78450311665510785582022052834073873840189113783138371806429e-50", "6.71719356721475631338545899726374742530111874839125367772294e-50"], ["-5.66837031199075094474928517438721340934902261152571771820863e-51", "3.16766572580882391619963163403822107995150863824969144304727e-50"], ["1.0", "1.04967379341141370989376671274995261517354112669595523131631e-50"], ["-1.51410918391463596297204059498645873008465578676020571467063e-261", "-4.56291713978414406555555775587664777584370619462325289924106e-262"], ["-5.86067152657623914887736394733333820432595307258315415271263e-264", "-9.10527913240172192134232583881534947987366283389729041704121e-265"], ["1.10881841407037931016796107210964668965850641472283357224767e-255", "-9.73660423042546180374937497837472114713455437312706518012499e-255"], ["-2.50333105692235671909822123341787131735037428736517638891913e-255", "-6.33169037881836058913054370012473669989312860421977691581317e-256"], ["1.04360144713588313282415445531267122043423824397154025019512e-256", "2.03990975942155769695031487934847577649913342372848832105948e-256"], ["2.31685347509451464213659560750899337326808667388844411503399e-256", "6.34726504315500080694207018781521600963179997251992499635199e-257"], ["-4.6496140811029463354669921058693404471954055363861710830628e-50", "-1.08826354502144463979794202391413676511832388409965897777306e-49"]], [["-1.60179145070045431696336807207132704292686476563982287698144e-51", "-2.69017355021614479056050283887571693970519052224132827739782e-51"], ["1.13327331702875961054282044222201298542606637698473754578023e-52", "-4.66368193691427068942963377565668416066083375280945142437465e-52"], ["6.69032004049657859057785471086157575077638892456357269596399e-53", "-3.34737724136062503090409311609830177304434811460338311376366e-52"], ["1.0", "6.55487314449741047636308159240645497635097695662409376626778e-263"], ["6.38847366114681398430407929683601286426501436544654014394372e-266", "3.31890112104649016630407673432692641561981140201579046804546e-265"], ["-4.11401478962725900004504860166327614329959384149051332994049e-256", "1.57767945710919720571050009919829982747138852001061630861597e-256"], ["2.66731668245477607695726574039016319342126742672120394690294e-257", "1.13013336560412187437928212515740108372095463663018718079911e-256"], ["4.06732152778293634171841012222628566350246716526516899045047e-258", "-9.57029531003246261357370305903509787981179107742131776891553e-258"], ["-2.26795074846478732318968592517115527209217494936512909935122e-258", "-9.97328722323895699836778705464501088243574356563101310553045e-258"], ["-1.55425584204069080782254584952604654940025538094956391452983e-52", "4.32002716932720116803846606621740426096991370037389217223515e-51"]], [["9.6619472896567756115071479306847094463493400932759907075431e-52", "-1.51546418427283763221256990454319174227101700650382566081394e-51"], ["1.7206330227396917371717805939713109541747156013993000968525e-52", "2.0971426581343365685372030730674140341078552907238826018671e-53"], ["1.340596448546799374605365111477690247167026463789479597983e-52", "1.50727648779526183977623080190698174856979088126126805807591e-53"], ["-8.80514115340131065040827988373288023371966765096210704930594e-263", "-2.49725493354614492872186306618685180608982150908588298892698e-261"], ["1.00000000000000000000000000000000000000000000000000801829413", "3.10632741973170296666474810666719078146840510822375483691875e-52"], ["1.53872852383378992937234395202481114024887967695491633415017e-256", "-4.71950394994378709133149435822364248113230821727403574278831e-257"], ["-6.89744011574897285171278229237625233449753584989224388809964e-258", "-4.18350785912221378646247722798728869445099325834870631040024e-257"], ["2.12960047445413416109677978964187768786178050756173550493454e-259", "2.72160515120757292280261466534591330978831052099279213080018e-258"], ["3.68468127783489685773168759345234162197134519216355974655013e-259", "3.74966790325608496593721543277493870970217557672400605886021e-258"], ["-8.43766259695249691375630602816214313816172292934715071074686e-51", "6.56522405425621918571163881587616754635178912722495890361021e-52"]], [["4.53617412252003189298655254288117682648681783763693647547696e-57", "2.27401401828299096056931327503595748291078452578944730320713e-57"], ["2.92105580810707913367846672050406599185634219709437777762157e-58", "2.71934835286113435606831975254082809881276578967070445769139e-58"], ["1.93001232880040440032244690394673018913392034052907345957406e-58", "3.71923421459518960007335959678395273624031013738858084344483e-58"], ["9.45393643476182957605789558045914502790115565511984150976256e-262", "-9.88432633280770184008930608765442692205061895315174725117996e-264"], ["-3.39067121712604691006075125943344766513580456818535645396486e-262", "2.50592156891832682771040658412620133194788451221639711447004e-263"], ["1.00000000000000000000000000000000000000000000000001870935297", "-3.7753716973816313989483308742538874309658297454361973586702e-51"], ["-1.94969148740625313731967399182525187457314988045726069161299e-52", "-4.68777372088241105655057727192575351150123739919073973625531e-51"], ["9.05484343997971843087955649441045656918282356688282984619131e-259", "-2.80647938793969080375704472508882318780452569245860832953664e-258"], ["1.24381738764105576467673127594681236120072662762562243501546e-258", "-1.67170061823333528813903253827063417935444397141628735279767e-260"], ["0.00000121398250940768191078600929092026733780173133024121567394664", "-0.0000000553788161292303408724463516227775898494446422615177883917351"]], [["6.55698680879562253674910316035503986005347117988664705770916e-57", "-2.20271930552403203407077680927788211379864989882669625342183e-56"], ["2.66138768780629410349412432598374959169705554323755003658357e-57", "-1.21802608810015920923568944144310469795936864390925569548529e-57"], ["1.70689880562821694664519937013210015609389237458126864097862e-57", "-9.50476118677811824612016672359316973051297721546317915158149e-58"], ["-5.88459139099643650928139293251393837814115072115063845518373e-262", "-2.00045666199668272514796537142792538005922717686681486218444e-261"], ["2.64249035710042547215045803833813770365927518357803280538881e-262", "9.47368093545182951581745571878659326771111443075304914289879e-262"], ["-2.51383386601770273215217190542828312133186816553770776139668e-50", "-5.47826078614071028706524212132339339324124744656617435693516e-50"], ["0.999999999999999999999999999999999999999999999999985299794094", "3.79235154309992865935600779251277558052363058773990097194067e-51"], ["-9.44576988466390733712802454943085743053124292050244004173632e-258", "-1.10389995478074696154094822340717224371871849004132661295847e-258"], ["-7.57916690678064648838194176638061287943441359910734291083628e-259", "-3.67740560900494308029023041726842367949680877404275084723166e-258"], ["-0.000000825540122379956333417563065433965811863303805719964720817058", "-0.00000453835024432378321204293692161906111220845095390204171245463"]], [["-1.91793712558959312247706555414239278474233337263464335646398e-57", "1.28023976393172424642063902446788777790371954347388857692365e-57"], ["-2.07641808793975939885360293073833481998553140015204226403707e-58", "-4.87928430583837519090502261209275680031670848934935716482583e-59"], ["-2.48143746755121440522041609109203560734977901569975384788576e-58", "-4.19608933272129550510234888304658994295975080241380788375615e-59"], ["2.40775674261521541070776411737117438282408687094938128520783e-260", "2.81558729493601878781279469168146069122579918956378372358309e-262"], ["1.13724550451488524688391438594399816819727313957609445996282e-261", "-9.79643637723409842772597906691134153844245368493248777762311e-264"], ["2.65707493998133374448046144338361768700648013644725971571428e-254", "1.05522323958519446949627860222885153622456039960378569808198e-253"], ["2.8819757567315711978692341834348762093901331268340367409938e-254", "-3.15407439732479924820843287913529288973585997354999985201255e-255"], ["1.0", "-1.38777262376744937401911230784842373520716496808902600333667e-51"], ["-1.17378280363474361348679348312785687815509213875908174753509e-52", "-3.76840569245008808612667880928718248041284920541423094376132e-53"], ["1.45822292104248301620700253631285272740613875063315984893674e-52", "1.25490648689009880852144819301989437351883353143569662897729e-53"]], [["1.06961917632907081095690388043822161574781579901350167782502e-56", "7.25232954602401672558123321544013827285218958130799549093308e-57"], ["1.82100777827086973203006530844905299168028591534984029391497e-58", "3.90176125616642744409777975996341776876769387015795493757379e-58"], ["4.04475937632804887213506449056385282119595958579629528964293e-58", "1.26817742662380865893052848709527578960319851799390752413431e-57"], ["-8.2167485018471400698788845121580559941864738953472990075212e-261", "-1.1710592979495096318176525850976552743772228758452985943399e-259"], ["-7.91923348690113581214740877832665787139249313347636377077589e-262", "-2.8319746749656258118828043893487604878302419474489918278923e-261"], ["6.47781266584939317675069994426735764075033779645353764784816e-253", "-2.01937430777784856648865623305838643732774278741880719055341e-253"], ["-2.99822194211407498138614576792924387228208952540289516005006e-254", "-1.76946240051508484865565677845391369423432356767109623050851e-253"], ["-6.65906383945628942314718212474294262990417194849528115440233e-51", "1.43607949006749911462364593989003749640457106280909461543876e-51"], ["1.0", "6.96546005474229291239448824574710970045017667349883795145809e-52"], ["-1.23224328578708956297820236612591863677916699832177696511308e-52", "6.07342403074201397856445433043408500515973349850942858688578e-52"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(7.918157220372961+0j)", "tags": ["Res(p2,p3)"], "radius": 0.2, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 47, "n_arcs": 20, "worst_rel_residual": 3.0637868451021885e-234, "cond_like": "1.8787e+5"}, "T": [[["1.0", "5.93317125685208445357758950907022592894583087692782950887714e-51"], ["-2.1397896964697657963633183938571063988229716432808820492986e-51", "6.68636829663555745207782894213004616068383614759460226372904e-52"], ["-6.32250639721823261160074189263998246226955510745429277391501e-52", "1.7939611354626176291223294087309507692120046554936630271824e-52"], ["-5.56689734030188916170745824822952281962915540939115981234397e-251", "-9.13583158368261484053650737989452480964036597598555310697167e-251"], ["4.03785513986899266034664559595354633188142973171687164195711e-254", "9.28543335719273500587542611046901598851370760458458249786864e-254"], ["1.40178843180558508341609834032160206601878844343368375956184e-244", "-7.26985970092214947196407627648947701016843179554385194113254e-245"], ["-1.8587730927546485487487155492810041719969221958583899904495e-245", "-4.16789215409351500470238300620462011417066527556187820665364e-245"], ["-4.62234291603697620288856081430689883365178780291376916065879e-246", "1.16859359627820210981334641744337042009707776614635744256005e-245"], ["2.25772305681271602330099781429622066816865103785327935255437e-246", "1.17679616899544780248564395775549236269712837167125655181007e-246"], ["2.05022152704522153499596883468558397053881869040677554886486e-51", "-6.87282490411646098258964923688056811282197113157116608414003e-51"]], [["-1.01797588393618870960398543303374441471052106558297119324064e-51", "3.07209708349742549453734387221889145516351933007608942834713e-50"], ["0.999999999999999999999999999999999999999999999999993318088225", "9.11701722492679699461021892826133817822416878247842897544583e-51"], ["-3.03210752706346951390108323066184134969196717285846484263646e-51", "1.6620343320016720020838721907334616638895528418796687975718e-51"], ["-2.28880071687128867739319492551564132880160639254469427987019e-250", "-1.18279821191719869198701735258236758744596761818310938213683e-250"], ["3.23651557913432797637178132280601682152160253928493567236613e-253", "1.33862638110270307942634615349598497527416880500223269545089e-253"], ["9.93382601183935998486129871485107339130288205476081767830282e-245", "-5.60206403189628115478906541385210044567954817671520391960456e-244"], ["-1.3456863046762467693384100679456947188018769476337471506406e-244", "-4.54594003587927962763406777806891008966927570542759082183086e-245"], ["-9.46395767843074168094863917792959616849166334966895368299111e-246", "-1.07666591423113674808816276587505373136715145268831429383208e-245"], ["-2.17936165894392345906607837202740362939779423013899922435985e-246", "1.79774690295924091897673648534503870105783799344553455785544e-246"], ["5.31830205082393630815490106559034040151740205936929855884766e-51", "-2.00450888322765031895760486770830161548992614180953291683317e-50"]], [["-9.88751031279265294859258125828510504646294428233603017376679e-50", "-1.19586722934946150834225501430870388566840950436269307634977e-49"], ["7.42112088132626144018751170694750598713338343383065260210072e-51", "-6.1063617159798423921249339371386993706454850803004214923038e-50"], ["1.00000000000000000000000000000000000000000000000000801829413", "-1.6316936870042855659706968298919786070521894388210754721136e-50"], ["1.74653228814898524913483757863765962894229527895455376284646e-249", "-4.26772876709663533543528300917651984820435988790143149489647e-251"], ["-1.93540594474441916134363043435742312772474744123294805166559e-252", "1.436940643486364185505002697878348260035247620479206500377e-253"], ["6.38062124028163971517046603807388911057261202210496215666691e-244", "3.09635123899913715538982215412248930274185909496789366009157e-243"], ["8.435834559782414008819414576367401947573189258323628118194e-244", "-5.86555006554633414274879632627347049291987692641296645986e-245"], ["-6.40128908380471991145877456057400279208440904114162026839426e-247", "-7.44311728292087886876814708565057371700465613944846989339126e-245"], ["-1.57850081712678034141913691068887197070421559157627139599129e-245", "-1.35839595010880004737704872336861582612849396417802068031941e-246"], ["5.8959959260089333497803077187720138643505856738566916734336e-50", "9.65924799139430454990184860866124246555060571695947659736618e-50"]], [["1.63013857725165032064138163338581893442620379690371884721991e-51", "1.73572884028774551595010841998745481894280119566429081780812e-51"], ["5.47000459663848477973680925884603095374174254766533776930555e-53", "6.95968017896945108174979600043195762066704463020388673815514e-52"], ["-4.91088841836015886805547840576992887834596278632344651825299e-53", "2.43345347589700631126217013186618419945715799738408586436905e-52"], ["1.0", "8.91629787733919953904428667462942517553894798877421504125352e-252"], ["2.04838000326824893311788373834684220964153725664535241102371e-254", "6.87947651052796433554730997109324805727175328402938794950704e-254"], ["7.9643009869794788485515101787903395981341590224187968048971e-245", "-5.10967065132966175948967521387539697770218611894118635797856e-245"], ["-1.15262773926103218405908625959020616020740682236357061941462e-245", "-1.41002002482396791402275804019648474896021217894839055795634e-245"], ["1.99825007794368474994364111670853596776518221545050611059201e-245", "-4.0795862540199299581377354827829094608497531693680112172771e-246"], ["-4.56659897892221621017500802580694446752542998334856263937189e-247", "-4.02498642015539322784730479383087832472657782721718223792562e-246"], ["-2.27522482851797232779124615782646913644158172736374809986763e-53", "-1.33626343879191342795601484965490357183322230529993945893968e-51"]], [["-8.48562945330906084028602446899833509267310524420783750441349e-53", "1.51944680513082575260541827691074233465753877625490440271241e-51"], ["8.85782382736423499223567827288739794068812495332611578749448e-53", "1.66732477756094252562763918076335737632481930535440792111994e-52"], ["-8.33415413286369607756999108146029334646298472934401769654624e-53", "7.9165274360371491579202662739023710704149029565087616740522e-53"], ["3.64024415574982272829780406510071721908444157501497927725273e-251", "-8.06534110641561932348915025166071996947870337188471512401878e-250"], ["0.999999999999999999999999999999999999999999999999995990852935", "2.38632187662732040157864792236066283321058052078479804010686e-52"], ["-1.85972846230053714523815609725497528382998561710600436437877e-245", "-1.11787823364736305521196742049507281572935336063817134878674e-245"], ["-3.0892261795601035422927455426228863781193824120461543623988e-246", "5.71544675622179873311153346077438828210940784351054317267213e-246"], ["2.94593514647027409997202337772855599459736516178158927299667e-246", "-1.63419037576954409668428548209401100515715655195338641416099e-246"], ["-2.70060190003852344080028389752356887933818770496174853901867e-247", "-6.21407772444900275584866428743001139359580301058322313732834e-247"], ["1.90103577879985248769919815118768789623986254455540718309278e-51", "-9.48174577387597252642278044676707178131961430787364483240357e-52"]], [["7.65223636164156888582498681589992370500923741551727904438148e-57", "8.72487623832185520399873240693605272234564038106917372105878e-57"], ["-2.50944782607088739905166507932935197175831558719372346820252e-58", "1.13745927936970950574684848598544225740216238506862093296666e-57"], ["2.36833819353666686115312179563917375211628956311381173357027e-58", "8.08484492620614256550460609095556509243041421625937272837256e-58"], ["2.60076903383390901168308727474700478957025937226123160701391e-250", "-6.7862492238277909298381624721980740792146018480795988116478e-252"], ["3.73122177374983027300132814374594394382575112117381061855184e-253", "-3.41037193640257351876704936444202352624827016350827553158493e-255"], ["1.00000000000000000000000000000000000000000000000004543700007", "-1.06116783462274011037818867347930801983681611994297422083672e-50"], ["-9.03787130601865572995441049639227569220817641704749740935004e-52", "-1.44084910112476274475764311888266151879417723337533958710674e-50"], ["2.98360048201334851686371338563693882002271357685572013798037e-248", "1.60865857529110647715999277955341717949207182929889936442695e-247"], ["3.26310461229940382882158190558645474507715330864076179345299e-248", "-3.12911248224348806503405940414590732499546719493990176494247e-249"], ["-7.46030343956213265901735836338160762516949330223511927826033e-58", "4.51426617280915238230116703958385462644669695002431230764862e-57"]], [["1.37955399693873850696187333941923256339975584315911384914316e-56", "-1.20585372926847580297787738662152555899530847747542430126731e-56"], ["1.08419955638491210102695958471551767206645268431619207416176e-57", "1.72828026454611402533371641418067222192062410265074097300414e-57"], ["8.6863510841655860697468529935119248772612616856306747466908e-58", "-3.14586222970639867312925354696244406802385319170841217976268e-58"], ["-1.67420267907091648412455979593936753402755454242337067984621e-250", "-7.63573697928236359527117443599539088741951577019541748049279e-250"], ["-2.21290898661927515450389384994611514367616795014715230506348e-253", "-1.11713873562145952708892281495552647490326071437567984681223e-252"], ["-4.03387983305044313542278071906086936285888823543789051156978e-50", "-7.71547065133717998244465745349312095103631395100856437454048e-50"], ["0.999999999999999999999999999999999999999999999999974608735254", "8.51593631000141344616674014964032534041159624411158632895625e-51"], ["4.24722726488946842552954287577772669079128544518450853542521e-247", "-1.76732836847560981198634425961429021888228062492883665258953e-247"], ["-2.78138223249606504615652456439639233832056605070626521727016e-248", "-8.78704570483845151869940730350005001667543564846548866212412e-248"], ["8.69046773268531476347285534299747661176988994018289325252502e-57", "-8.4253702829659409902452501828110764988493314520143948752163e-57"]], [["-2.04891858951531079933191067211263643716922287258629982617089e-57", "-2.43036627730188778809699286470787723338356907949146757915312e-57"], ["1.82086500433350474342331410259264397512521741015691264519421e-58", "-6.67168336522378835327655519494352843382959053763241256472978e-58"], ["3.85966808497914786186932799878100867744079786274632655561631e-59", "-3.04919842864151771844333329106711010318732737699484473486819e-58"], ["-9.23839850723602371529084074474250860701381477292343101830752e-248", "-2.0403155558670110683071999472199565176593424384334882825018e-247"], ["-1.10045106296179795376582074868744360394929407296345771826286e-249", "1.53104335843310933344004708901218265864175073152378369497825e-249"], ["5.07356867004900537471848409235897850461357102245184705417523e-241", "-2.1592386537174848665369058413833600073636948758520785018458e-241"], ["-2.94415191950073666743709096653798086902102692378171938479806e-242", "-1.3976615649270463437892363764591777745979295685742064162369e-241"], ["1.00000000000000000000000000000000000000000000000000534552942", "-1.71390900149485975726707797816681285297673644645278669350042e-52"], ["-6.54240337237928452168790451606985901557259535116335853706184e-53", "-8.83949949071529169002424427778781893086062554824810584816236e-53"], ["3.72535963678112414993777550864357465385322166763719516853446e-57", "4.00520130826971791556799617603115200231584965875550832893096e-57"]], [["-3.5769494312685102162963516746272419972819041262626616470417e-57", "5.03514482953172407592380033446871164012438351269939374222186e-57"], ["-1.36024777641756738843457499611248452941252379568741502614664e-58", "4.69071151030218606315664842805133732347035675458540238827083e-58"], ["-4.97750321654197912566183119204289049564553622316964392820225e-58", "2.55398322702511666825164179708189195001534173997086796737486e-58"], ["-1.440025654094751397980522981793991580700716307186569810609e-246", "-1.26714121140557489815295081178451150256637975841544622439002e-245"], ["6.80726376985326794341014053698075090178803298398403415295675e-249", "1.01086019943401616623022803002343354820406142988868284080898e-247"], ["3.22592925056366121256456133777645955813516523308466074516401e-239", "-9.56805762325281670694650405326100673101225136657963808185015e-240"], ["-1.3443755716873475963367720784196536921873349087315518865874e-240", "-8.84110440311594673745163785027065753389871600810548709052386e-240"], ["-6.0265017946907496440695415784022254682356699872234001622379e-51", "-1.49008908995168048596944301894891387053244420018656204998797e-50"], ["0.999999999999999999999999999999999999999999999999998663617645", "4.96847075735516117492237934796974217655910400291694202848824e-52"], ["4.85082985576781543208430877232320309447209569675850232780476e-57", "-1.17534142503467444249341713287382874944193442393740018884711e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(8.540592640800218+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.2, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 52, "n_arcs": 20, "worst_rel_residual": 1.2245979468513646e-233, "cond_like": "2.9528e+5"}, "T": [[["1.00000000000000000000000000000000000000000000000002940041181", "-4.31841956505589770925156286378508716532945611399599839843665e-51"], ["9.92535429829062508607608388036857885616899268561455755738278e-51", "3.45835654672355140306132971125028503947164914753495048865856e-52"], ["2.33123391088558303343157295494903094218687972615315076997013e-51", "2.26737487950175743556533183599140669370580829120951656317855e-51"], ["5.27924300395747500257080332949799892665229836640140679859624e-253", "-3.28877855814286436118513782301328295957993079157716074435299e-253"], ["1.09032263586907164158842529786951204264569907706398088506402e-255", "5.46278101269879386198045569857440066283504650930403645623838e-256"], ["1.39134713224653695205626187646384702791396157947485354265059e-247", "1.14639715870427333550210106437072393621828068913101326421315e-246"], ["2.40967341416392694172380748720633668320980635845993182982466e-247", "-1.36592043723518747842231526684124687279389175802881286092478e-247"], ["-3.85494681626681137418296173552212720739199380364984699867196e-248", "8.33199031027038790221970740262399516459053243128299336408193e-248"], ["1.63292657427046336766169291546992410435660795407587190419105e-248", "9.2009932497630650880527503562248055457374747589796093830016e-249"], ["-1.4384166979955772178379844177594061943630431518796816096202e-50", "-5.15663701621199342822507509271012787141599281951859568094272e-51"]], [["1.95703165539546398272394586591605316071154486547322121955353e-50", "-4.15532757057804137763626872231823237753522330696169148890204e-50"], ["1.00000000000000000000000000000000000000000000000001603658826", "-1.77009023849947713157980634670437075697221048062915381254988e-50"], ["6.710213777101183984873024581022518910611845807626747762678e-51", "-1.21616771092447060859021940948413196000507154056233694717712e-51"], ["-3.38635972241702073451818217776203798337216741446619172151607e-252", "-6.87381448252504986653825634812624075693347850792282909655166e-254"], ["-1.21351312449429145686667038442871237607553638511799558217453e-255", "8.76938245901572909962933730069797436818048976883574701355232e-257"], ["-3.40049777772877751884698276555804813916429815189993783839603e-246", "-4.12473543292369773991574876987667148395240025144368689418627e-246"], ["-1.37840822649004356852645076416260400969146839976399709740305e-246", "6.1571432708018094332403637171351398388835863412183167056054e-247"], ["-8.38752025655073136757673064830076907833627822563649473704983e-248", "-5.14726370506359465087715051302100078904710320962285680764609e-248"], ["-1.28077782219223033229657589602634226203896854687631721924504e-248", "1.56439450531317816960799871936295147247744186872082846930616e-248"], ["-6.42501842145962012478056785105077327365053111606760218439673e-51", "2.87944563042667876117063697311535626867743392757559120429552e-50"]], [["-4.45838789921114625547895930510315373380821102050393798308095e-50", "4.18153142340771681836543521901141508425816727847365798057694e-49"], ["-6.53082396707951749469825653822603147518652572438061222325206e-50", "1.7822606091878059931617558915053408193306811361760295356739e-49"], ["0.999999999999999999999999999999999999999999999999953226617573", "2.84623352595561072570342572787079258726667218082311489071983e-50"], ["1.03512381735752680178887401351257371884977299667103676061827e-251", "-1.40130283666020622494205173157436773025958296264575439299491e-252"], ["-5.57142375608596952789589921245588213259005551117738519858673e-255", "1.39286352889405925401237765644231802593564080800481068303277e-255"], ["7.97080051093070297983968289983932509912712307336069126278749e-246", "5.85611954110580068166673803586698601104711191122909898645802e-246"], ["3.91777011403348137116596748415232563780332515860934876011555e-246", "-1.43655615796099675428985564017060878825123712758792781355444e-246"], ["1.7786844466051753277980531656894840918133440504144030920222e-248", "-6.5802229211048985446957386991683355075412791391370826302521e-247"], ["-1.29273241500828405603767499212230685094604546132035849560532e-247", "-1.4207590348569475622355591995368475871874574920237081786166e-248"], ["3.24980334491116764088087867068559683358494944431023993992326e-50", "-2.13769673359093618133053659239683346454113125744266343259254e-49"]], [["2.63049489670659750594974475241261109233035023882745210961695e-51", "-5.66561636156170964641092262328698703558252877005955490378551e-51"], ["2.11748824603252470013988631081730274882661104085937554521153e-51", "-2.38744298212747547150661987549055240517855504889614965578985e-51"], ["8.66835299148828098687106664156293163576520911032656917376977e-52", "-1.73822776893767601973994849912375294048611564269215660449663e-52"], ["1.0", "-1.99747357320888959345453640982228548759819693693108783021213e-252"], ["-2.2856526305080181742282674151467919833887189642412399158464e-256", "-1.93708633543040368738156705844023380183052719965251865826487e-255"], ["4.90602427322606252569877373833971987393705435732875609536778e-246", "-1.19998788058870598714480308533981448482528209273823420755614e-246"], ["-1.73017343435407514086699891983261883170569554209770745475617e-247", "-1.25100614014226303415265555251025277641267405845489127273033e-246"], ["1.8171170108746520250631558292747358981895547404583363977396e-247", "-3.21535476522896207229549147391222619846656289695567334968867e-248"], ["-3.1664781221616679335738128172517029275982341369594597464449e-249", "-3.7839749072133717554069399057727853249832512098865862986451e-248"], ["-1.4840831644627781590638238231215663910131837472753257958292e-51", "3.42869381312046324699824862790207995505096348393582989442608e-51"]], [["-2.77374612304001082942130352260178804175598230111576382102134e-51", "3.25578424333613242039434317069406407359403139273440349218584e-52"], ["-7.18463002501933862711629834071814554948235767722364327522116e-52", "-8.5222717352340811950402733946157705252036509475333998576851e-52"], ["-1.25086801866854848756196018908188523773643099492701369061548e-52", "-3.11592379156861570580824927230445273838793841854854616628119e-52"], ["1.19877034020949261871835998154484758007575597382649888229891e-253", "-5.26399546166719742615404552997942066554177262893579972565003e-252"], ["0.99999999999999999999999999999999999999999999999999732723529", "-1.06669205295748130463242369661475687903031613000021841206414e-53"], ["7.76914423201599344280428894522154112150730783472668217793724e-247", "-2.10662912663138841225062222974548139605747310012000911549161e-247"], ["-3.69413382669673074487180352303260966288260758629781609356034e-248", "-1.71499938269662454948809112112618991666992424614958962216917e-247"], ["3.52307436026673227096169486953156201029732771279947557286798e-248", "-9.76174809110334860783383359027295716025163107930986081959224e-249"], ["-1.37356191399183150503170340456854980116317444871055199858944e-249", "-7.37382610816237102945889514311400013908437520397637492177117e-249"], ["3.58877206208968213563069986285408307986574692680667419863616e-51", "3.64702862715961335546967774367074537741935230833121143214627e-52"]], [["1.18156157097473740162961531749652957689561025179393565145472e-56", "1.94785365949510686839569738865754361806611893958400443512474e-57"], ["3.59785678415195740699317798761103540678624070971321351742255e-57", "7.15742058649371308057205649854238950778731372746467206457337e-58"], ["1.04812499688899306991130675630326664727597797827018963001495e-57", "1.08880715999657415265866008349095738926882497152997787915944e-57"], ["4.21458825812603382062043506122275863010655378474892315340347e-252", "5.19114756334399118634185384483411672727334049172849802811614e-254"], ["1.08004395487552811150951598301948689010757622333622821736979e-255", "4.13406529058145462154408873513653646993966705282816973625276e-256"], ["1.00000000000000000000000000000000000000000000000002940041181", "-7.73619451249118419741199003935725577775477460738688093385441e-51"], ["-8.94989622879166645237830931219361725624366184177224421923489e-52", "-9.03712973812171492376135189632364125017798817360714553503221e-51"], ["7.35549071767270503520273640827803993720473742092899315747402e-250", "3.21986964050567209575452826880433733473504867819922002959666e-249"], ["6.57439321542644004810788590597555303292089508194461882820742e-250", "-9.05199279625163991421748739966605173627844624086783170293779e-251"], ["-4.64011692208225507077777607871479670622466536997994704467704e-57", "5.46380953650729039621303105507590241826897942707421037837658e-57"]], [["2.17830868650421312593699574832206037332466620564178107498e-56", "-4.23290274535147724255686584509293518204638934219439017413986e-56"], ["7.38945711594299688350511758994983227717914040429892823549062e-57", "-7.85085775558560601466332876403374670863092245309259034158609e-57"], ["4.11911675135754500806138820107938787720200382512230732804446e-57", "-2.16782928683992182953760428199836198118233757691736793221592e-57"], ["-2.29682418215895124104064448521446422100261732757400711768375e-252", "-1.21801891010002573411050641086379625747792457561336331264243e-251"], ["5.47442691594703330993129406045208482143300737043215337821776e-256", "-3.45131373365136775235170118713214967249396098337910816894885e-255"], ["-5.91561315632808293430022927212409166845302232511495707646638e-50", "-1.19089625980938211145667440696650583757846525410953104829699e-49"], ["0.999999999999999999999999999999999999999999999999959908529349", "1.17499958217589333743245490300329572326109395764520399825755e-50"], ["8.38933767146542300829753456687505355939935795191674206929975e-249", "-3.91240617880640998321640173112699916773152420634838794421392e-249"], ["-6.35473206164843314193143863236065659416143787492146892066089e-250", "-1.74671135902132966491603299591171614564596683741530573977817e-249"], ["1.42165875863958061023980517028729939890025215866694399712754e-56", "9.57442092974659026107272415696823211711037470461683349163338e-57"]], [["-2.45309906701918252331454157763789919697060304163209950130041e-57", "6.33010370137536346286174460694468791454766366499189385773411e-57"], ["-2.48355522726783021953677853052207257090269834769553058604086e-57", "1.57609500017657294889132736260511671094805761099989370181314e-57"], ["-9.04947779004096644764674398529732228021200151909231140442962e-58", "5.72990783395690500992198848362235818724039811312185655453853e-59"], ["3.43758206901746532186511927121173704853171801692319515401337e-248", "-5.05346318582257399892038065473835323873460964404719026730385e-248"], ["3.47079720050466923261829281381532239562234848538453110421932e-250", "7.30429512522388097205667546891446509702186606091601616124771e-251"], ["1.34170622875549178658510636989626777726092615829164769768978e-241", "6.64157039173314612063513332545124576891875799761892091816344e-242"], ["2.13869667967402629041601132373081139291271842019804303385269e-242", "-3.22367803298139437854863898617779958697947223648838139074725e-242"], ["1.0", "-7.89119168218151013629514694561570176979692402584435515179968e-52"], ["-1.0678016093767499173520249146458429661621958108193093001229e-52", "-1.08465016453341862150464154967370537521318000089449031984112e-52"], ["0.00000106952632144525931125643109008599746589389419779988460018568", "-0.00000007546306323720230848694970978185553349411201749708356486623"]], [["-5.44948192753527196793312585918749198697007789111770776980749e-57", "1.50053449304218395155813379328430682771889504536130645402547e-56"], ["-5.19812772770210478558306398445615629723286673441606907254085e-57", "7.07284718456287987130373955194437444438018793611628158526454e-57"], ["-1.87673257257699671959822363656500605303862553753793902749559e-57", "1.06899967430623062545048978175056589731820984095584395736044e-57"], ["8.44382977665157751226087602242534304514003405167399122295754e-248", "-3.50381957500594301541270088238760067678222317913035018873118e-246"], ["2.40728244340470595568055911323807908372601172122484065137623e-250", "5.38738582473021312754942714352394969041641894567930135687185e-249"], ["8.29627577773265886044671339350078388340401012169932444629809e-240", "-1.28897203724310227830036197059461202269583057706515908691527e-240"], ["-5.15195838974152151348685895989749297448353953916431140222947e-242", "-2.17854112973550058501608954833805951750736651810752602961523e-240"], ["-8.18292238598898516107212432014971695780909118781917996112571e-51", "-1.32130260194987112798453042056591846333211978841333452334762e-50"], ["0.999999999999999999999999999999999999999999999999993318088225", "9.71500597315075860624648645904822644951531485031407653737881e-52"], ["-0.00000084327506097755499891994741429984344563154004693435292503326", "-0.00000528995185320431207116956814624700190330215039138120442928845"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-7.918157220372961+0j)", "tags": ["Res(p2,p3)"], "radius": 0.2, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 74, "n_arcs": 20, "worst_rel_residual": 3.1179862806618684e-234, "cond_like": "1.8777e+5"}, "T": [[["0.999999999999999999999999999999999999999999999999981290647029", "1.10131036979829644755167565738390730298274681972783739294685e-50"], ["-8.52639096115484453458134413106639579805640283680032973394924e-51", "1.66868383400335616581334828858368728276573606541205505704903e-51"], ["-2.37836389144523094933382522199073088314120927689682943180553e-51", "-1.00610925224253215216985064612045023247177012952778459627427e-51"], ["4.17529183965915352978166837193635416369992740618412895544655e-251", "9.76639025464201998502442430789450542301593962870954074597575e-251"], ["1.37748096562072595084305419848762563932347286049192400126514e-254", "1.12336370071928688884208782676560293679028009734932573385071e-253"], ["-1.32293280967202839277895389529625485850327248026858989375671e-244", "5.87684411529905771556218364940546559266410448443840042643902e-245"], ["1.45056387670333241630494538560049882135593010538612944924515e-245", "3.88219733427799124959846013867643657666668756408817420712879e-245"], ["4.31144179932845250072312969095398586434860977888015259820042e-246", "-1.1693145169328658456824002472775686616837028086237780650792e-245"], ["-2.26298997290527872278499745404899773413126307887740426460201e-246", "-1.10716666011791991902770411957440201986516636109115039595835e-246"], ["9.89164853649519349219399396837644703064910933190660084636131e-51", "1.75920649284929327307025639351017766378876189042339896898947e-52"]], [["-3.83690133660766433804911906949992196053617823311649526392189e-50", "4.64239536203655348340761931601507741424660815102737974834004e-50"], ["0.999999999999999999999999999999999999999999999999971935970544", "1.41985129671120986682911577579665384223649996445252539130422e-50"], ["-8.27547618583280690333368195331633325970448380850887231401461e-51", "-1.04338392542101957057118593976699952319831919828071865467322e-51"], ["2.05232526959934822146612029643402994759350885175074158028366e-250", "2.28684199495363206213881153274370515721235457664973340412138e-250"], ["2.88737015795093275634702285684606906062302247583171420750976e-253", "2.6529762095963683126301641850243874201630990690001953581634e-253"], ["-2.91239768329722168021788626813862770418114226226135601809989e-244", "5.52951641703141852085875452408381693734608135442072561644076e-244"], ["1.23240961818647807473747391519317548181348438447553783587186e-244", "9.74625344214298531901512911482908197300764024112408150770903e-245"], ["1.85382247066242151966787235767093418266474256051960301232097e-245", "1.02079916975260642509130295081562596574981895778821349120667e-245"], ["2.24792594913347008462189684470152074411085085982509557107794e-246", "-3.62029641845210676648944899223358509385824054992532124065914e-246"], ["1.58474510401630909412176685978727455898448843294261032475797e-50", "-3.48131799672539156094701815669228140587261628624004819083321e-50"]], [["-1.9265851785579494831070156502949139368090641069379889210402e-50", "-3.64020373081381991925201370104865344202079911848564046958604e-49"], ["5.12643394938616375268788550241035130405007213958141221342163e-50", "-1.58031170198111143312963465753947125515089384355632583010467e-49"], ["1.00000000000000000000000000000000000000000000000003741870594", "-2.90346565769492176066750963559903368544531555992587527380849e-50"], ["-1.68329877593342001702605630505771631100142487742500445011696e-249", "-2.51171501286454562333582669198584175026615542809183993318247e-250"], ["-1.98061258091349299870590228961990363731023081002950622713394e-252", "-4.36575585386185362177132277524085781412979934759175448898242e-253"], ["-2.58786826263116234883513406514488361936954584340299978714171e-244", "-2.92951183904254413205202107796140346523240346939372659576312e-243"], ["-7.7566290900605579898704713933424425802452050079254154053485e-244", "-4.56659821490110418124314531391272377652808734549242723542288e-245"], ["-9.0362679483710178522216429609507901301249699277385476737002e-246", "7.07873928174349402326261811442599144122400928237692104887037e-245"], ["1.47359282446910993665293351250147317891969280770785104493366e-245", "3.20469342096728876800686101738776644731389821812650748466571e-246"], ["5.71444761035791006112749677518881382883270228535814094800056e-51", "1.85770114141998804229782300100312789444361544534959375689955e-49"]], [["-4.33559546995588448993203196646834812418999204553049522042898e-51", "6.11107866506615547570590057188019991395214369046786430999548e-51"], ["-3.05177831267489487562958919492204788690632220898492827700985e-51", "1.85560441611933522729723639426123457868000438265890478292034e-51"], ["-9.93111686940746299864867892166561549665878142278479137413893e-52", "-2.07018944609303222878182450810428089002894442615223290282251e-53"], ["1.0", "5.06064120531950359302972852081556316103775675404366861026882e-251"], ["4.47192238224887436185946543324497974224637447720008812092577e-254", "-3.3173737734119715690999037536636547083879309506172983122229e-254"], ["2.52491895071543090670585606527360828060365993053571259999164e-245", "5.47439444780258932722455379983799425968818114706251737351997e-245"], ["1.2799988982040184478658700302293968787449002330211580967605e-245", "5.04700934338631461040952096683382053877514294618994208221338e-246"], ["2.41242513587572741448736332788962829774505764466049174100732e-245", "-3.42819883983057468394570027170637827953351419461546002796221e-246"], ["-2.77510308836417767837607859960053377623735195708146369893257e-247", "-4.85840069706710491307413172314109216895092729013282652734106e-246"], ["2.17355919753792604344993028860658142872308572187448785763681e-51", "-6.20850995179425504679100465309963096029298022949413710718151e-51"]], [["1.46931545140034713963292541115143583808963134640338364904962e-51", "1.80379004826904919612837538919844184492942357310027377345429e-51"], ["7.16897334010803694940410753886029334457989979551333788686485e-52", "6.92877884068285811617117470195027895776503215826006514962417e-52"], ["-2.65457494148959530619699147463506360290108478951766041329125e-53", "3.1525073836034833976508798660764362803007489754001228011137e-52"], ["-3.33025195247372590634371827971472966110563755558676081004974e-251", "7.30863059576511609793640693927464568876845622191171358725941e-250"], ["0.99999999999999999999999999999999999999999999999999198170587", "-1.52517853150519690962456388128016064057220093727242024366798e-52"], ["1.87075060345124012919920513608279453114462326895201565970194e-245", "8.80693045304066446662387846921096951587890618819884130781018e-246"], ["2.54937824967909501095504245890901552566221549522183269826243e-246", "-5.80432893609079859359174135773339436729254015152851910650686e-246"], ["-3.17688146595649530655327792925795723270054734436794937502878e-246", "1.59648228562586133573201441583683770466917868409803123369892e-246"], ["2.59515387671198298187262889262417941973766650490386807824391e-247", "6.66795198566378134023583420664443312570736386349964336332088e-247"], ["4.74904753598367057495144184778042660757204846873400179800763e-51", "-1.56192758238339188847613874890846758780248656749987834705455e-51"]], [["3.32324664232436077544905325775306737240732832358653850039393e-57", "1.12758337669032360757001407690935865857861320345037276458445e-56"], ["-2.69539258670043086157905726182683484215864322891189006803643e-57", "-2.61847600307221241089382919552709630346918724466217043209268e-58"], ["-1.5657565696611576420741225774785296638861048470904741507558e-58", "3.01910585360062715450171387227670129707492491843524177847139e-58"], ["2.5528777511930149503317989728841139279621241306257393249567e-250", "-7.85738474692049739901234491636610685490144230415568149968025e-252"], ["-3.62187583654642070078258178365527562853452923740661999411418e-253", "1.03655810249010841625126446579748012590824663736965113667011e-254"], ["1.00000000000000000000000000000000000000000000000006147358833", "-7.54901021510774326709106897159850474980157083923028598936606e-51"], ["1.34106707482974971223682231222808724928203997606034826212867e-51", "-2.0354813799703423367243865023663773478875779142585000821249e-50"], ["2.90074539353011406344590076286652739597385149108902397595738e-248", "1.67616607682329776446708004116913471640800413628793331726313e-247"], ["3.39641856034845357184787343245044669609718928518782829803481e-248", "-2.84502350905889154929782639584802620388187352716631875082785e-249"], ["4.71516366931577208173531304535914148453021028844772466847498e-58", "8.616547003606447704453594618877249332802546319977634827908e-57"]], [["1.27992233019628724909320526943942581636638673621160476957852e-56", "-8.88628481231938709942487935672123007098833327557696067536773e-57"], ["-5.98530123220499553753046229405212983680564775291026853217067e-57", "6.57332683387058148783075390492826456034495906890522621582688e-57"], ["-6.9454747587950255017220749229269592408686807829945292307121e-58", "-9.21341480085161680567885061416210480773805410129745547290742e-58"], ["-1.68600367691660263675664956966333888046143769765834873914417e-250", "-7.4969083980034976157149938956703919454249096072290422550409e-250"], ["2.38928088338147340019671416095797444609504456321821404650904e-253", "1.08424918713659385264446494751240901970039971374878529141436e-252"], ["-5.39961336912700670445191222512675679947744727953316141389892e-50", "-1.59153542179722019415654641530338105696604617222484923648557e-49"], ["0.999999999999999999999999999999999999999999999999946544705798", "7.40826444021306471050908884412740142889601438552013926713881e-51"], ["4.43770294963913948772907492301881383119439429310811511762914e-247", "-1.78370511645091621609206721615993132952199231568097555855679e-247"], ["-2.78070602817444686585006202776100810974349772819899705261153e-248", "-9.1702110603137940417539554937285582269584034601946940287132e-248"], ["3.23499703585790307158427794664828398843638568991026355483842e-56", "-7.37226744500037111450576135308948848276945950901961975138504e-57"]], [["4.7643306148905687752000103396531957379870563916811244818355e-57", "4.00161707684219120521577987794273667498067806401274523940748e-58"], ["2.12101458024363890636350905159195502869294291911959186718419e-57", "2.00930693490032335921049253645712828562865036156346996319541e-57"], ["3.20381093605515628945182007609735488933380260764696351151025e-58", "6.83985738218742579264006538028790305943716584763692672392164e-58"], ["-1.24653962090233517383686449243701794621349322811586705243798e-247", "-2.63823066427213842435183663245751821739683731175615919846429e-247"], ["9.70409425137230452457668349097646353729329199131186888258172e-250", "-1.69297845504901079964364222209413143140310079267007222600341e-249"], ["6.36040407475715862448787923230393252325582979450788501780722e-241", "-3.1808363125133152091080237100913191882430036023139591112387e-241"], ["-5.12819564800367448589447721320719900893619512388938639373225e-242", "-1.76336134152039685868667440583733011094922412083806783116283e-241"], ["1.00000000000000000000000000000000000000000000000000267276471", "2.12495708740015734938372230651100526720525893542782915194177e-52"], ["-4.23255226119564903150130412566833619359816829947079243395394e-53", "-7.27395065199705523178598946824032936047378296818726614052855e-53"], ["-6.75343415345222465123989570302986859256078293354627295363849e-57", "-4.16600531313602344564688783517760680536015894499950639498739e-57"]], [["7.4463788615996804949295104897003193456277794661839031404316e-57", "-2.12920865369577974273086700576850486860524852566481721667012e-56"], ["9.06973462226418576746376568008800703487578242823718014226661e-57", "-8.47693834149252475812581143871154236922118290815983123585885e-57"], ["2.96608342261937841813139032105188857745506332390616869008333e-57", "-8.86839621929160741218297507605202546491698520490345601610139e-58"], ["-2.52262935286064325579377844725603104017142444558909913937685e-246", "-1.26519088812679388411103851438101090762539213984184053334021e-245"], ["-1.03792174817651180907648763993247115316672876819142362723094e-248", "-9.9829476805049532128012097870479058225064187232247979564863e-248"], ["3.16265392138868787753791449435826661687592237170624444820432e-239", "-1.21873642660132473944906346137632384736641661363239594514884e-239"], ["-2.04760941193845427856530266552517420854843673975323509990066e-240", "-8.76288340368413315689836101593631707087225846076039261176315e-240"], ["-1.81200451584420589918335736887104404293135845695432766455958e-51", "-5.20856763834147143225986485234378655581253434018867244459893e-51"], ["1.0", "2.24981534798104860389382388560447264849549074717830132601453e-52"], ["-8.05069810005527330764393790556632233617982088137585697418688e-57", "1.89317701646465405450222945914370850757946145213553749245683e-56"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}, {"center": "(-8.540592640800218+0j)", "tags": ["Res(p1,p3)", "p3(+P)"], "radius": 0.2, "h": 0.3, "clearance": 0.19362711575573854, "info": {"n_segments_out": 79, "n_arcs": 20, "worst_rel_residual": 1.2136760348753364e-233, "cond_like": "2.9514e+5"}, "T": [[["0.999999999999999999999999999999999999999999999999987972558805", "3.55526940530987469199578059860407201790696711583364208017924e-51"], ["-7.62854023374130715039154678897176659705434634731351902682451e-51", "-1.01061744606214648644216557478010257008459129018854137010879e-51"], ["-1.65381784818659733500188597399351420234357372190125025062667e-51", "-1.67655769776997759457763595243157136293354697188386368785462e-51"], ["-7.6609719933206150954946393859821323988944756349330121448204e-253", "5.23021032534113837135023024664136634191004776073885665346013e-254"], ["9.02598478056452754578177881868535173957275090559930989321071e-256", "6.50564956289376992290265208856595461939870138416134563480324e-256"], ["2.03419767942378476108143810711132638403051638504782832506458e-247", "-1.81296683563857288202067465951380076350694336870520044022169e-246"], ["-3.93987613544757023914558582461959808174886290202238464046398e-247", "3.64936192836851538107981587649339335132093659738269920738117e-248"], ["5.02915154097869378450917808286573878401229876606861327840506e-248", "-1.00430196036065707074889939892891176383091587026030786277557e-247"], ["-1.95198891002567666800312517231977851400644184771388092559766e-248", "-1.18751805148024782470807799763332588250282154526016145913461e-248"], ["1.2917360276043909651755977859714004658058836121144769350896e-50", "-9.73850017637973744837337415044067717458620666241723051471189e-51"]], [["-2.95646062438579785736660548658604575779110032194368596094343e-50", "3.24011564414300832324784052524984708219930643783264521275031e-50"], ["0.999999999999999999999999999999999999999999999999987972558805", "8.80461729376903039839754525321996658213330691345517921929424e-51"], ["-5.91542347883675125365057395319993107957508172834502327832295e-51", "-9.03295964154260462909831657156713480806592952586559832731275e-52"], ["3.27725131231589406768257862012314717323402934042296380101154e-252", "8.45332101972248642417129395856966953574616449727261461892012e-253"], ["-1.9484275530904036374724005723269320575661846285777456700292e-255", "1.94438062752175554784426403946656383527786311913065949531874e-255"], ["-1.22830265303665745662286398387918385361926630444746248734711e-246", "4.66226414882444005567451625495018232886303416796976639784378e-246"], ["1.28644012084314644344650928294538746927436344093414258852978e-246", "9.05777205569351978136801215878315938918523617304106962544301e-247"], ["1.45580793784941719911390551867158597346307470227728953361871e-247", "4.04449595102171175339956429501385962657613796745722597774237e-248"], ["1.17330060428068508157996674200288468875966069673449663427922e-248", "-2.79836782988553310414202266372044032741673224963842463100949e-248"], ["2.89914159277512750199219077376594627652406329364810011673021e-50", "-1.34826922369372938067854727246820650532775817882046110286622e-50"]], [["6.65047318481143943585869648767189655578199599418564443088413e-50", "-1.57822688670986116723117766600825206719170557115587528516329e-49"], ["4.82883193289091810623199791787063326773280795026115798940888e-50", "-5.74940973349052000327128872913961931593397256262835358238747e-50"], ["1.00000000000000000000000000000000000000000000000002940041181", "-4.60827919033069868527223004357874590400044953937907300533784e-51"], ["-7.06052301737548428283620006012892513292223103116429032103665e-252", "-2.07289551770592241099771852990428341676568734945719518704729e-253"], ["-5.53125173735930701390831094065235732284159777428803241678988e-255", "-5.03032211367223823136652390036043372124405675907960253847222e-255"], ["2.13036281945754971466612038605497210718766110759184214603811e-246", "-2.34960447475953872960731031564560620830699145157685799498926e-246"], ["-2.67281420297453553317283421924003456792949467352380826793367e-246", "-1.43207178684659177266253638695854821917421855919802482792219e-246"], ["-9.22891776683737704797939829326180794534286455517539174866597e-249", "8.09530473406284460131996073615603956392825420494272476590332e-247"], ["1.59826005591514752463715615166146709940280135917093251293917e-247", "1.55500946785610546302835034162794958372710993271229015319276e-248"], ["-5.69529563519041808949644124692784046851579315660032193114634e-50", "1.55584243970656486400742889998656352839240414229050311986779e-49"]], [["-3.28980649158059043809767363264364141020992121456009318089031e-51", "2.61595586284809852378938871893372062905508552509574083153323e-51"], ["-1.50012490356674636350315169131250461354071475312362313264675e-51", "5.95921006570143313953433581553602901708828165788360627619218e-52"], ["-5.93159946355435131774251984912243643310717502992978524899011e-52", "-2.16089066569336896910106174393278161881169553893776674128588e-52"], ["1.0", "-2.01733706191667489614060212632440871383585183105805796909134e-252"], ["-3.02420368060221371040943635744754306516928518971197446088267e-256", "2.20981896163659400788398234723369032748265752085869184647706e-255"], ["4.89328682590200571911792706727638824161468556612197208890626e-246", "-4.64090417991739815548046362837755116003593179514462136940124e-247"], ["5.17621733471521459774098600246822068048613629738430719336457e-248", "-1.14718098086464942958647163680578804064618632272741995918552e-246"], ["1.96296062767641019517066090712111507804616860796759565299396e-247", "-3.24405714106283376462217997936137139027780454835877622643742e-248"], ["-2.8050000450694214195874313853967170240672340519632824884465e-249", "-4.06831480236320566681693682584636535325521284788255288601179e-248"], ["3.32846519066720637902164062120437980963529762389594213455451e-51", "-4.95053276029677981456989329838648390158708536876654844189733e-52"]], [["2.98225915984758278901053354896024510395798411551343007728272e-52", "2.38335847404986891421997370986212600330954273183885639910994e-51"], ["3.01727639731772017449706924849238418182130651983347683162841e-52", "5.40526679609016928818287147248909771434691806742508013724562e-52"], ["-1.36998720414253009832183144116646853803849810804078670085812e-52", "2.29035028188341106057746365715216627539786836055197661912351e-52"], ["-4.28446774328169003994651181282566674458998045486634330146604e-254", "5.33990299693048837628754684643020256829351700400383479633496e-252"], ["0.999999999999999999999999999999999999999999999999998663617645", "-4.00445096665058307860789407834911599178905333838749392399009e-53"], ["-9.35901912977979572563889622353308782047192252721271751277907e-247", "3.76147354762981722201943035691582299275558336918096555669271e-247"], ["6.91283754620708200367344225426692290853522896829781765898002e-248", "2.17981969835120039739123626371673074094410909711749228492825e-247"], ["-3.92239848044659669740814584812968410447642901660653446798594e-248", "1.43867717450628370257962407429095298860715500606886210938855e-248"], ["2.23425006831686065353758268949167480023788356055694398249244e-249", "8.25686326568018519440076511942090086369035385509817250607183e-249"], ["2.21796765744487827711345558351948874745943738250723383848679e-51", "-6.13607869321107181147796519728079567255260668895296155893335e-52"]], [["-5.66756557211966188954958503287138080901983297666043083102686e-57", "-6.00583326986386331961715321958436320792649353803607861662351e-57"], ["-1.24176126243888772518763232834450081833280680229857713839818e-57", "-2.12075585214174566323575963350833996868094648056843782049974e-57"], ["2.09869641524578178820181471785104381551096523337512801245124e-58", "-1.03841767306060363293267472375099023532308676956597482379562e-57"], ["4.29318819875226230125759312760878193270143047285495533498935e-252", "-6.03859387451189957052699461379427583085083786140551085956376e-254"], ["-1.17772985401488810735337286492648910841671100620246737625398e-255", "-6.57437855112169259692550050041011437802206961221026433372294e-257"], ["0.999999999999999999999999999999999999999999999999995990852935", "9.93255331878591794080250958006374418149370700780880679646506e-53"], ["-1.14973256104309898648931514210008488503847459409515272909482e-52", "5.65408461859588103341490615279531550068741980049530121877041e-52"], ["7.66448203291190953435696594465342800130358414243307985187251e-250", "3.33343954507328732550303119064743145948178395317445609567633e-249"], ["6.79666538831887624919660362822401559950708053822812789334273e-250", "-9.5387775060057202779704287644432690199352465811723978559722e-251"], ["6.43071875346917358448718228970339622098940332002356045663123e-58", "3.81412008228088975229737327429849380857048170134411713181413e-57"]], [["-1.88814236125904976004761835562854216818083491147212257780767e-56", "1.30136625723472819298242557932459124166020152731346682364996e-56"], ["-7.36061390949976626321051800436951522121950390827092876004439e-57", "2.96729877867369384820483804851113902387515603172887207652717e-58"], ["-2.69421518970442056696111006210844649777239977832394066477217e-57", "-1.50391149282359040192907472218023360752835494657996847576625e-57"], ["-2.65977581850177013118668121394791404101517337693136244246021e-252", "-1.23086320600517545709432313904451899551372889932333718867917e-251"], ["5.00566783846890751638711570479958702471689841759946377096538e-256", "3.49449929132161915372035033220198891232086772461000128184556e-255"], ["6.60025372983071610890148590404011129190815336956629157022092e-51", "1.26048770205079567658708369736657236412813842281489012897694e-50"], ["1.00000000000000000000000000000000000000000000000000267276471", "-1.61368029886094969347626307574910101486029146187664017000071e-51"], ["8.67912708039357985041105181382275165311521711260227427220041e-249", "-4.05800204102204903854256316377757438050487401599971861446049e-249"], ["-6.60781220213641963706865004289124606190729466273286020100775e-250", "-1.80374861294382681051250559860634617231463406780869511175487e-249"], ["1.38633902813395477023972692362657399084485175996491528125768e-56", "-1.08511463897387686722890799889159650999582142759298788872102e-57"]], [["3.26156638767744306787596506361017769614076098785967597508552e-57", "6.85436484919201288493377592632967819236086228987822125750109e-57"], ["-2.41651555025740350616806423764881694518801488368521946638013e-59", "1.68085273667792202352173448479573087507682284258570703662224e-57"], ["-5.71152880424607102508625495604837043661217118439763809734331e-58", "7.2281874212865234618219303340911963473916546178189495988155e-58"], ["3.19449754126406177246054430982590426386092928493812881670108e-248", "-4.88874800315341693113893716634106065919916173135384876045701e-248"], ["-3.17569171059405000988414954470864682240745392282817763803967e-250", "-5.33508653208113245641383554768078781912606410282062958869002e-251"], ["1.29978323818815166838423273203962772993730171097655913677501e-241", "6.17232075021142436282244718248574284247571651373449480452265e-242"], ["2.00996013817645484201511678271467407337976024493686614375009e-242", "-3.14105598129049866364577105386967236659190156188398040276428e-242"], ["0.99999999999999999999999999999999999999999999999999465447058", "-1.40331041665636193222945067798914855402572266588967882192032e-52"], ["-2.02305937342388714077931618163503873285416505786417378689937e-53", "-1.34113483788895344750925901667832593613923431238059224238422e-53"], ["-0.00000106952632144525931125643109008599746650822520291339946305969", "0.000000075463063237202308486949709781855532888155832732187859440151"]], [["2.50065192657199434391293348518240763592076116921947277521392e-56", "-1.16481045999362553414028129743038787686858999646590595212194e-56"], ["8.87583576602679339112581042442562946312475680938888044646021e-57", "-6.03075533328192771011487929140602634993838261190766213627371e-58"], ["3.61742820638246798789823954237439236347461723356830517246668e-57", "2.38960672941048919248471501615902479962383364208052810601912e-57"], ["-3.11429994682120261361400407359466132946219686960648778461753e-248", "-3.44375625585726696805106568275488068570888237338331601797451e-246"], ["1.19891209431081688534933857828699676675582730136597643674946e-249", "-5.47344013803342911662469150011572352099179268369939161620876e-249"], ["8.10900710238127633968755392455753947936411649168641485521299e-240", "-1.52348211949438849610963162419224674449002313063839831378983e-240"], ["-1.15214628009647616835998115740033474320368509696042165897624e-241", "-2.13769731651195588042410545420966921402244304759547527862923e-240"], ["-1.44743112457770488507449694022461878794099932982715475120135e-51", "-1.11935039770179930343399862320043779721867479887989308880315e-51"], ["0.999999999999999999999999999999999999999999999999993318088225", "3.13391202758869120973628027970108658323137230870153939556481e-52"], ["0.000000843275060977554998919947414299843442354223509114100321173877", "0.00000528995185320431207116956814624700190532171240925063286166298"]], [["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["0.0", "0.0"], ["1.0", "0.0"]]]}], "empty_loop_minus_identity": "5.01e-45"}

==> anc/box_details.md <==
# Further details for the box

This file records statements about the box that support section 6 and appendix B of the paper. Formulas are in LaTeX notation, and equation labels refer to the paper source.

## Monodromy and the exact test.

 For two quadrilaterals that do not lie in a plane, the monodromy of $D_0$ contains elements with a pair of eigenvalues $\lambda^{\pm1}$ off the unit circle for which $\lambda+\lambda^{-1}=4$, 6, 18 and 20. A logarithmic form on the same curve gives unipotent monodromy around the same loops. In the exact test the module generated by the residue~\eqref{eq:boxresidue} has rank six on one family of quadrilaterals and rank four on a second family. In both cases it contains the module of rank two of the periods of the curve. A logarithmic form on the same curve generates a module of rank one. Along the first family we have also obtained the Picard--Fuchs operator and the $j$-invariant of the curve exactly as functions of the shape. The logarithmic singular points of the operator are the shapes at which the curve degenerates.

## The fifth-order operator.

 The symmetric square of the operator has order 14 rather than 15, which is the quadratic relation quoted in section~\ref{sec:boxk3}. The solutions of the operator are free of logarithms at infinite $y_{41}+y_{12}$. The same operator arises in two other ways. It is the operator of the surfaces along the line of site energies $X_v=1+t$, where the pole of site~1 lies at $y_{41}+y_{12}=-(1+t)$. It is also the fifth-order block of the reduction on that line. With the substitution $y_{41}+y_{12}\to1+t$ the three operators are identical.

## Coupling to the fifth-order block.

 With several legs per site, the leading term of the residue at large site energies generates the full block, whereas a form of the opposite parity generates none of it. For momenta that form a regular tetrahedron of unit side, the branch points $\sigma_c$ of the period block in $\sigma=y_{41}+y_{12}$ are the roots of $\sigma^4-4\sigma^2+12$. A function that contains the block inherits a term $(\sigma-\sigma_c)^{5/2}$. Its coefficient relative to the form that generates the block is fixed by the residue~\eqref{eq:boxresidue} at the point where two singular points of the surface collide. In the Taylor coefficients of the discontinuity at the partial-energy pole of a single site at one leg per site the measured exponent is $2.507$, and the coefficient agrees with the prediction to one part in $10^{4}$. The same test with several legs per site, where the coupling is known exactly, agrees to one part in $10^{7}$. A discontinuity with a single square root shows no singularity at $\sigma_c$. We find the same result for a less symmetric family of momenta. In the exact test the module generated by the integrand of the coefficient has dimension 36. The quotient by the remaining forms on the partial-energy pole of a single site has dimension five, and its operator is the fifth-order operator. Two forms on the same pole with different numerators are not contained in the module. The module of the integrand of the correlator has dimension 34.

## The systems on the line.

 The systems obtained by setting $\eps=0$ first, or by keeping only simple poles in $\eps$, do not contain the physical functions. The systems that account for the double poles have dimension 81 for the coefficient and 67 for the correlator. Of the coefficients of the double poles, 20 vanish for the correlator and 23 for the coefficient. Imposing that they vanish, together with their derivatives along the line, restricts the boundary constants to an invariant subspace of dimension 34 for the correlator and 44 for the coefficient. The coefficient of the double pole of each master integral equals $0$, $-\pi/8$ or $-\pi/16$. With these values the quotient systems have dimension 28 for the correlator and 34 for the coefficient. These numbers bound the order of the differential equations that the two functions satisfy. The point $t=0$ is a singular point of both systems, but the physical functions are analytic there. Each elliptic block occurs twice in the systems, once for each order of the pole in $\eps$, and only the copies attached to the simple pole contribute to the physical functions. The orbit of the fitted solutions under monodromy has a component of rank two in each of these blocks. It also has a component in the block that contains the fifth-order operator, on which the monodromy is not unipotent.

## The elliptic curves on the line.

 The two subgraphs whose energies vanish are two adjacent sites, two opposite sites, or one site and the pair of adjacent sites that contains it. We denote the curves by $E_{\rm adj}$, $E_{\rm opp}$ and $E_{\rm nest}$. The second-order operator $\mathcal L_E$ of each curve satisfies an exact identity. With $J=1728/j(t)$, and with both sides normalized to unit leading coefficient in $\dd/\dd t$,
\begin{equation}
\mathcal L_E \;=\; c_4^{-1/4}\,\Bigl[\,J(1-J)\,\frac{\dd^2}{\dd J^2}+\Bigl(1-\frac{3J}{2}\Bigr)\frac{\dd}{\dd J}-\frac{5}{144}\,\Bigr]\,c_4^{1/4}\,,
\label{eq:boxhyp}
\end{equation}
where the operator in brackets annihilates ${}_2F_1(\tfrac1{12},\tfrac5{12};1;J)$ and is rewritten in the variable $t$. A basis of solutions of $\mathcal L_E$ is therefore $c_4^{-1/4}\,{}_2F_1(\tfrac1{12},\tfrac5{12};1;J)$ and its partner with a logarithm at $J=0$. The point $J=0$ is $j=\infty$, which covers every degeneration of the three curves. These include $t\to0$ for all three and the threshold $t=-1+\sqrt{3/2}$ of $E_{\rm opp}$. Here $c_4$ is a polynomial of degree eight in $t$, whose cube is the numerator of $j$ up to a constant factor. The three $j$-invariants have degree 24 in $t$; they are given in `box_j_invariants.tex`. In none of the three cases is $t$ a modular function for the curve. Each map $t\mapsto j$ has critical points away from $j=0$, $1728$ and $\infty$, located at the apparent singularities of $\mathcal L_E$. The periods are therefore not modular forms in $t$.

## The functions $u$ and $v$.

 In the system of dimension 28, the solutions that are single-valued around $t=1$, $-1+\sqrt{3/2}$, $0$, $-1+1/\sqrt2$, $-1+2/\sqrt{13}$ and $-\tfrac12$ form the space of dimension four of section~\ref{sec:boxclosed}. Those that are in addition single-valued around the logarithmic point $t=-\tfrac23$ form a space of dimension three. For the coefficient the corresponding dimensions are eight and seven. These counts use no value of either function, and a fit restricted to these spaces reproduces the numerical values of both functions. The expansion of $v$ is even in $1/X$ and has rational coefficients,
\begin{equation}
v\;=\;X^{-4}+\frac{29}{80}\,X^{-6}+\frac{923}{12800}\,X^{-8}-\frac{1531}{204800}\,X^{-10}+O\bigl(X^{-12}\bigr)\,.
\label{eq:boxv}
\end{equation}
The expansion~\eqref{eq:boxlargeX} has no higher power of the logarithm, and $\beta_n=0$ for every even $n$. Both properties follow from the expansion by regions, in which the loop momentum is either of order $X$ or of order one. In terms of eq.~\eqref{eq:boxv} the coefficients are $\alpha_n=a_n\Omega+u_n$, with $a_n$ the coefficients of $v$, and all logarithms belong to $u$. Beyond the coefficients in eq.~\eqref{eq:boxlargeX}, the expansion by regions gives $\alpha_5=\tfrac{\pi}{12}\,(22+291\log3-108\log2)$, $\alpha_6=-\tfrac{95}{3}\pi+8\,\widetilde\Omega$ and $\alpha_7=\pi\bigl(\tfrac{22519}{360}+\tfrac{423}{8}\log3-16\log2\bigr)$. Here $\widetilde\Omega=-3.3142572208468856411918120617$ is the dimensionally regularized value of the integral in eq.~\eqref{eq:boxclosed} with $y_{12}^{-1}$ replaced by $y_{12}$. From the numerical values we identify in addition $\beta_9=-\tfrac{627}{10}\pi$ and $\beta_{11}=\tfrac{10247}{840}\pi$. The series converges for $|X|>2$, beyond the outermost singular point of the system. With the coefficients through $X^{-44}$, which are given in `box_line/model_C4.json`, it is the explicit form of $C_4$ for $X\ge14$. The number $\Omega$ is the one-dimensional integral of eq.~\eqref{eq:Omega1d}, and $\widetilde\Omega$ is a combination of $\Omega$ and a second integral of the same kind. We have found no relation of either to known constants. The function $u$ is fixed by $\alpha_4=0$, by the exact values of $\beta_4$ to $\beta_8$ and $\alpha_5$, and by three boundary constants of the system that equal $-\pi/8$. None of these conditions constrains the coefficient of $v$, and the condition at $t=-\tfrac23$ does not constrain it either. Single-valuedness at $t=-1+1/\sqrt{10}$ determines it, and the value agrees with $\Omega$ to 36 digits. The boundary values of $u$ and $v$ and an evaluator are in `box_line/`.

## The coefficient.

 The expansion of $V_4$ at large $X$ starts at $X^{-5}$. Its coefficients through $X^{-11}$ are known exactly as rational combinations of $\pi$, $\pi\log2$ and $\pi\log3$, and its first logarithm appears at $X^{-11}$ with $\beta_{11}=-\tfrac{11}{21}\pi$. On the space of dimension eight these conditions leave two directions that are free of logarithms at large $X$, both entering at $X^{-12}$. Two exact conditions fix them. The first is single-valuedness at $t=-1+1/\sqrt{10}$, and the second is the absence of a pole at $t=0$. With these conditions $V_4$ contains no undetermined constant.


==> anc/box_j_invariants.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% box_j_invariants.tex -- the j-invariants j_adj(t), j_opp(t), j_nest(t), of degree 24 in t, of the three elliptic curves E_adj, E_opp, E_nest of Sec. 6.4 and App. B.4 (the box on the line X_v = 1+t, regular-tetrahedron momenta of unit side); the polynomial cubed in each numerator is c_4 up to normalization and the periods are c_4^(-1/4) 2F1(1/12,5/12;1;1728/j), eqs. (period) and (boxhyp) of App. B.4; a LaTeX fragment, not compiled on its own.
\begin{equation}
\begin{aligned}
j_{\rm adj} &\;=\; \frac{256\,(t^8+8t^7+22t^6+20t^5+t^4+20t^3+40t^2+8t+1)^3}{t^4\,(t-1)^2\,(t+1)^4\,(t+2)^4\,(t+3)^2\,(12t^4+48t^3+52t^2+8t+1)}\,,\\[2pt]
j_{\rm opp} &\;=\; \frac{-32\,\bigl(t^8+8t^7+19t^6+2t^5-\tfrac{183}{4}t^4-47t^3-5t^2+4t+1\bigr)^3}{t^4\,(t+2)^4\,\bigl(t^2+2t+\tfrac32\bigr)^4\,\bigl(t^2+2t+\tfrac12\bigr)^2\,\bigl(t^2+2t-\tfrac12\bigr)}\,,\\[2pt]
j_{\rm nest} &\;=\; \frac{6912\,(17t^8+136t^7+454t^6+820t^5+881t^4+596t^3+264t^2+72t+9)^3}{t^4\,(t+1)^4\,(t+2)^4\,(2t+1)^2\,(2t+3)^2\,(13t^2+26t+9)^2\,(4t^4+16t^3+20t^2+8t+3)}\,,
\end{aligned}
\label{eq:boxj}
\end{equation}


==> anc/box_line/README.md <==
# eq_box_evaluate_standalone — C4(t) and psi4(t) of the one-loop box (conformally coupled scalar, d=3) on the equilateral line

Requirements: python >= 3.8 and mpmath. No other dependencies and no network access. Throughout, "d" after a number means decimal digits.

## What it evaluates
* Line: regular tetrahedron P_v = S = T = 1, x_v = 1 + t (X := 1 + t). The objects are C4, the loop-integrated correlator of Sec. 6.5 of the paper, and psi4, the loop-integrated wavefunction coefficient (V_4 in the paper). The normalization is that of the paper.
* **C4(t) = u(t) + Ω v(t).** Here u and v are canonical solutions of the EXACT 28-dimensional differential system for C4 (Sec. 6.4 and App. B.7: the eps-regulated integration-by-parts system on the line, reduced by the exact values of the eps^-2 (double-pole) coefficients). They are fixed WITHOUT data by
  (i) single-valuedness at t = 1, -1 + sqrt(3/2), 0, -1 + 1/sqrt(2), -1 + 2/sqrt(13), -1/2 and -2/3;
  (ii) the exact large-X conditions beta_4 = beta_6 = beta_8 = 0, beta_5 = -24 pi, alpha_5 = pi(22 + 291 ln 3 - 108 ln 2)/12, beta_7 = -158 pi/3 (from the expansion by regions of App. B.8);
  (iii) w'_1 = w'_22 = w'_23 = -pi/8 (the exact double-pole boundary constants of App. B.7).
  v is the unique direction free of logarithms at infinity, v(X) = X^-4 + (29/80) X^-6 + (923/12800) X^-8 - (1531/204800) X^-10 + ... (even, rational coefficients).
  Ω is a PARAMETER (--omega). The default is 21.444429513935774519503166765342655572915350435409, the hypergeometric closed form of Ω (eq. (Omegahyp) of App. B.8) to 50 digits. The integral that defines Ω is eq. (boxclosed) of Sec. 6.5; eq. (Omega1d) of App. B.8 reduces it to one dimension. Transporting a fit to direct numerical values of C4 to large X and matching the asymptotic series gives 21.44442951393577451950316676534 (29.7 d agreement). A direct numerical evaluation of the Ω integral gives 21.4444295139357745195031667653 (30 d).
* **psi4(t) = c(t) . w(t)**, with the exact 34-dimensional differential system for psi4 (Sec. 6.4, App. B.7 and B.9). The boundary vector is fitted to direct numerical values of psi4 INSIDE the 8-dimensional physical space (single-valuedness as above; 7-dimensional with t = -2/3): psi4 = u_psi + Ω'_1 v_1 + Ω'_2 v_2. The fitted vector carries the coefficients of the two directions free of logarithms; the exact asymptotic data c5, c7, c9, s2, b11, c11 are reproduced to 25-31 d. In the paper (App. B.9) both constants are fixed exactly, with no data, by two conditions: no pole at t = 0 and single-valuedness at t = -1 + 1/sqrt(10). They are rational combinations of Ω, Ω̃ and π. The fitted vector in model_psi4.json agrees with the parameter-free vector to 32-33 digits.

## Modes
* explicit (X = 1+t >= 2.5; full accuracy for X >= 14): C = sum_{n<=44} X^-n (alpha_n + beta_n log X). For C4, alpha_n = alpha_n(u) + Ω alpha_n(v) and beta_n = beta_n(u).
* transport: Taylor-series integration of d/dt w = G(t) w from t0 = 3/4 along the real axis. Every real singular point of the system between t0 and t is passed through the UPPER half plane, the convention under which the boundary vectors are defined. In practice a detour is needed for t > 1 or t < 0.6224. The integration is run at two precisions; the certified digits are their agreement, capped by the accuracy of the boundary data (C4 28 d, psi4 27 d). The arithmetic is pure-python fixed point.
* auto (default): explicit if X >= 14 and its tail bound meets --need, else transport.
* both: runs both modes and prints their agreement, as a consistency check (37-40 d at t = 15 and 30 for C4).
* Fail-closed: exit 3 when the certified digits are below --need (default dps - 4). Exit 4 outside the supported range: t <= 0 (the physical region is t > 0); |t| < 1e-6 (t = 0 is a regular singular point of the system: the physical value is finite there but needs the local Frobenius connection, which is not included); t exactly a singular point of the system (choose a nearby regular rational).

Pass rational t as p/q. Exit codes: 0 ok; 1/2 usage error or missing dependency; 3 certified digits below --need; 4 unsupported t.

## Usage
    python3 eq_box_evaluate_standalone.py --which C4 --t 15                       # auto -> explicit
    python3 eq_box_evaluate_standalone.py --which C4 --t 1/10 --mode transport --dps 28
    python3 eq_box_evaluate_standalone.py --which psi4 --t 46/51 --mode transport
    python3 eq_box_evaluate_standalone.py --which C4 --t 2 --mode both            # transport is the valid mode at t = 2; explicit mode is outside its range below X = 14 and gives ~8 d
    python3 eq_box_evaluate_standalone.py --which C4 --t 20 --omega 21.44442951393577451950316676534
    python3 eq_box_evaluate_standalone.py --selftest-quick                        # the 3 explicit checks
    python3 eq_box_evaluate_standalone.py --selftest                              # adds 2 transport checks against independent certified values of C4; exit 0 iff all pass

Options: --json for machine-readable output; --datadir DIR if the json files are in another directory (default: the directory of the script); --verbose prints the progress of the integration; --dps sets the target digits (default 28).

## Files (same directory)
* system_C4_28.json, system_psi4_34.json: the exact systems. The entries G[i,j] and the observable row c_j are pairs (numerator, denominator) of ascending rational coefficient lists in t. Each file also lists the singular points of its system (35 d, from a certified root finder), used for step control and detours.
* model_C4.json: u(3/4) and v(3/4) (28 components in the basis of system_C4_28.json, i.e. the 28 rows of the normal form of the reduction that survive the quotient; 45-50 digits), the values of Ω, and alpha_n(u), beta_n(u), alpha_n(v) for n = 4..44.
* model_psi4.json: the 34-component psi4 vector at t = 3/4 and alpha_n, beta_n for n = 5..44.
* selftest_reference.json: reference values. Three are values at large X at which the explicit series and the transport of the exact system agree to 31-40 d. Two are values of C4 from an independent direct numerical evaluation with certified error (t = 2, certified to 23.6 d; t = 1/10, certified to 26.4 d). Self-test digits at dps 28: explicit 29.3 / 29.9 / 29.7 (C4 at t = 15, psi4 at t = 15, C4 at t = 30), transport 28.4 (C4 at t = 2) and 30.4 (C4 at t = 1/10). The explicit references were computed with the 30 d direct value of Ω, while the default Ω is the 50 d closed-form value; this limits those three comparisons to 29-30 d.
* singular_points.json: the singular points of both systems (t-plane, 35 d), the same lists as in the system files.

## Exact and numerical content
Exact: both systems (G and c over Q(t)), the eps^-2 constants (-pi/8), the asymptotic structure and the constants used to fix u, the rational X-series of v, and the single-valuedness conditions (certified numerically, with gaps from 1e-5 to 1e-51).
Certified numerics: u(3/4) and v(3/4) (fixed without data, ~28-33 d), and the alpha_n/beta_n functionals (from the monodromy at infinity on the circle |X| = 3, at 60 digits).
Quoted: Ω (default: the 50 d closed-form value of eq. (Omegahyp); the transport gives a 29.7 d cross-check) and the psi4 boundary vector (fit to direct numerical values, ~27-33 d).
Further exact logarithmic coefficients identified from the numerical values: beta_9 = -627 pi/10 and beta_11 = 10247 pi/840 (both also in ../box_details.md), beta_13 = 2475239 pi/10080, beta_15 = 2789981 pi/7040, beta_17 = -130953871 pi/139776. The expansion by regions gives alpha_7 = pi(22519/360 + 423/8 ln 3 - 16 ln 2) exactly (eq. (higherorders) of App. B.8, with alpha_6 and beta_7).

## Validation
A table of direct numerical values (33-34 d): C4 fits in the 4-dimensional space with 8 real unknowns at 33.2 d, and values not used in the fit agree to 33-34.6 d. Controls (a decoy x(1+t/10^9), changed prefactors, a wrong table) fail by at least 19 orders of magnitude. Tests against an independent direct numerical evaluation, whose values were not used in building the models: the C4 model, fixed without data, passes 15/15 and 8/8 on two sets (28.0-29.4 d); the psi4 vector, fitted in the 8-dimensional space, passes 8/8 on a further set (32.2-33.1 d).


==> anc/box_line/eq_box_evaluate_standalone.py <==
#!/usr/bin/env python3
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

r"""eq_box_evaluate_standalone.py -- C4(t) and psi4(t) of the conformally coupled scalar one-loop box on the equilateral line
(x_v = 1 + t, regular tetrahedron P_v = S = T = 1).  Needs python and mpmath only.

    C4(t)  = u(t) + Omega * v(t)          (u, v canonical solutions of the exact 28-dim differential system for the correlator C4, Sec. 6.4-6.5 and App. B.7 of the paper; Omega a parameter)
    psi4(t) = c(t) . w(t)                  (exact 34-dim system for psi4 = the wavefunction coefficient V_4 of the paper; boundary vector fitted to direct numerical values of psi4 inside the 8-dim physical space)

Modes
  explicit : large-X series  sum_n X^-n (alpha_n + beta_n log X), X = 1+t, n <= 44  (use for X >= 14)
  transport: Taylor-series integration of the exact system d/dt w = G(t) w from the base point t0 = 3/4 to t along the real axis, with
             the boundary-vector convention (detours through the UPPER half plane around every real singular point in between).
  auto     : explicit if X >= 14 and its tail bound meets --need, else transport.
Fail-closed: exit 3 if the certified digits are below --need; exit 4 for t outside the supported range (t <= 0 -- negative t is not supported -- or |t| < 1e-6, or t exactly
a singular point of the system: t = 0 is a regular singular point of the system -- the physical value there is finite but needs the local
Frobenius connection, which this tool does not ship; use t >= 1e-6).
Dependencies: python >= 3.8, mpmath.  Optional: none.  No network, no other tools.  Data files (same directory or --datadir):
  system_C4_28.json, system_psi4_34.json (the exact rational systems with their singular points), model_C4.json, model_psi4.json,
  selftest_reference.json.
usage:
  python3 eq_box_evaluate_standalone.py --which C4 --t 15                      # auto mode
  python3 eq_box_evaluate_standalone.py --which C4 --t 1/10 --mode transport --dps 28
  python3 eq_box_evaluate_standalone.py --which psi4 --t 7/13 --mode transport
  python3 eq_box_evaluate_standalone.py --selftest                             # 5 checks, exit 0 iff all pass
  python3 eq_box_evaluate_standalone.py --which C4 --t 20 --omega 21.44442951393577451950316676534   # vary Omega
"""
import sys, os, json, argparse
from fractions import Fraction
try:
    import mpmath as mp
except ImportError:
    print('this tool needs mpmath (pip install mpmath)'); sys.exit(2)
try: sys.set_int_max_str_digits(0)
except Exception: pass
HERE = os.path.dirname(os.path.abspath(__file__))

# ----------------------------------------------------------------------------------------------------------------- data loading
def load_json(datadir, name):
    fn = os.path.join(datadir, name)
    if not os.path.exists(fn): return None
    with open(fn) as f: return json.load(f)

def load_system(datadir, which):
    tag = 'C4_28' if which == 'C4' else 'psi4_34'
    d = load_json(datadir, 'system_%s.json' % tag)
    if d is None: raise SystemExit('missing system_%s.json in %s' % (tag, datadir))
    return d

# ----------------------------------------------------------------------------------------------------------------- fixed-point transport core
# All transport arithmetic is done in binary FIXED POINT with Python integers (value = n / 2^B), complex numbers as (re, im) int pairs.
# The bookkeeping is exact; B carries generous guard bits.
def to_fix(fr, B):
    """Fraction -> fixed-point int (round to nearest)"""
    n, d = fr.numerator, fr.denominator
    return (n << B) // d if n >= 0 else -((-n << B) // d)
def taylor_shift_fix(coeffs, zr, zi, M, B):
    """first M+1 Taylor coefficients (complex fixed pairs) of p(z+u); coeffs: list of real fixed ints ascending; z = (zr, zi) fixed"""
    ar = list(coeffs); ai = [0] * len(coeffs); out = []
    for k in range(M + 1):
        L = len(ar)
        if L == 0: out.append((0, 0)); continue
        qr = [0] * (L - 1); qi = [0] * (L - 1); cr = 0; ci = 0
        for i in range(L - 1, -1, -1):
            # acc = acc*z + a_i
            tr = (cr * zr - ci * zi) >> B; ti = (cr * zi + ci * zr) >> B
            cr = tr + ar[i]; ci = ti + ai[i]
            if i > 0: qr[i - 1] = cr; qi[i - 1] = ci
        out.append((cr, ci)); ar, ai = qr, qi
    return out
def series_div_fix(nser, dser, M, B):
    """complex series division to order M (fixed point)"""
    d0r, d0i = dser[0]; den2 = (d0r * d0r + d0i * d0i) >> B          # |d0|^2 fixed
    out = []
    for k in range(M + 1):
        sr, si = nser[k] if k < len(nser) else (0, 0)
        for j in range(1, min(k, len(dser) - 1) + 1):
            djr, dji = dser[j]; orr, oi = out[k - j]
            sr -= (djr * orr - dji * oi) >> B; si -= (djr * oi + dji * orr) >> B
        # (s / d0) = s * conj(d0) / |d0|^2
        nr = (sr * d0r + si * d0i) >> B; ni = (si * d0r - sr * d0i) >> B
        out.append(((nr << B) // den2, (ni << B) // den2))
    return out
class System:
    def __init__(self, d, B):
        self.n = d['dim']; self.B = B
        self.G = {}; self.dens = {}
        for key, (num, den) in d['G'].items():
            i, j = (int(x) for x in key.split(','))
            dk = tuple(den)
            if dk not in self.dens: self.dens[dk] = [to_fix(Fraction(x), B) for x in den]
            self.G[(i, j)] = ([to_fix(Fraction(x), B) for x in num], dk)
        self.c = [None if e is None else ([Fraction(x) for x in e[0]], [Fraction(x) for x in e[1]]) for e in d['c']]
        self.sings = [complex(float(s[0]), float(s[1])) for s in d['singular_points']]
        self.real_sings = sorted(set(s.real for s in self.sings if abs(s.imag) < 1e-20))
    def dist(self, z): return min(abs(z - s) for s in self.sings)
    def step_series(self, w, zr, zi, M):
        """Taylor coefficients W_k (complex fixed vectors) of the solution at centre z, W_0 = w:  (k+1) W_{k+1} = sum_{m<=k} G_m W_{k-m}"""
        B = self.B; n = self.n
        dser = {dk: taylor_shift_fix(dc, zr, zi, M, B) for dk, dc in self.dens.items()}
        Gs = {}
        for (i, j), (num, dk) in self.G.items():
            Gs[(i, j)] = series_div_fix(taylor_shift_fix(num, zr, zi, M, B), dser[dk], M, B)
        W = [list(w)]
        for k in range(M):
            accr = [0] * n; acci = [0] * n
            for (i, j), gser in Gs.items():
                sr = 0; si = 0
                for m in range(k + 1):
                    gr, gi = gser[m]; wr, wi = W[k - m][j]
                    sr += gr * wr - gi * wi; si += gr * wi + gi * wr
                accr[i] += sr; acci[i] += si
            W.append([((accr[i] >> B) // (k + 1), (acci[i] >> B) // (k + 1)) for i in range(n)])
        return W
def eval_series_fix(W, ur, ui, B):
    n = len(W[0]); M = len(W) - 1; out = []
    for i in range(n):
        cr, ci = W[M][i]
        for k in range(M - 1, -1, -1):
            tr = (cr * ur - ci * ui) >> B; ti = (cr * ui + ci * ur) >> B
            wr, wi = W[k][i]; cr = tr + wr; ci = ti + wi
        out.append((cr, ci))
    return out
def bitmag(pair): return max(abs(pair[0]).bit_length(), abs(pair[1]).bit_length())
def hop_path(x0, x1, real_sings):
    """convention: if a real singular point lies strictly between x0 and x1, go x0 -> x0+ih -> x1+ih -> x1 (UPPER half plane)"""
    lo, hi = min(x0, x1), max(x0, x1)
    if not [s for s in real_sings if lo < s < hi]: return [complex(x1, 0)]
    h = min(0.125, max(abs(x1 - x0) / 2, 1.0 / 64))
    return [complex(x0, h), complex(x1, h), complex(x1, 0)]
def transport(sysd, w0, t0, t1, dps, ratio=0.2, verbose=False):
    """march the complex vector w0 (mpc list) from t0 to t1 (Fractions) with the fixed-point Taylor method; returns (I(t1) as mpc, w(t1), steps).
    Steps land exactly on binary-representable points; step size = ratio x distance to the nearest singular point of G; order M with ratio^M ~ 2^-B."""
    wp = dps + 24                                  # guard digits (the solution vectors have large cancelling components in this basis)
    B = int(3.3219 * wp) + 16                      # fixed-point fraction bits
    M = int(B / (-__import__('math').log2(ratio))) + 2
    S_ = System(sysd, B)
    x0 = float(t0); x1 = float(t1)
    legs = hop_path(x0, x1, S_.real_sings)
    with mp.workdps(wp + 10):
        w = [(int(mp.floor(mp.re(x) * 2 ** B + mp.mpf(1) / 2)), int(mp.floor(mp.im(x) * 2 ** B + mp.mpf(1) / 2))) for x in w0]
    # exact fixed representation of the endpoints: t0, t1 rationals -> use exact Fraction arithmetic for the LAST step so that we arrive exactly at t1
    pos = complex(x0, 0); posr = to_fix(Fraction(t0), B); posi = 0
    steps = 0
    targets = []
    for z in legs:
        zr = to_fix(Fraction(t1), B) if z.real == x1 else to_fix(Fraction(t0), B) if z.real == x0 else int(z.real * 2 ** 52) * (1 << B) // (1 << 52)
        zi = int(round(z.imag * 2 ** 52)) * (1 << B) // (1 << 52)
        targets.append((z, zr, zi))
    for (z, zr, zi) in targets:
        while True:
            remr, remi = zr - posr, zi - posi
            remf = complex(remr / 2 ** B, remi / 2 ** B); rem_abs = abs(remf)
            if rem_abs < 2.0 ** (-(B - 24)): posr, posi, pos = zr, zi, z; break
            d = S_.dist(pos)
            if d < 1e-12: raise SystemExit('path hits a singular point of the system near t=%s' % pos)
            h = min(rem_abs, ratio * d)
            if h >= rem_abs: ur, ui = remr, remi                     # land exactly on the target
            else:
                f = h / rem_abs; ur = int(remr * f); ui = int(remi * f)
            W = S_.step_series(w, posr, posi, M)
            while True:
                wn = eval_series_fix(W, ur, ui, B)
                sc = max(bitmag(x) for x in wn); ub = max(bitmag((ur, ui)) - B, -10 ** 9)     # log2|u| (u fixed)
                tail = max(max(bitmag(x) for x in W[M]) + M * ub, max(bitmag(x) for x in W[M - 1]) + (M - 1) * ub)
                if tail < sc - (B - 8): break
                ur //= 2; ui //= 2
                if bitmag((ur, ui)) < B - 70: raise SystemExit('step underflow near t=%s' % pos)
            w = wn; posr += ur; posi += ui; pos = complex(posr / 2 ** B, posi / 2 ** B); steps += 1
            if verbose and steps % 10 == 0: print('  step %d at t=%.6f%+.6fi' % (steps, pos.real, pos.imag)); sys.stdout.flush()
    with mp.workdps(wp):
        wm = [mp.mpc(mp.mpf(wr) / 2 ** B, mp.mpf(wi) / 2 ** B) for (wr, wi) in w]
        tt = mp.mpf(t1.numerator) / t1.denominator; tot = mp.mpc(0)
        for j, e in enumerate(S_.c):
            if e is None: continue
            num = mp.mpf(0)
            for c_ in reversed(e[0]): num = num * tt + mp.mpf(c_.numerator) / c_.denominator
            den = mp.mpf(0)
            for c_ in reversed(e[1]): den = den * tt + mp.mpf(c_.numerator) / c_.denominator
            tot += num / den * wm[j]
    return tot, wm, steps

# ----------------------------------------------------------------------------------------------------------------- explicit series
def explicit_value(model, which, tq, omega, dps):
    ser = model['series']; nmin, nmax = ser['nmin'], ser['nmax']
    with mp.workdps(dps + 30):
        X = mp.mpf(tq.numerator) / tq.denominator + 1
        if X <= 2: return None
        L = mp.log(X); tot = mp.mpf(0); terms = []
        for nn in range(nmin, nmax + 1):
            if which == 'C4':
                au, bu = (mp.mpf(x) for x in ser['u'][str(nn)]); av = mp.mpf(ser['v'][str(nn)])
                al, be = au + omega * av, bu
            else:
                al, be = (mp.mpf(x) for x in ser['coefficients'][str(nn)])
            term = X ** (-nn) * (al + be * L); tot += term; terms.append(abs(term))
        r = mp.mpf(2) / X; tail = max(terms[-3:]) * r / (1 - r)
        cert = float(-mp.log10(tail / abs(tot))) if tail > 0 else 99.0
    return tot, cert

def model_vector(model, which, omega):
    if which == 'C4':
        u = [mp.mpc(mp.mpf(x[0]), mp.mpf(x[1])) for x in model['u_t0']]; v = [mp.mpc(mp.mpf(x[0]), mp.mpf(x[1])) for x in model['v_t0']]
        return [u[i] + omega * v[i] for i in range(len(u))]
    return [mp.mpc(mp.mpf(x[0]), mp.mpf(x[1])) for x in model['vector_t0']]

MODEL_DIGITS = {'C4': 28.0, 'psi4': 27.0}     # accuracy of the boundary data (see model_*.json 'accuracy')

def evaluate(which, tq, mode, dps, need, datadir, omega=None, verbose=False):
    mp.mp.dps = max(mp.mp.dps, dps + 60)          # global working precision for all parsing of model data (components up to 1e9 with heavy cancellation)
    model = load_json(datadir, 'model_%s.json' % which)
    if model is None: raise SystemExit('missing model_%s.json in %s' % (which, datadir))
    with mp.workdps(dps + 40):
        omega_v = mp.mpf(omega if omega is not None else model.get('Omega_default', '0'))
    X = float(tq) + 1
    if tq <= Fraction(0, 1) and abs(tq) >= Fraction(1,10**6): raise SystemExit(4 if not print('t <= 0 is outside the supported range of this evaluator (physical region t > 0; the space was built with single-valuedness through t = -1/2 only)') else 4)
    if abs(tq) < Fraction(1, 10**6): 
        print('t = %s: t = 0 is a regular singular point of the system; the physical value is finite but needs the local Frobenius connection (not shipped). Use |t| >= 1e-6.' % tq); sys.exit(4)
    res = {}
    if mode in ('explicit', 'auto', 'both'):
        e = explicit_value(model, which, tq, omega_v, dps) if X >= 2.5 else None
        if e is not None:
            val, cert = e; cert = min(cert, MODEL_DIGITS[which]); res['explicit'] = (val, cert)
            if mode == 'explicit' or (mode == 'auto' and X >= 14 and cert >= need): return val, cert, 'explicit', res
        elif mode == 'explicit': raise SystemExit('explicit mode needs X = 1+t >= 2.5 (use >= 14 for full accuracy)')
    sysd = load_system(datadir, which)
    for s in sysd['singular_points']:
        if abs(float(s[1])) < 1e-20 and abs(Fraction(s[0][:40]) - tq) < Fraction(1, 10**12) if False else (abs(float(s[1])) < 1e-20 and abs(float(s[0]) - float(tq)) < 1e-12):
            print('t = %s is a singular point of the system; choose a nearby regular t' % tq); sys.exit(4)
    w0 = model_vector(model, which, omega_v)
    v1, _, st1 = transport(sysd, w0, Fraction(model['base']), tq, dps, verbose=verbose)
    v2, _, st2 = transport(sysd, w0, Fraction(model['base']), tq, dps + 8, verbose=False)
    with mp.workdps(dps + 40):
        agree = float(-mp.log10(abs(v1 - v2) / abs(v2))) if v1 != v2 else float(dps + 8)
        val = mp.re(v2); cert = min(agree, MODEL_DIGITS[which])
    res['transport'] = (val, cert, agree, st1 + st2)
    if 'explicit' in res:
        with mp.workdps(dps + 40): res['explicit_vs_transport_digits'] = float(-mp.log10(abs(res['explicit'][0] - val) / abs(val)))
    return val, cert, 'transport', res

def selftest(datadir, dps=28, quick=False):
    ref = load_json(datadir, 'selftest_reference.json'); ok = True; rows = []
    for tcase in ref['tests']:
        if quick and tcase['mode'] == 'transport': continue
        tq = Fraction(tcase['t'])
        val, cert, mode, res = evaluate(tcase['which'], tq, tcase['mode'], dps, 10, datadir)
        with mp.workdps(60):
            refv = mp.mpf(tcase['value']); dg = float(-mp.log10(abs(val - refv) / abs(refv))) if val != refv else 99.0
        passed = dg >= tcase['digits_required'] - 0.5
        ok = ok and passed
        rows.append((tcase['which'], tcase['t'], mode, dg, tcase['digits_required'], passed))
        print('selftest %-4s t=%-5s %-9s agreement %.1f d (need %s) %s' % (tcase['which'], tcase['t'], mode, dg, tcase['digits_required'], 'PASS' if passed else 'FAIL')); sys.stdout.flush()
    print('SELFTEST', 'PASS' if ok else 'FAIL'); return 0 if ok else 1

if __name__ == '__main__':
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument('--which', choices=['C4', 'psi4']); ap.add_argument('--t', help='rational p/q or decimal'); ap.add_argument('--mode', default='auto', choices=['auto', 'explicit', 'transport', 'both'])
    ap.add_argument('--dps', type=int, default=28, help='target digits'); ap.add_argument('--need', type=float, default=None, help='fail-closed threshold (default dps-4)')
    ap.add_argument('--omega', default=None, help='Omega for C4 (default: model_C4.json Omega_default = hypergeometric closed form, 50 digits)'); ap.add_argument('--datadir', default=HERE)
    ap.add_argument('--selftest', action='store_true'); ap.add_argument('--selftest-quick', action='store_true', help='explicit-mode checks only'); ap.add_argument('--verbose', action='store_true'); ap.add_argument('--json', action='store_true')
    a = ap.parse_args()
    if a.selftest or a.selftest_quick: sys.exit(selftest(a.datadir, a.dps, quick=a.selftest_quick))
    if not a.which or a.t is None: ap.error('--which and --t are required (or --selftest)')
    tq = Fraction(a.t); need = a.need if a.need is not None else a.dps - 4
    val, cert, mode, res = evaluate(a.which, tq, a.mode, a.dps, need, a.datadir, a.omega, a.verbose)
    with mp.workdps(a.dps + 20):
        shown = mp.nstr(val, max(3, int(min(cert, a.dps + 5))))
        out = dict(which=a.which, t=str(tq), value=shown, certified_digits=round(cert, 1), mode=mode, dps=a.dps)
        if 'transport' in res: out.update(two_precision_agreement=round(res['transport'][2], 1), steps=res['transport'][3])
        if 'explicit_vs_transport_digits' in res: out['explicit_vs_transport_digits'] = round(res['explicit_vs_transport_digits'], 1)
    print(json.dumps(out) if a.json else '%s(t=%s) = %s   [%s; certified %.1f d%s]' % (a.which, out['t'], shown, mode, cert, ('; two-precision %.1f' % out['two_precision_agreement']) if 'two_precision_agreement' in out else ''))
    if 'explicit_vs_transport_digits' in out: print('explicit vs transport: %.1f d' % out['explicit_vs_transport_digits'])
    if cert < need: print('FAIL-CLOSED: certified %.1f < needed %.1f' % (cert, need)); sys.exit(3)


==> anc/box_line/model_C4.json <==
{
 "what": "C4 = u + Omega v on the equilateral line (x_v = 1+t, X = 1+t): the boundary vectors u(3/4) and v(3/4) in the coordinates of system_C4_28.json (the exact 28-dimensional differential system for the correlator C4 of Sec. 6.4-6.5 and App. B.7 of the paper), and the large-X series of u and v. Omega is a PARAMETER: the default is the hypergeometric closed form of Omega (Sec. 6.5; eq. (Omegahyp) of App. B.8) to 50 digits. A determination from direct numerical values of C4, transported to large X and matched to the exact asymptotic series, agrees with it to 29.7 digits.",
 "base": "3/4",
 "dim": 28,
 "u_t0": [
  [
   "-0.39269908169872415480783042290993786052464617492189",
   "2.4923477597862298414232540967555210286986853224625e-53"
  ],
  [
   "-0.39269908169872415480783042290993786052464617502324",
   "-3.0354509449720435721341647006951484596921677847596e-48"
  ],
  [
   "-0.39269908169872415480783042290993786052464617494723",
   "-2.3078212841081490287590062705256435143969223079063e-48"
  ],
  [
   "-3115237.1923903219048174198428759839524381123984112",
   "7.0153022817457994761180316820329481302651863843131e-42"
  ],
  [
   "-64688915.986936709620035230180177749516451125608409",
   "1.4580633382551072109746934821651327306231172181923e-40"
  ],
  [
   "-1539055412.3999294538289677988110460931440065971556",
   "3.4698483198794293485379062514548778778830888090802e-39"
  ],
  [
   "0.29246847207194221142122454538032827816407341704664",
   "1.5036966435111894001931556063095373970516405777934e-44"
  ],
  [
   "-0.075402180343332392327037630089155880551787101192044",
   "-1.6057431719211499641541422365161145816969628938354e-44"
  ],
  [
   "0.041864773109493715170648654031721781699247559405204",
   "5.8653667370353914078184051017103281216935300810529e-45"
  ],
  [
   "-9.7863168225633109645091737988481227694601624223497",
   "2.7453690451312282153017010085964632429230253180292e-44"
  ],
  [
   "-1.3499233555653300124671140270122068205520930302349",
   "-4.9938634191929201136212641093318717802272448252586e-44"
  ],
  [
   "-0.0014634580644662249058575315561979434515932584749983",
   "7.3155488411150666083377347427810844665041156334617e-46"
  ],
  [
   "0.072163203832799810277467939814032324562122704596746",
   "4.6362424371611104176501963378014867123840029800315e-43"
  ],
  [
   "-0.31912787486321454631354723154334241847109257636365",
   "1.6351470125192811805334671263536043789169195417457e-42"
  ],
  [
   "-0.0013747108677673142399379911715314398195025394778963",
   "-4.1066173231010730813520287443052900647973655750885e-45"
  ],
  [
   "-0.00094754780341560980673832840738633670572587006772508",
   "-3.0388962838963129646296308167842093177837967249048e-45"
  ],
  [
   "-0.31064151495984112203512411198657477723131930509776",
   "4.2436925804327198515511603283722004461701618950601e-43"
  ],
  [
   "0.074134892428075529441052549272788848478046596683836",
   "4.7760393934161495495392188990777858566792989345574e-44"
  ],
  [
   "10.747483347566554267250694531825388937950887525979",
   "-1.4826596745174325796485051383048464103343891028694e-41"
  ],
  [
   "0.02386966769736080125760754551156226566020552826656",
   "-3.293243526566104216850007517707448072167329346816e-44"
  ],
  [
   "0.074764150496796632489414540656930081422815566129448",
   "4.3967975738466200172686608325728320409006464665058e-44"
  ],
  [
   "-15.355741400550367521644182884419213330418724978724",
   "2.264104880939222524640486065624261466460232360196e-41"
  ],
  [
   "0.022846542118648970714931063587319829706690227210885",
   "7.519918955153077774815392802619739340269654028663e-43"
  ],
  [
   "0.05073120310563748218083138091323344504282631846251",
   "-1.8608761309619761117527561777452342498201677754592e-43"
  ],
  [
   "-0.047858668854027809994683665936124279125095448259049",
   "2.7918403455180852833746203782364980202711330436776e-43"
  ],
  [
   "0.080959394934921723169077452460157374753332599822484",
   "2.7603354519856679620085925259572040351781688080167e-43"
  ],
  [
   "0.54047519810117950655404074723103330886282135984373",
   "5.6565452016863685925236788226277263649978898975599e-43"
  ],
  [
   "51.910089688827729198980527078413865819487277740924",
   "2.787921941017219504143165666721292889553665304267e-42"
  ]
 ],
 "v_t0": [
  [
   "3.4528083712229481740735586850110106321988068893691e-67",
   "-6.284055889419973798847063879525092029605275987297e-67"
  ],
  [
   "2.1448640776783835153425671446016838287202946545454e-61",
   "-3.9035441033600131760511457481747370806015408078987e-61"
  ],
  [
   "-2.8851005371099204982697263044056567924032210696922e-61",
   "5.2507625877603783415660007556709320587990491393109e-61"
  ],
  [
   "-9.5527372910162803927023573282780998364983790753899e-56",
   "1.7385435332233072536269039969171158957966744962599e-55"
  ],
  [
   "-1.9779690712542476390221767645252709682371215147427e-54",
   "3.599903863598014410017400974765281902259987154762e-54"
  ],
  [
   "-4.7014842417965147296997642799727403932378110564954e-53",
   "8.5567118254938430174596601570012245252759040345049e-53"
  ],
  [
   "-1.0535439383968786490421441087903653116042403722776e-57",
   "2.1686325625067469884426155594463083628564998596368e-57"
  ],
  [
   "3.9872080779501013525954514399146247618907561725385e-59",
   "-7.3195828421741381780199602917232046713480936851114e-59"
  ],
  [
   "2.3804489679439826298286056055870496204978979918028e-58",
   "-5.0312391334589456578621611377174227591543357664975e-58"
  ],
  [
   "1.2100750551091367914135452198311181963055940457233e-58",
   "-2.4489676750967971374168765213843580956770152089242e-58"
  ],
  [
   "-1.9125776919470962742465122467344620241007553864434e-57",
   "3.977238551420350797583137586478032824785738070784e-57"
  ],
  [
   "1.0769133978514778157358992024545114639616859852812e-59",
   "-2.7967707119564466754410497245376465305689834353273e-59"
  ],
  [
   "8.2319817644813939556186849137995435454931940284831e-57",
   "-2.1245012798616181165842302254859601435695731784794e-56"
  ],
  [
   "2.552940890487275143408946352072960226978654705674e-56",
   "-6.6182827916553839241768405674299900493058705551584e-56"
  ],
  [
   "-6.4554643365506182374623232444371363164820466115247e-59",
   "1.6604022753069525932079291381648611925506618992327e-58"
  ],
  [
   "-4.8912896964147751210562582718152020320675488465676e-59",
   "1.2524955370566906639079972380431122046058310273315e-58"
  ],
  [
   "6.6513295058551402396576307274381397210631085012246e-57",
   "-1.7119768410150396889950497945754234643131022363972e-56"
  ],
  [
   "-5.3592552813876140163376107936331109745959060104326e-58",
   "1.1252207643607946079139633534101871832288581323483e-57"
  ],
  [
   "-2.3060551215018698586510130278492278135218917963627e-55",
   "5.9411611323565169390599434097925795394066299471516e-55"
  ],
  [
   "-5.1323898186945218207156173096617832974629413008659e-58",
   "1.3266760303385942449349780638744560220144529762995e-57"
  ],
  [
   "-1.2033591400557779699939835105969126902749949795001e-57",
   "2.5008192428170327990939538617368910012344020821004e-57"
  ],
  [
   "3.4800789366708342392120690366059419962332524023209e-55",
   "-8.9700472411727843988704247609410407200333098741093e-55"
  ],
  [
   "1.1260830083796533011457412612357933648842088546973e-56",
   "-2.9037699809941384661235020194521916374140240657979e-56"
  ],
  [
   "-2.4588803066429150208487889879991338858356196143944e-57",
   "6.1820344864074648799579976342507153930028625697839e-57"
  ],
  [
   "3.7116050396132218943216207607820112429696375190746e-57",
   "-9.3820799447512566328762296601174133157543515092073e-57"
  ],
  [
   "-2.9069893192426286124985858621340776535806067633191e-57",
   "6.0400760605236149884431657227836704479729012710853e-57"
  ],
  [
   "-9.6841345891746097330645360465494664788230182601985e-57",
   "2.0391845820511547547295328285984358343905609753928e-56"
  ],
  [
   "-2.3806547607420421597479706450918921174726147930815",
   "2.9521941018857518245789006195954258055471378716856e-55"
  ]
 ],
 "Omega_default": "21.444429513935774519503166765342655572915350435409",
 "Omega_default_source": "the hypergeometric closed form of Omega, eq. (Omegahyp) of App. B.8 of the paper, evaluated to 50 digits; it agrees with the direct integral to 60 digits",
 "Omega_from_transport_and_asymptotics": "21.44442951393577451950316676534 (the coefficient alpha_4 obtained by transporting a fit to direct numerical values of C4 to large X and matching the asymptotic series; agrees with Omega_default to 29.7 digits)",
 "Omega_direct_evaluation_30d": "21.4444295139357745195031667653 (an independent direct numerical evaluation of the Omega integral by the authors, 30 digits)",
 "series": {
  "X": "1+t",
  "nmin": 4,
  "nmax": 44,
  "u": {
   "4": [
    "-6.08287309127536315519816454586161263756186979e-42",
    "1.0727476496978084455742541141798451639600469e-41"
   ],
   "5": [
    "69.8575748780115329691121286094624733232548317",
    "-75.3982236861550377231034411987080692207320656"
   ],
   "6": [
    "-133.771430829253589277504768249528433599937413",
    "-7.60875325514083634323382401510462545459226143e-44"
   ],
   "7": [
    "344.166337293370745349025203075554803800104866",
    "-165.457213089062443892365884852720485234384255"
   ],
   "8": [
    "-595.7980601710132791530682937651058671218538",
    "-3.4175429967692651811971321689480611127267984e-41"
   ],
   "9": [
    "1022.30698630221774037855896228739035393666102",
    "-196.977859380080036051607740131624830839162521"
   ],
   "10": [
    "-1732.89610373998324617331137844156033609879375",
    "-1.14471099936892378507750833616134799123008198e-40"
   ],
   "11": [
    "2495.88060272471001325544958883684074702382315",
    "38.3236903825412039458651270815060310171052319"
   ],
   "12": [
    "-4165.29684210316421390290873017246371972648776",
    "-3.36200817930487304889988691617606710007082362e-40"
   ],
   "13": [
    "5807.18970084156400886592856993201053492441727",
    "771.447684353070062081253466804104507894575138"
   ],
   "14": [
    "-9535.86589175488341284877205682859694011521697",
    "-1.04182809943893173793261215916228908951024346e-39"
   ],
   "15": [
    "15479.3645327181214420685249423717486496035775",
    "1245.02610983737285926693810356896743414137825"
   ],
   "16": [
    "-25820.1892507448518492151823079702698398465406",
    "-3.41404772775277174583832310068055216298641462e-39"
   ],
   "17": [
    "52116.7921424916582058962922720587219048674256",
    "-2943.30728517589193185031221334841158454444297"
   ],
   "18": [
    "-91881.9939695056768487946663528459786122916756",
    "-1.15859332376048246090649836615568805465629178e-38"
   ],
   "19": [
    "195732.92335456799852083417601625530474950739",
    "-20777.384279457090912025543584705883225112026"
   ],
   "20": [
    "-362048.862131380713934474439730608798715537701",
    "-4.02519531895543178585715077630844849241705302e-38"
   ],
   "21": [
    "711649.550641669438348754495504874500524536281",
    "-46242.7679014801906937892424251567896296210721"
   ],
   "22": [
    "-1346540.68579982907509917410896439214804269445",
    "-1.42353314414682874116516789780410566879206474e-37"
   ],
   "23": [
    "2409488.78627642327202503129267191755576336137",
    "19773.9194985101531489077181483657834880366513"
   ],
   "24": [
    "-4574329.87078400023829808476671238606771767432",
    "-5.10552204251067556600331446012613884352248549e-37"
   ],
   "25": [
    "7864950.51891603843575113071998032504383212882",
    "471294.89251106353310172988567409763990697358"
   ],
   "26": [
    "-14832725.8334535166513330869383907484500407613",
    "-1.85171040494075360470907366216887266178196314e-36"
   ],
   "27": [
    "26466142.7620016290407815301481868191785656215",
    "1437662.83087175262999124170881353426118345265"
   ],
   "28": [
    "-49680156.1858319147643949332005861934203809889",
    "-6.77705868351773188553704298729664263058387078e-36"
   ],
   "29": [
    "95854704.7073694200639127805558794577526284095",
    "613571.433464780171749862803437526389031600561"
   ],
   "30": [
    "-180983917.049517999096052665030043028197843789",
    "-2.49893613319217472314458128868157719739163789e-35"
   ],
   "31": [
    "366186525.783070717456109062715971436218042347",
    "-11550098.7173070231399174202148278775812587591"
   ],
   "32": [
    "-700122957.871008281779263073929608941700929438",
    "-9.27244512473892010253380298868550071060639479e-35"
   ],
   "33": [
    "1403613472.07584651823502685196784829322918064",
    "-47257991.6384774225098599920661025679483894336"
   ],
   "34": [
    "-2711823432.39816610659778838751836178264371877",
    "-3.45905169983267522795491147882033776998107814e-34"
   ],
   "35": [
    "5239868614.96474144077092538673560368198058827",
    "-56835268.1883621008804158443278842608912872073"
   ],
   "36": [
    "-10167374454.0052059996462016157855766463737146",
    "-1.29636393949881254819341526205320768461004216e-33"
   ],
   "37": [
    "19101605936.8719055810363353779566256672543671",
    "263735069.9413313743294586428652982154097675"
   ],
   "38": [
    "-37030499479.5160089620303401500484839255833796",
    "-4.87808693326704971971965684053195637779125185e-33"
   ],
   "39": [
    "69549040234.7273188013839969350806182690561988",
    "1533335811.91919812617142696950635676992206165"
   ],
   "40": [
    "-134493708428.52008118063150630974530828647511",
    "-1.84211600346779580020600220557492574858774869e-32"
   ],
   "41": [
    "258429285982.600045970811706866437700395049803",
    "2945138951.07950341525723943812249253544937799"
   ],
   "42": [
    "-499642885678.953205442917076789214477530576514",
    "-6.97841833872392631967345679576261280039923028e-32"
   ],
   "43": [
    "983569570519.404525060958305562273566428775669",
    "-4854372215.06652659395337344270436016251586633"
   ],
   "44": [
    "-1907485614641.00501999597955321065861330110687",
    "-2.65109379566151306786659588891265976342101037e-31"
   ]
  },
  "v": {
   "4": "1.0",
   "5": "8.17032333048043367959865662322241167947249756e-65",
   "6": "0.3625",
   "7": "3.25165791964975470587911030962085409713120885e-56",
   "8": "0.072109375",
   "9": "3.78908217334885219502464793970020008802332053e-56",
   "10": "-0.0074755859375",
   "11": "-3.99428372050397296374882999863151644321691191e-55",
   "12": "-0.0140147857666015625",
   "13": "-1.83468358607469149311948037453143783427120028e-54",
   "14": "-0.00670309497833251953125",
   "15": "-2.76769560052643531290923954594507235470040806e-54",
   "16": "-0.0016401435968875885009765625",
   "17": "6.01204443829246201125054672690031167911093468e-54",
   "18": "0.00012574156928360462188720703125",
   "19": "4.34023066804886917837866720643596238944302969e-53",
   "20": "0.000342128922131075523793697357177734375",
   "21": "9.67486862419778650407692568241561274075787574e-53",
   "22": "0.0001806934611948029487393796443939208984375",
   "23": "-4.2532169674133634888023528550268511429803192e-53",
   "24": "0.000049477620178885986751993186771869659423828125",
   "25": "-9.93386725565504603561125301359743355625920008e-52",
   "26": "-0.00000128577773823999727483169408515095710754394539",
   "27": "-3.0301855741606680300451070732030001441231256e-51",
   "28": "-0.00000926746685098213419281876213062787428498268154",
   "29": "-1.31422961742973528103601787087320545533270493e-51",
   "30": "-0.00000534311332855640833880972451197521877475082973",
   "31": "2.42001146968840427006384329732811343318945793e-50",
   "32": "-0.00000160555775678242213219484857411600842169719184",
   "33": "9.90467660181193841237041251817764902783177396e-50",
   "34": "-0.000000034890454325509079761437267186430233323349108",
   "35": "1.18289677585441188653756601959052594089425138e-49",
   "36": "0.000000261006323203118824674852313202141201875454481",
   "37": "-5.59105568922519800912204067990633942396883735e-49",
   "38": "0.000000164425572679673754532325999916110006657062021",
   "39": "-3.24095967379213938599697632828383723783888866e-48",
   "40": "0.0000000536710191918417435671982854605968748914167428",
   "41": "-6.25493825421248332648028545246425981728237555e-48",
   "42": "0.0000000034521140870036239234745220730112177024313935",
   "43": "9.97437506452559934123992022196493098395361597e-48",
   "44": "-0.00000000745489788664863575613351094548692035405597298"
  },
  "note": "C4 = sum_n X^-n (alpha_n + beta_n log X), alpha_n = alpha_n(u) + Omega alpha_n(v), beta_n = beta_n(u) (v is log-free); converges for |X|>2, use X >= 14"
 },
 "accuracy": "u: fixed without any C4 data (the exact large-X conditions plus the exact -pi/8 double-pole boundary constants), components good to ~28-33 digits; the model reproduces C4 values from an independent direct numerical evaluation, which were not used in its construction, to 28.0-29.4 digits, and a table of direct numerical values of C4 to ~28.5 digits; v: exact structure (even rational X-series), numerics ~45 digits"
}

==> anc/box_line/model_psi4.json <==
{
 "what": "psi4 on the equilateral line (psi4 is the loop-integrated wavefunction coefficient, V_4 in the paper): the boundary vector at t = 3/4 in the coordinates of system_psi4_34.json (the exact 34-dimensional differential system of Sec. 6.4 and App. B.7, B.9), obtained by fitting direct numerical values of psi4 INSIDE the 8-dimensional physical (single-valued) space (7-dimensional with the condition at t = -2/3) (16 real unknowns; psi4 = u_psi + two free log-free directions, whose two coefficients are carried by this fitted vector), and its large-X series.",
 "base": "3/4",
 "dim": 34,
 "vector_t0": [
  [
   "-0.392699081698724154807830422909934899349418852",
   "-3.66981723100344789124245005766922280005969102e-39"
  ],
  [
   "-0.392699081698724154807830422909934899349418852",
   "-3.66981727898279493642792985654045868436238043e-39"
  ],
  [
   "-0.39269908169872415480783042290993489934941885",
   "-3.66981701203495119116792553545278737617098851e-39"
  ],
  [
   "-3115237.19239032190481741984287596046177151487",
   "-2.91122431698074032896430655808571610517208596e-32"
  ],
  [
   "-64688915.9869367096200352301801772617251003686",
   "-6.04525221133859139445717980311947846479262585e-31"
  ],
  [
   "-1539055412.39992945382896779881103448778770945",
   "-1.43826465372805929474481372604762512741609852e-29"
  ],
  [
   "0.292468472071942211421224545380326078001082828",
   "2.72301925379131444478289054809640536368686461e-39"
  ],
  [
   "-0.0754021803433323923270376300891553120527271135",
   "-7.04461575060304272633027494635416727843081503e-40"
  ],
  [
   "0.041864773109493715170648654031721464651309125",
   "3.93845164908432029415273939291606149257127439e-40"
  ],
  [
   "-9.78631682256331096450917379884804897556220627",
   "-9.14532481314812584644314867647603912605337401e-38"
  ],
  [
   "-1.34992335556533001246711402701219663141616711",
   "-1.26343619370196980703781313563689099315825576e-38"
  ],
  [
   "-0.00146345806446622490585753155619793241226212223",
   "-1.36838614329043140530204617724511747756031777e-41"
  ],
  [
   "0.0721632038327998102774679398140317804103763596",
   "6.74394550030432478749658777610232222526245095e-40"
  ],
  [
   "-0.31912787486321454631354723154334000791694597",
   "-2.99031719019919162542169055109945585039749209e-39"
  ],
  [
   "-0.00137471086776731423993799117153142944495574009",
   "-1.28628218745272634184577787929958685193103693e-41"
  ],
  [
   "-0.000947547803415609806738328407386329552232397329",
   "-8.87096181667110195125432390947090915390253102e-42"
  ],
  [
   "-0.310641514959841122035124111986572434729205141",
   "-2.90315758549055471288392243062227629390143974e-39"
  ],
  [
   "0.0741348924280755294410525492727882925294628175",
   "6.86851570749513544959721291406929431601600872e-40"
  ],
  [
   "10.7474833475665542672506945318253078893753848",
   "1.00449128735248892410959873503008674332249917e-37"
  ],
  [
   "0.0238696676973608012576075455115620856577671897",
   "2.23087222259650666913452670974067484946042253e-40"
  ],
  [
   "0.0747641504967966324894145406569295240683521549",
   "6.86205781696813697092789891103831540634829582e-40"
  ],
  [
   "-15.3557414005503675216441828844190975339842007",
   "-1.43512131649590306372209231091906718091470741e-37"
  ],
  [
   "0.0228465421186489707149310635873196582296989833",
   "2.1193434943951925039684632917543070586689469e-40"
  ],
  [
   "0.0507312031056374821808313809132330640174097721",
   "4.71229262982046962254188442608749642208354699e-40"
  ],
  [
   "-0.0478586688540278099946836659361239200812940166",
   "-4.43784124656131175195760095526280411001255868e-40"
  ],
  [
   "0.0939138149160748039124781342842653904407867927",
   "8.75305594516738258490116425039829865357704343e-40"
  ],
  [
   "0.0809593949349217231690774524601567797995157943",
   "7.26446126663939055810109267947503585084227956e-40"
  ],
  [
   "0.540475198101179506554040747231029288736125625",
   "4.94354341886940092689958450594774231956143796e-39"
  ],
  [
   "0.858306475079370463754573794471598985653048597",
   "1.60944934404081606123248186939992613085171513e-39"
  ],
  [
   "0.0292322039702289731734582152964947616511900771",
   "2.66137803304952035392584434665445986557209143e-40"
  ],
  [
   "-0.217791480662605840682145791991919386960824787",
   "-1.19772933304418232683351586578790105727441933e-38"
  ],
  [
   "0.0678356268939582764957530041011040371433957864",
   "-1.43099662245604242341927929018424636501218746e-40"
  ],
  [
   "-0.706222289049880721399909558700974000888515022",
   "-6.58043142296894652203521903160424512550363593e-39"
  ],
  [
   "-0.706222289049880721399909558700971867433738788",
   "-9.21448787145309152336737491548630275685667827e-39"
  ]
 ],
 "series": {
  "X": "1+t",
  "nmin": 5,
  "nmax": 44,
  "coefficients": {
   "5": [
    "0.018064380381180636793847375785690180971574904435789",
    "3.0235153559032105513150663168616050505648504652773e-54"
   ],
   "6": [
    "2.1775541931444351472847435276771806792915519319487e-34",
    "-1.301588624096180136899001481237175314853894391686e-34"
   ],
   "7": [
    "-0.039283956272370600837994655881621463874559485256143",
    "4.0606419082795648548784818752852686498547802230598e-54"
   ],
   "8": [
    "3.4073900212868083853800504910219908215716019103475e-35",
    "-1.6011586376211271611809642894362275154276866304426e-34"
   ],
   "9": [
    "0.27215921058448833879774397402903635827133448740709",
    "3.0898515813367541206038740242245861781825930874196e-54"
   ],
   "10": [
    "-0.69392998222811585215836371850833761256922303243978",
    "-7.0199718342357603537799219517899465208515054659369e-35"
   ],
   "11": [
    "4.4918834043261657213607288072362486448281113808953",
    "-1.6455961518803678868137655817178224353689932845714"
   ],
   "12": [
    "-7.4155462855631563872189251020192175741961004069071",
    "1.8042673858844044985927825560282686564817087386499e-34"
   ],
   "13": [
    "27.820010884698402772826252226770105177021676527487",
    "-11.051674156378379785306084759036739310262216263429"
   ],
   "14": [
    "-46.290356229034277622302436770270639290141525296929",
    "7.2094928180822710158798365250267852958175331537822e-34"
   ],
   "15": [
    "116.42683340036766959472712252163755337968267486866",
    "-36.760515704590243603520046831695928302136691876401"
   ],
   "16": [
    "-193.39494644940855063538909322264582922630950848265",
    "1.9817094278036336999953947260795947588354054496807e-33"
   ],
   "17": [
    "388.40179623356105578116363389388052996965636531378",
    "-84.255751114428555590974433772648866490402853536708"
   ],
   "18": [
    "-640.36275071808679585642589820414477616531677067347",
    "5.1624753712999246231954611664355546817797865039818e-33"
   ],
   "19": [
    "1136.6757568854311310506016661502838712356680103804",
    "-147.00679008033115894221089035950446808472019965845"
   ],
   "20": [
    "-1863.8508542720547313582467412680918888914453246679",
    "1.3493200962083713514680304116330357965999829976551e-32"
   ],
   "21": [
    "3127.5326056870436504672449061076215469389331071192",
    "-204.9937065349816228049215085705729854687805596382"
   ],
   "22": [
    "-5130.1633363223830118335121593101930808673212243861",
    "3.594212181687345861031241474500829076291463952007e-32"
   ],
   "23": [
    "8553.131090803922898056635454016744591656790989763",
    "-274.51846065777070213389191951625406648040527057259"
   ],
   "24": [
    "-14154.351064877604419190951653924833271368898340205",
    "9.843119795978111751376397916519350311412368030286e-32"
   ],
   "25": [
    "24143.22872905056518537102607984833602003950109759",
    "-582.63696010813314554582797091055593243927119986738"
   ],
   "26": [
    "-40638.494680697276901339960786918407748271695204579",
    "2.7841324483405871336787810003765660698543239260654e-31"
   ],
   "27": [
    "71115.927068125351264821727670693808894720713454446",
    "-1810.8276102194409724196903284678641750247828937104"
   ],
   "28": [
    "-122165.824045860779619145606129324940130996074998",
    "8.1354047944522004238562017718131299246900621715828e-31"
   ],
   "29": [
    "216235.88002195534029759202890403306904759235257132",
    "-4719.8370057963157749603965481325849346623119368529"
   ],
   "30": [
    "-378202.04609806287528809936752582511942725655449262",
    "2.449318686375520831879935544818554075616745748846e-30"
   ],
   "31": [
    "668778.91974629819372551512646757006213236050520935",
    "-7296.1601019506250344194575594092561041166870117712"
   ],
   "32": [
    "-1185053.6570201597911829239570981228399578999664264",
    "7.5687518930467462844990811385903094437237400367907e-30"
   ],
   "33": [
    "2092163.5099971813190609462287225970450307037177212",
    "1637.1130950049574087923227727803407599781729163537"
   ],
   "34": [
    "-3740201.3464170387779155607278237560891698057190122",
    "2.3912751171234229995561390570465961750125124321372e-29"
   ],
   "35": [
    "6645478.4725065640011921094136948764206564230915605",
    "41694.731213417165128141701236139524151660104426731"
   ],
   "36": [
    "-11962885.698248296018945202611977622524996038447883",
    "7.6978531042796448559322657654800392727508832603998e-29"
   ],
   "37": [
    "21556201.377605040099259212716302096471676245745036",
    "89003.898541534848061768815184810280438857176517175"
   ],
   "38": [
    "-39071448.184968594914877064425451958183797159202669",
    "2.5177126880736973878415516511157171793829903138014e-28"
   ],
   "39": [
    "71445934.025997657039799369798053333297075106360947",
    "-90892.166661163868956691162796891608115077044184957"
   ],
   "40": [
    "-130430598.09047789743975724676843949950620532954187",
    "8.3471730234447942497876514557071426503461504423395e-28"
   ],
   "41": [
    "240626115.91291215776940230624276649888287583987243",
    "-1082684.2085280064780080597355237106524449804584764"
   ],
   "42": [
    "-442250242.08093366872296909091449232421469504368924",
    "2.8000682091546585102814881866368882930504659891728e-27"
   ],
   "43": [
    "817736908.65719073919848925052491528686334138184526",
    "-2910965.3548870766804648924106450662569793851386616"
   ],
   "44": [
    "-1511175813.302699670411472907805571664079967243147",
    "9.4896445648621846879814795197427961835764925658264e-27"
   ]
  },
  "note": "psi4 = sum_n X^-n (alpha_n + beta_n log X); |X|>2, use X >= 14"
 },
 "accuracy": "~27-33 digits (asymptotic checks: the exact coefficient c5 is reproduced to 31 digits; a second set of values computed independently and not used in the fit: 32.2-33.1 digits; far points not used in the fit: >= 28 digits)"
}

==> anc/box_line/selftest_reference.json <==
{
 "what": "self-test reference values: three values at large X, at which the explicit large-X series and the transport of the exact system agree to the digits stated per test, and two values of C4 from an independent direct numerical evaluation with certified error",
 "tests": [
  {
   "which": "C4",
   "t": "15",
   "mode": "explicit",
   "value": "0.000186403674635324428093204083739",
   "digits_required": 24,
   "source": "C4 at t = 15: explicit series and transport agree to 37.9 digits; computed with the 30-digit direct evaluation of Omega (Omega_direct_evaluation_30d in model_C4.json), so it agrees with the default-Omega value to about 29-30 digits"
  },
  {
   "which": "psi4",
   "t": "15",
   "mode": "explicit",
   "value": "1.70844891529044813444756729527e-8",
   "digits_required": 24,
   "source": "psi4 at t = 15: explicit series and transport agree to 31.2 digits"
  },
  {
   "which": "C4",
   "t": "30",
   "mode": "explicit",
   "value": "0.0000164657755760802182176321745878",
   "digits_required": 24,
   "source": "C4 at t = 30: explicit series and transport agree to 39.6 digits"
  },
  {
   "which": "C4",
   "t": "2",
   "mode": "transport",
   "value": "0.04325202880456263677144849780875820320",
   "digits_required": 22,
   "source": "independent direct numerical evaluation of C4 at t = 2, certified to 23.6 digits"
  },
  {
   "which": "C4",
   "t": "1/10",
   "mode": "transport",
   "value": "0.51841666676306847084061579173662684732",
   "digits_required": 24,
   "source": "independent direct numerical evaluation of C4 at t = 1/10, certified to 26.4 digits; the transport of the exact system gives 0.5184166667630684708406157917"
  }
 ]
}

==> anc/box_line/singular_points.json <==
{
 "what": "singular points (t-plane; [re, im], 35 digits) of the two exact differential systems on the equilateral line (C4: dimension 28, system_C4_28.json; psi4: dimension 34, system_psi4_34.json), from a certified root finder; the same lists are stored in the two system files",
 "C4": [
  [
   "-10.174161513462238419",
   "0.0"
  ],
  [
   "-7.8981840329043343691",
   "0.0"
  ],
  [
   "-4.3889845797421314532",
   "0.0"
  ],
  [
   "-3.0",
   "0.0"
  ],
  [
   "-2.6528916502810694801",
   "-0.85559967716735219297"
  ],
  [
   "-2.6528916502810694801",
   "0.85559967716735219297"
  ],
  [
   "-2.6223546543654481108",
   "0.0"
  ],
  [
   "-2.581138830084189666",
   "0.0"
  ],
  [
   "-2.3627042514497820208",
   "-0.55371584432640304478"
  ],
  [
   "-2.3627042514497820208",
   "0.55371584432640304478"
  ],
  [
   "-2.3556782361562558437",
   "0.0"
  ],
  [
   "-2.2247448713915890491",
   "0.0"
  ],
  [
   "-2.1418244772007618757",
   "-1.075522203707915848"
  ],
  [
   "-2.1418244772007618757",
   "1.075522203707915848"
  ],
  [
   "-2.0811664574344925419",
   "-0.090514004954358561173"
  ],
  [
   "-2.0811664574344925419",
   "0.090514004954358561173"
  ],
  [
   "-2.0327066433732530897",
   "-0.52727741541404262784"
  ],
  [
   "-2.0327066433732530897",
   "0.52727741541404262784"
  ],
  [
   "-2.0280311484365047677",
   "0.0"
  ],
  [
   "-2.0001203101322177605",
   "-0.029538755595529464978"
  ],
  [
   "-2.0001203101322177605",
   "0.029538755595529464978"
  ],
  [
   "-2.0",
   "0.0"
  ],
  [
   "-1.9881338847033122499",
   "0.0"
  ],
  [
   "-1.9354143466934853464",
   "-0.3535533905932737622"
  ],
  [
   "-1.9354143466934853464",
   "0.3535533905932737622"
  ],
  [
   "-1.9327061187884270403",
   "0.0"
  ],
  [
   "-1.9291489760456411103",
   "0.0"
  ],
  [
   "-1.921780542514803786",
   "-0.12785161409052549273"
  ],
  [
   "-1.921780542514803786",
   "0.12785161409052549273"
  ],
  [
   "-1.901533195422960779",
   "-0.074221977550743902948"
  ],
  [
   "-1.901533195422960779",
   "0.074221977550743902948"
  ],
  [
   "-1.8660254037844386468",
   "0.0"
  ],
  [
   "-1.82644582514053474",
   "-0.42779983858367609648"
  ],
  [
   "-1.82644582514053474",
   "0.42779983858367609648"
  ],
  [
   "-1.7802399787852243518",
   "-0.4018092298934114061"
  ],
  [
   "-1.7802399787852243518",
   "0.4018092298934114061"
  ],
  [
   "-1.7687927993658233936",
   "-0.92680146125129023682"
  ],
  [
   "-1.7687927993658233936",
   "0.92680146125129023682"
  ],
  [
   "-1.7469598790783809658",
   "0.0"
  ],
  [
   "-1.7390275790034542996",
   "-0.80537318141770430984"
  ],
  [
   "-1.7390275790034542996",
   "0.80537318141770430984"
  ],
  [
   "-1.7071067811865475244",
   "0.0"
  ],
  [
   "-1.6860134124492249963",
   "-0.61210325465544478811"
  ],
  [
   "-1.6860134124492249963",
   "0.61210325465544478811"
  ],
  [
   "-1.6722177579323560352",
   "-0.10049822044834991618"
  ],
  [
   "-1.6722177579323560352",
   "0.10049822044834991618"
  ],
  [
   "-1.653633937082164979",
   "-0.13757998401919655716"
  ],
  [
   "-1.653633937082164979",
   "0.13757998401919655716"
  ],
  [
   "-1.6324555320336758664",
   "0.0"
  ],
  [
   "-1.6235010414325736759",
   "-0.053174247909768043302"
  ],
  [
   "-1.6235010414325736759",
   "0.053174247909768043302"
  ],
  [
   "-1.6133833368405996766",
   "-0.097317157037272932638"
  ],
  [
   "-1.6133833368405996766",
   "0.097317157037272932638"
  ],
  [
   "-1.6121997996449881273",
   "-0.07457908243913788645"
  ],
  [
   "-1.6121997996449881273",
   "0.07457908243913788645"
  ],
  [
   "-1.6105377555451502638",
   "-0.24547169072239198168"
  ],
  [
   "-1.6105377555451502638",
   "0.24547169072239198168"
  ],
  [
   "-1.6046820558121386255",
   "-0.81873731856589205364"
  ],
  [
   "-1.6046820558121386255",
   "0.81873731856589205364"
  ],
  [
   "-1.5822585682218841745",
   "-0.056507973643898585857"
  ],
  [
   "-1.5822585682218841745",
   "0.056507973643898585857"
  ],
  [
   "-1.5640151748665070259",
   "-0.47026908912174530009"
  ],
  [
   "-1.5640151748665070259",
   "0.47026908912174530009"
  ],
  [
   "-1.5613031287317407966",
   "-0.091129667599763288199"
  ],
  [
   "-1.5613031287317407966",
   "0.091129667599763288199"
  ],
  [
   "-1.5603411786622625271",
   "-0.2529471021866303445"
  ],
  [
   "-1.5603411786622625271",
   "0.2529471021866303445"
  ],
  [
   "-1.554700196225229122",
   "0.0"
  ],
  [
   "-1.5438671094746392397",
   "-0.4087916936394795562"
  ],
  [
   "-1.5438671094746392397",
   "0.4087916936394795562"
  ],
  [
   "-1.5397327305330083778",
   "0.0"
  ],
  [
   "-1.5211200622968918672",
   "-0.85923069791348285163"
  ],
  [
   "-1.5211200622968918672",
   "0.85923069791348285163"
  ],
  [
   "-1.5127710089682512973",
   "0.0"
  ],
  [
   "-1.5022188810998686304",
   "0.0"
  ],
  [
   "-1.5",
   "0.0"
  ],
  [
   "-1.4880959735931003017",
   "0.0"
  ],
  [
   "-1.4530475914442249384",
   "0.0"
  ],
  [
   "-1.4382225860395941437",
   "-0.27899370578880551718"
  ],
  [
   "-1.4382225860395941437",
   "0.27899370578880551718"
  ],
  [
   "-1.4378712661490122647",
   "-0.37313877376314372921"
  ],
  [
   "-1.4378712661490122647",
   "0.37313877376314372921"
  ],
  [
   "-1.3941150929486420373",
   "-0.37963880174908317746"
  ],
  [
   "-1.3941150929486420373",
   "0.37963880174908317746"
  ],
  [
   "-1.3721032847294097504",
   "0.0"
  ],
  [
   "-1.3719619696089730593",
   "0.0"
  ],
  [
   "-1.3718407850809094409",
   "0.0"
  ],
  [
   "-1.3603847221153980763",
   "-0.39217981156144370302"
  ],
  [
   "-1.3603847221153980763",
   "0.39217981156144370302"
  ],
  [
   "-1.3468285664023626068",
   "-0.13551736088270441043"
  ],
  [
   "-1.3468285664023626068",
   "0.13551736088270441043"
  ],
  [
   "-1.3461032829416751006",
   "0.0"
  ],
  [
   "-1.3389511616235582957",
   "0.0"
  ],
  [
   "-1.3333333333333333333",
   "0.0"
  ],
  [
   "-1.3245804452913606799",
   "0.0"
  ],
  [
   "-1.31811219286846823",
   "-0.040615924458662813825"
  ],
  [
   "-1.31811219286846823",
   "0.040615924458662813825"
  ],
  [
   "-1.3162277660168379332",
   "0.0"
  ],
  [
   "-1.3154425729268962854",
   "0.0"
  ],
  [
   "-1.3100566120301387167",
   "0.0"
  ],
  [
   "-1.3019385384774186884",
   "0.0"
  ],
  [
   "-1.2951851529761186746",
   "0.0"
  ],
  [
   "-1.2935681614291163296",
   "0.0"
  ],
  [
   "-1.2770326251545197793",
   "-0.37189603723390636233"
  ],
  [
   "-1.2770326251545197793",
   "0.37189603723390636233"
  ],
  [
   "-1.2696453402848943122",
   "0.0"
  ],
  [
   "-1.2669747780449331498",
   "-0.039067950141690027691"
  ],
  [
   "-1.2669747780449331498",
   "0.039067950141690027691"
  ],
  [
   "-1.2403838091628349779",
   "0.0"
  ],
  [
   "-1.2370543683329417091",
   "-0.079416109088333421348"
  ],
  [
   "-1.2370543683329417091",
   "0.079416109088333421348"
  ],
  [
   "-1.2107217188213408542",
   "-0.030925698567116695371"
  ],
  [
   "-1.2107217188213408542",
   "0.030925698567116695371"
  ],
  [
   "-1.1757149742584498147",
   "-0.044410467526965108173"
  ],
  [
   "-1.1757149742584498147",
   "0.044410467526965108173"
  ],
  [
   "-1.1682320410314910024",
   "0.0"
  ],
  [
   "-1.1564730964978212589",
   "0.0"
  ],
  [
   "-1.0899625362315305345",
   "0.0"
  ],
  [
   "-1.0",
   "-1.8586562119508644433"
  ],
  [
   "-1.0",
   "-1.0"
  ],
  [
   "-1.0",
   "-0.7071067811865475244"
  ],
  [
   "-1.0",
   "-0.61938470034476395442"
  ],
  [
   "-1.0",
   "-0.60011941776980992384"
  ],
  [
   "-1.0",
   "-0.57735026918962576451"
  ],
  [
   "-1.0",
   "-0.55434402424821411438"
  ],
  [
   "-1.0",
   "-0.47140452079103168293"
  ],
  [
   "-1.0",
   "-0.37114042359340371352"
  ],
  [
   "-1.0",
   "-0.16179271391352281872"
  ],
  [
   "-1.0",
   "-0.15845628451788273691"
  ],
  [
   "-1.0",
   "-0.15227555186241944868"
  ],
  [
   "-1.0",
   "-0.080912070913260968361"
  ],
  [
   "-1.0",
   "0.0"
  ],
  [
   "-1.0",
   "0.080912070913260968361"
  ],
  [
   "-1.0",
   "0.15227555186241944868"
  ],
  [
   "-1.0",
   "0.15845628451788273691"
  ],
  [
   "-1.0",
   "0.16179271391352281872"
  ],
  [
   "-1.0",
   "0.37114042359340371352"
  ],
  [
   "-1.0",
   "0.47140452079103168293"
  ],
  [
   "-1.0",
   "0.55434402424821411438"
  ],
  [
   "-1.0",
   "0.57735026918962576451"
  ],
  [
   "-1.0",
   "0.60011941776980992384"
  ],
  [
   "-1.0",
   "0.61938470034476395442"
  ],
  [
   "-1.0",
   "0.7071067811865475244"
  ],
  [
   "-1.0",
   "1.0"
  ],
  [
   "-1.0",
   "1.8586562119508644433"
  ],
  [
   "-0.91003746376846946555",
   "0.0"
  ],
  [
   "-0.8435269035021787411",
   "0.0"
  ],
  [
   "-0.83176795896850899763",
   "0.0"
  ],
  [
   "-0.82428502574155018526",
   "-0.044410467526965108173"
  ],
  [
   "-0.82428502574155018526",
   "0.044410467526965108173"
  ],
  [
   "-0.78927828117865914582",
   "-0.030925698567116695371"
  ],
  [
   "-0.78927828117865914582",
   "0.030925698567116695371"
  ],
  [
   "-0.76294563166705829092",
   "-0.079416109088333421348"
  ],
  [
   "-0.76294563166705829092",
   "0.079416109088333421348"
  ],
  [
   "-0.75961619083716502211",
   "0.0"
  ],
  [
   "-0.73302522195506685019",
   "-0.039067950141690027691"
  ],
  [
   "-0.73302522195506685019",
   "0.039067950141690027691"
  ],
  [
   "-0.73035465971510568781",
   "0.0"
  ],
  [
   "-0.72296737484548022065",
   "-0.37189603723390636233"
  ],
  [
   "-0.72296737484548022065",
   "0.37189603723390636233"
  ],
  [
   "-0.70643183857088367042",
   "0.0"
  ],
  [
   "-0.70481484702388132541",
   "0.0"
  ],
  [
   "-0.6980614615225813116",
   "0.0"
  ],
  [
   "-0.68994338796986128329",
   "0.0"
  ],
  [
   "-0.68455742707310371455",
   "0.0"
  ],
  [
   "-0.6837722339831620668",
   "0.0"
  ],
  [
   "-0.68188780713153176998",
   "-0.040615924458662813825"
  ],
  [
   "-0.68188780713153176998",
   "0.040615924458662813825"
  ],
  [
   "-0.67541955470863932007",
   "0.0"
  ],
  [
   "-0.66666666666666666667",
   "0.0"
  ],
  [
   "-0.66104883837644170432",
   "0.0"
  ],
  [
   "-0.65389671705832489938",
   "0.0"
  ],
  [
   "-0.6531714335976373932",
   "-0.13551736088270441043"
  ],
  [
   "-0.6531714335976373932",
   "0.13551736088270441043"
  ],
  [
   "-0.63961527788460192366",
   "-0.39217981156144370302"
  ],
  [
   "-0.63961527788460192366",
   "0.39217981156144370302"
  ],
  [
   "-0.62815921491909055914",
   "0.0"
  ],
  [
   "-0.62803803039102694075",
   "0.0"
  ],
  [
   "-0.62789671527059024962",
   "0.0"
  ],
  [
   "-0.6058849070513579627",
   "-0.37963880174908317746"
  ],
  [
   "-0.6058849070513579627",
   "0.37963880174908317746"
  ],
  [
   "-0.56212873385098773532",
   "-0.37313877376314372921"
  ],
  [
   "-0.56212873385098773532",
   "0.37313877376314372921"
  ],
  [
   "-0.5617774139604058563",
   "-0.27899370578880551718"
  ],
  [
   "-0.5617774139604058563",
   "0.27899370578880551718"
  ],
  [
   "-0.54695240855577506156",
   "0.0"
  ],
  [
   "-0.51190402640689969835",
   "0.0"
  ],
  [
   "-0.5",
   "0.0"
  ],
  [
   "-0.49778111890013136961",
   "0.0"
  ],
  [
   "-0.48722899103174870266",
   "0.0"
  ],
  [
   "-0.47887993770310813275",
   "-0.85923069791348285163"
  ],
  [
   "-0.47887993770310813275",
   "0.85923069791348285163"
  ],
  [
   "-0.46026726946699162221",
   "0.0"
  ],
  [
   "-0.4561328905253607603",
   "-0.4087916936394795562"
  ],
  [
   "-0.4561328905253607603",
   "0.4087916936394795562"
  ],
  [
   "-0.44529980377477087798",
   "0.0"
  ],
  [
   "-0.43965882133773747289",
   "-0.2529471021866303445"
  ],
  [
   "-0.43965882133773747289",
   "0.2529471021866303445"
  ],
  [
   "-0.43869687126825920343",
   "-0.091129667599763288199"
  ],
  [
   "-0.43869687126825920343",
   "0.091129667599763288199"
  ],
  [
   "-0.43598482513349297408",
   "-0.47026908912174530009"
  ],
  [
   "-0.43598482513349297408",
   "0.47026908912174530009"
  ],
  [
   "-0.41774143177811582552",
   "-0.056507973643898585857"
  ],
  [
   "-0.41774143177811582552",
   "0.056507973643898585857"
  ],
  [
   "-0.39531794418786137454",
   "-0.81873731856589205364"
  ],
  [
   "-0.39531794418786137454",
   "0.81873731856589205364"
  ],
  [
   "-0.3894622444548497362",
   "-0.24547169072239198168"
  ],
  [
   "-0.3894622444548497362",
   "0.24547169072239198168"
  ],
  [
   "-0.38780020035501187268",
   "-0.07457908243913788645"
  ],
  [
   "-0.38780020035501187268",
   "0.07457908243913788645"
  ],
  [
   "-0.38661666315940032342",
   "-0.097317157037272932638"
  ],
  [
   "-0.38661666315940032342",
   "0.097317157037272932638"
  ],
  [
   "-0.3764989585674263241",
   "-0.053174247909768043302"
  ],
  [
   "-0.3764989585674263241",
   "0.053174247909768043302"
  ],
  [
   "-0.3675444679663241336",
   "0.0"
  ],
  [
   "-0.34636606291783502104",
   "-0.13757998401919655716"
  ],
  [
   "-0.34636606291783502104",
   "0.13757998401919655716"
  ],
  [
   "-0.32778224206764396478",
   "-0.10049822044834991618"
  ],
  [
   "-0.32778224206764396478",
   "0.10049822044834991618"
  ],
  [
   "-0.31398658755077500375",
   "-0.61210325465544478811"
  ],
  [
   "-0.31398658755077500375",
   "0.61210325465544478811"
  ],
  [
   "-0.2928932188134524756",
   "0.0"
  ],
  [
   "-0.2609724209965457004",
   "-0.80537318141770430984"
  ],
  [
   "-0.2609724209965457004",
   "0.80537318141770430984"
  ],
  [
   "-0.25304012092161903422",
   "0.0"
  ],
  [
   "-0.23120720063417660644",
   "-0.92680146125129023682"
  ],
  [
   "-0.23120720063417660644",
   "0.92680146125129023682"
  ],
  [
   "-0.21976002121477564815",
   "-0.4018092298934114061"
  ],
  [
   "-0.21976002121477564815",
   "0.4018092298934114061"
  ],
  [
   "-0.17355417485946525995",
   "-0.42779983858367609648"
  ],
  [
   "-0.17355417485946525995",
   "0.42779983858367609648"
  ],
  [
   "-0.13397459621556135324",
   "0.0"
  ],
  [
   "-0.098466804577039220978",
   "-0.074221977550743902948"
  ],
  [
   "-0.098466804577039220978",
   "0.074221977550743902948"
  ],
  [
   "-0.07821945748519621399",
   "-0.12785161409052549273"
  ],
  [
   "-0.07821945748519621399",
   "0.12785161409052549273"
  ],
  [
   "-0.070851023954358889658",
   "0.0"
  ],
  [
   "-0.067293881211572959676",
   "0.0"
  ],
  [
   "-0.064585653306514653604",
   "-0.3535533905932737622"
  ],
  [
   "-0.064585653306514653604",
   "0.3535533905932737622"
  ],
  [
   "-0.011866115296687750061",
   "0.0"
  ],
  [
   "0.0",
   "0.0"
  ],
  [
   "0.00012031013221776046643",
   "-0.029538755595529464978"
  ],
  [
   "0.00012031013221776046643",
   "0.029538755595529464978"
  ],
  [
   "0.028031148436504767708",
   "0.0"
  ],
  [
   "0.032706643373253089738",
   "-0.52727741541404262784"
  ],
  [
   "0.032706643373253089738",
   "0.52727741541404262784"
  ],
  [
   "0.081166457434492541909",
   "-0.090514004954358561173"
  ],
  [
   "0.081166457434492541909",
   "0.090514004954358561173"
  ],
  [
   "0.14182447720076187574",
   "-1.075522203707915848"
  ],
  [
   "0.14182447720076187574",
   "1.075522203707915848"
  ],
  [
   "0.2247448713915890491",
   "0.0"
  ],
  [
   "0.35567823615625584373",
   "0.0"
  ],
  [
   "0.36270425144978202078",
   "-0.55371584432640304478"
  ],
  [
   "0.36270425144978202078",
   "0.55371584432640304478"
  ],
  [
   "0.581138830084189666",
   "0.0"
  ],
  [
   "0.62235465436544811076",
   "0.0"
  ],
  [
   "0.6528916502810694801",
   "-0.85559967716735219297"
  ],
  [
   "0.6528916502810694801",
   "0.85559967716735219297"
  ],
  [
   "1.0",
   "0.0"
  ],
  [
   "2.3889845797421314532",
   "0.0"
  ],
  [
   "5.8981840329043343691",
   "0.0"
  ],
  [
   "8.1741615134622384189",
   "0.0"
  ]
 ],
 "psi4": [
  [
   "-10.174161513462238419",
   "0.0"
  ],
  [
   "-7.8981840329043343691",
   "0.0"
  ],
  [
   "-4.3889845797421314532",
   "0.0"
  ],
  [
   "-3.0",
   "0.0"
  ],
  [
   "-2.6528916502810694801",
   "-0.85559967716735219297"
  ],
  [
   "-2.6528916502810694801",
   "0.85559967716735219297"
  ],
  [
   "-2.6223546543654481108",
   "0.0"
  ],
  [
   "-2.581138830084189666",
   "0.0"
  ],
  [
   "-2.546067438492867745",
   "0.0"
  ],
  [
   "-2.3627042514497820208",
   "-0.55371584432640304478"
  ],
  [
   "-2.3627042514497820208",
   "0.55371584432640304478"
  ],
  [
   "-2.3556782361562558437",
   "0.0"
  ],
  [
   "-2.2247448713915890491",
   "0.0"
  ],
  [
   "-2.1418244772007618757",
   "-1.075522203707915848"
  ],
  [
   "-2.1418244772007618757",
   "1.075522203707915848"
  ],
  [
   "-2.0811664574344925419",
   "-0.090514004954358561173"
  ],
  [
   "-2.0811664574344925419",
   "0.090514004954358561173"
  ],
  [
   "-2.0327066433732530897",
   "-0.52727741541404262784"
  ],
  [
   "-2.0327066433732530897",
   "0.52727741541404262784"
  ],
  [
   "-2.0280311484365047677",
   "0.0"
  ],
  [
   "-2.000694018859994659",
   "-0.02574817041096229116"
  ],
  [
   "-2.000694018859994659",
   "0.02574817041096229116"
  ],
  [
   "-2.0001203101322177605",
   "-0.029538755595529464978"
  ],
  [
   "-2.0001203101322177605",
   "0.029538755595529464978"
  ],
  [
   "-2.0",
   "0.0"
  ],
  [
   "-1.9881338847033122499",
   "0.0"
  ],
  [
   "-1.9354143466934853464",
   "-0.3535533905932737622"
  ],
  [
   "-1.9354143466934853464",
   "0.3535533905932737622"
  ],
  [
   "-1.9327061187884270403",
   "0.0"
  ],
  [
   "-1.9291489760456411103",
   "0.0"
  ],
  [
   "-1.921780542514803786",
   "-0.12785161409052549273"
  ],
  [
   "-1.921780542514803786",
   "0.12785161409052549273"
  ],
  [
   "-1.901533195422960779",
   "-0.074221977550743902948"
  ],
  [
   "-1.901533195422960779",
   "0.074221977550743902948"
  ],
  [
   "-1.8660254037844386468",
   "0.0"
  ],
  [
   "-1.8517473218895321809",
   "0.0"
  ],
  [
   "-1.82644582514053474",
   "-0.42779983858367609648"
  ],
  [
   "-1.82644582514053474",
   "0.42779983858367609648"
  ],
  [
   "-1.7802399787852243518",
   "-0.4018092298934114061"
  ],
  [
   "-1.7802399787852243518",
   "0.4018092298934114061"
  ],
  [
   "-1.7687927993658233936",
   "-0.92680146125129023682"
  ],
  [
   "-1.7687927993658233936",
   "0.92680146125129023682"
  ],
  [
   "-1.7469598790783809658",
   "0.0"
  ],
  [
   "-1.7390275790034542996",
   "-0.80537318141770430984"
  ],
  [
   "-1.7390275790034542996",
   "0.80537318141770430984"
  ],
  [
   "-1.7371483771676149977",
   "-0.80465558384849347294"
  ],
  [
   "-1.7371483771676149977",
   "0.80465558384849347294"
  ],
  [
   "-1.7071067811865475244",
   "0.0"
  ],
  [
   "-1.6860134124492249963",
   "-0.61210325465544478811"
  ],
  [
   "-1.6860134124492249963",
   "0.61210325465544478811"
  ],
  [
   "-1.6722177579323560352",
   "-0.10049822044834991618"
  ],
  [
   "-1.6722177579323560352",
   "0.10049822044834991618"
  ],
  [
   "-1.653633937082164979",
   "-0.13757998401919655716"
  ],
  [
   "-1.653633937082164979",
   "0.13757998401919655716"
  ],
  [
   "-1.6324555320336758664",
   "0.0"
  ],
  [
   "-1.6309364363053257424",
   "0.0"
  ],
  [
   "-1.6235010414325736759",
   "-0.053174247909768043302"
  ],
  [
   "-1.6235010414325736759",
   "0.053174247909768043302"
  ],
  [
   "-1.6133833368405996766",
   "-0.097317157037272932638"
  ],
  [
   "-1.6133833368405996766",
   "0.097317157037272932638"
  ],
  [
   "-1.6121997996449881273",
   "-0.07457908243913788645"
  ],
  [
   "-1.6121997996449881273",
   "0.07457908243913788645"
  ],
  [
   "-1.6105377555451502638",
   "-0.24547169072239198168"
  ],
  [
   "-1.6105377555451502638",
   "0.24547169072239198168"
  ],
  [
   "-1.6046820558121386255",
   "-0.81873731856589205364"
  ],
  [
   "-1.6046820558121386255",
   "0.81873731856589205364"
  ],
  [
   "-1.5822585682218841745",
   "-0.056507973643898585857"
  ],
  [
   "-1.5822585682218841745",
   "0.056507973643898585857"
  ],
  [
   "-1.5755407256524240652",
   "-0.096210694667289507422"
  ],
  [
   "-1.5755407256524240652",
   "0.096210694667289507422"
  ],
  [
   "-1.5743378176692973997",
   "-0.026633248366652116694"
  ],
  [
   "-1.5743378176692973997",
   "0.026633248366652116694"
  ],
  [
   "-1.5640151748665070259",
   "-0.47026908912174530009"
  ],
  [
   "-1.5640151748665070259",
   "0.47026908912174530009"
  ],
  [
   "-1.5613031287317407966",
   "-0.091129667599763288199"
  ],
  [
   "-1.5613031287317407966",
   "0.091129667599763288199"
  ],
  [
   "-1.5603411786622625271",
   "-0.2529471021866303445"
  ],
  [
   "-1.5603411786622625271",
   "0.2529471021866303445"
  ],
  [
   "-1.554700196225229122",
   "0.0"
  ],
  [
   "-1.5438671094746392397",
   "-0.4087916936394795562"
  ],
  [
   "-1.5438671094746392397",
   "0.4087916936394795562"
  ],
  [
   "-1.5397327305330083778",
   "0.0"
  ],
  [
   "-1.5211200622968918672",
   "-0.85923069791348285163"
  ],
  [
   "-1.5211200622968918672",
   "0.85923069791348285163"
  ],
  [
   "-1.5127710089682512973",
   "0.0"
  ],
  [
   "-1.5022188810998686304",
   "0.0"
  ],
  [
   "-1.5",
   "0.0"
  ],
  [
   "-1.4880959735931003017",
   "0.0"
  ],
  [
   "-1.484591472490131046",
   "-0.20620669946066526056"
  ],
  [
   "-1.484591472490131046",
   "0.20620669946066526056"
  ],
  [
   "-1.4837839193166168491",
   "0.0"
  ],
  [
   "-1.4530475914442249384",
   "0.0"
  ],
  [
   "-1.4382225860395941437",
   "-0.27899370578880551718"
  ],
  [
   "-1.4382225860395941437",
   "0.27899370578880551718"
  ],
  [
   "-1.4378712661490122647",
   "-0.37313877376314372921"
  ],
  [
   "-1.4378712661490122647",
   "0.37313877376314372921"
  ],
  [
   "-1.4364765932154117923",
   "-0.28111055618989760872"
  ],
  [
   "-1.4364765932154117923",
   "0.28111055618989760872"
  ],
  [
   "-1.3941150929486420373",
   "-0.37963880174908317746"
  ],
  [
   "-1.3941150929486420373",
   "0.37963880174908317746"
  ],
  [
   "-1.3721032847294097504",
   "0.0"
  ],
  [
   "-1.3719619696089730593",
   "0.0"
  ],
  [
   "-1.3718407850809094409",
   "0.0"
  ],
  [
   "-1.3718374794658696547",
   "0.0"
  ],
  [
   "-1.3603847221153980763",
   "-0.39217981156144370302"
  ],
  [
   "-1.3603847221153980763",
   "0.39217981156144370302"
  ],
  [
   "-1.3602897514369666112",
   "-0.39165167550656155815"
  ],
  [
   "-1.3602897514369666112",
   "0.39165167550656155815"
  ],
  [
   "-1.3468285664023626068",
   "-0.13551736088270441043"
  ],
  [
   "-1.3468285664023626068",
   "0.13551736088270441043"
  ],
  [
   "-1.3461032829416751006",
   "0.0"
  ],
  [
   "-1.3389511616235582957",
   "0.0"
  ],
  [
   "-1.3333333333333333333",
   "0.0"
  ],
  [
   "-1.3245804452913606799",
   "0.0"
  ],
  [
   "-1.31811219286846823",
   "-0.040615924458662813825"
  ],
  [
   "-1.31811219286846823",
   "0.040615924458662813825"
  ],
  [
   "-1.3162277660168379332",
   "0.0"
  ],
  [
   "-1.3154425729268962854",
   "0.0"
  ],
  [
   "-1.3100566120301387167",
   "0.0"
  ],
  [
   "-1.3019385384774186884",
   "0.0"
  ],
  [
   "-1.2953338569289350449",
   "0.0"
  ],
  [
   "-1.2951851529761186746",
   "0.0"
  ],
  [
   "-1.2935681614291163296",
   "0.0"
  ],
  [
   "-1.2770326251545197793",
   "-0.37189603723390636233"
  ],
  [
   "-1.2770326251545197793",
   "0.37189603723390636233"
  ],
  [
   "-1.2696453402848943122",
   "0.0"
  ],
  [
   "-1.2669747780449331498",
   "-0.039067950141690027691"
  ],
  [
   "-1.2669747780449331498",
   "0.039067950141690027691"
  ],
  [
   "-1.2666096442868135323",
   "-0.038728756359659385288"
  ],
  [
   "-1.2666096442868135323",
   "0.038728756359659385288"
  ],
  [
   "-1.2403838091628349779",
   "0.0"
  ],
  [
   "-1.2370543683329417091",
   "-0.079416109088333421348"
  ],
  [
   "-1.2370543683329417091",
   "0.079416109088333421348"
  ],
  [
   "-1.2107217188213408542",
   "-0.030925698567116695371"
  ],
  [
   "-1.2107217188213408542",
   "0.030925698567116695371"
  ],
  [
   "-1.1757149742584498147",
   "-0.044410467526965108173"
  ],
  [
   "-1.1757149742584498147",
   "0.044410467526965108173"
  ],
  [
   "-1.1682320410314910024",
   "0.0"
  ],
  [
   "-1.1577499065595405011",
   "0.0"
  ],
  [
   "-1.1564730964978212589",
   "0.0"
  ],
  [
   "-1.0899625362315305345",
   "0.0"
  ],
  [
   "-1.0",
   "-1.8586562119508644433"
  ],
  [
   "-1.0",
   "-1.5387419650275518898"
  ],
  [
   "-1.0",
   "-1.0"
  ],
  [
   "-1.0",
   "-0.7071067811865475244"
  ],
  [
   "-1.0",
   "-0.61938470034476395442"
  ],
  [
   "-1.0",
   "-0.60011941776980992384"
  ],
  [
   "-1.0",
   "-0.57735026918962576451"
  ],
  [
   "-1.0",
   "-0.55434402424821411438"
  ],
  [
   "-1.0",
   "-0.55432209120087108108"
  ],
  [
   "-1.0",
   "-0.47140452079103168293"
  ],
  [
   "-1.0",
   "-0.37114042359340371352"
  ],
  [
   "-1.0",
   "-0.16216537777221248327"
  ],
  [
   "-1.0",
   "-0.16179271391352281872"
  ],
  [
   "-1.0",
   "-0.15845628451788273691"
  ],
  [
   "-1.0",
   "-0.15227555186241944868"
  ],
  [
   "-1.0",
   "-0.08605904321240474185"
  ],
  [
   "-1.0",
   "-0.080912070913260968361"
  ],
  [
   "-1.0",
   "0.0"
  ],
  [
   "-1.0",
   "0.080912070913260968361"
  ],
  [
   "-1.0",
   "0.08605904321240474185"
  ],
  [
   "-1.0",
   "0.15227555186241944868"
  ],
  [
   "-1.0",
   "0.15845628451788273691"
  ],
  [
   "-1.0",
   "0.16179271391352281872"
  ],
  [
   "-1.0",
   "0.16216537777221248327"
  ],
  [
   "-1.0",
   "0.37114042359340371352"
  ],
  [
   "-1.0",
   "0.47140452079103168293"
  ],
  [
   "-1.0",
   "0.55432209120087108108"
  ],
  [
   "-1.0",
   "0.55434402424821411438"
  ],
  [
   "-1.0",
   "0.57735026918962576451"
  ],
  [
   "-1.0",
   "0.60011941776980992384"
  ],
  [
   "-1.0",
   "0.61938470034476395442"
  ],
  [
   "-1.0",
   "0.7071067811865475244"
  ],
  [
   "-1.0",
   "1.0"
  ],
  [
   "-1.0",
   "1.5387419650275518898"
  ],
  [
   "-1.0",
   "1.8586562119508644433"
  ],
  [
   "-0.91003746376846946555",
   "0.0"
  ],
  [
   "-0.8435269035021787411",
   "0.0"
  ],
  [
   "-0.84225009344045949891",
   "0.0"
  ],
  [
   "-0.83176795896850899763",
   "0.0"
  ],
  [
   "-0.82428502574155018526",
   "-0.044410467526965108173"
  ],
  [
   "-0.82428502574155018526",
   "0.044410467526965108173"
  ],
  [
   "-0.78927828117865914582",
   "-0.030925698567116695371"
  ],
  [
   "-0.78927828117865914582",
   "0.030925698567116695371"
  ],
  [
   "-0.76294563166705829092",
   "-0.079416109088333421348"
  ],
  [
   "-0.76294563166705829092",
   "0.079416109088333421348"
  ],
  [
   "-0.75961619083716502211",
   "0.0"
  ],
  [
   "-0.73339035571318646766",
   "-0.038728756359659385288"
  ],
  [
   "-0.73339035571318646766",
   "0.038728756359659385288"
  ],
  [
   "-0.73302522195506685019",
   "-0.039067950141690027691"
  ],
  [
   "-0.73302522195506685019",
   "0.039067950141690027691"
  ],
  [
   "-0.73035465971510568781",
   "0.0"
  ],
  [
   "-0.72296737484548022065",
   "-0.37189603723390636233"
  ],
  [
   "-0.72296737484548022065",
   "0.37189603723390636233"
  ],
  [
   "-0.70643183857088367042",
   "0.0"
  ],
  [
   "-0.70481484702388132541",
   "0.0"
  ],
  [
   "-0.70466614307106495512",
   "0.0"
  ],
  [
   "-0.6980614615225813116",
   "0.0"
  ],
  [
   "-0.68994338796986128329",
   "0.0"
  ],
  [
   "-0.68455742707310371455",
   "0.0"
  ],
  [
   "-0.6837722339831620668",
   "0.0"
  ],
  [
   "-0.68188780713153176998",
   "-0.040615924458662813825"
  ],
  [
   "-0.68188780713153176998",
   "0.040615924458662813825"
  ],
  [
   "-0.67541955470863932007",
   "0.0"
  ],
  [
   "-0.66666666666666666667",
   "0.0"
  ],
  [
   "-0.66104883837644170432",
   "0.0"
  ],
  [
   "-0.65389671705832489938",
   "0.0"
  ],
  [
   "-0.6531714335976373932",
   "-0.13551736088270441043"
  ],
  [
   "-0.6531714335976373932",
   "0.13551736088270441043"
  ],
  [
   "-0.63971024856303338882",
   "-0.39165167550656155815"
  ],
  [
   "-0.63971024856303338882",
   "0.39165167550656155815"
  ],
  [
   "-0.63961527788460192366",
   "-0.39217981156144370302"
  ],
  [
   "-0.63961527788460192366",
   "0.39217981156144370302"
  ],
  [
   "-0.62816252053413034527",
   "0.0"
  ],
  [
   "-0.62815921491909055914",
   "0.0"
  ],
  [
   "-0.62803803039102694075",
   "0.0"
  ],
  [
   "-0.62789671527059024962",
   "0.0"
  ],
  [
   "-0.6058849070513579627",
   "-0.37963880174908317746"
  ],
  [
   "-0.6058849070513579627",
   "0.37963880174908317746"
  ],
  [
   "-0.56352340678458820769",
   "-0.28111055618989760872"
  ],
  [
   "-0.56352340678458820769",
   "0.28111055618989760872"
  ],
  [
   "-0.56212873385098773532",
   "-0.37313877376314372921"
  ],
  [
   "-0.56212873385098773532",
   "0.37313877376314372921"
  ],
  [
   "-0.5617774139604058563",
   "-0.27899370578880551718"
  ],
  [
   "-0.5617774139604058563",
   "0.27899370578880551718"
  ],
  [
   "-0.54695240855577506156",
   "0.0"
  ],
  [
   "-0.51621608068338315091",
   "0.0"
  ],
  [
   "-0.515408527509868954",
   "-0.20620669946066526056"
  ],
  [
   "-0.515408527509868954",
   "0.20620669946066526056"
  ],
  [
   "-0.51190402640689969835",
   "0.0"
  ],
  [
   "-0.5",
   "0.0"
  ],
  [
   "-0.49778111890013136961",
   "0.0"
  ],
  [
   "-0.48722899103174870266",
   "0.0"
  ],
  [
   "-0.47887993770310813275",
   "-0.85923069791348285163"
  ],
  [
   "-0.47887993770310813275",
   "0.85923069791348285163"
  ],
  [
   "-0.46026726946699162221",
   "0.0"
  ],
  [
   "-0.4561328905253607603",
   "-0.4087916936394795562"
  ],
  [
   "-0.4561328905253607603",
   "0.4087916936394795562"
  ],
  [
   "-0.44529980377477087798",
   "0.0"
  ],
  [
   "-0.43965882133773747289",
   "-0.2529471021866303445"
  ],
  [
   "-0.43965882133773747289",
   "0.2529471021866303445"
  ],
  [
   "-0.43869687126825920343",
   "-0.091129667599763288199"
  ],
  [
   "-0.43869687126825920343",
   "0.091129667599763288199"
  ],
  [
   "-0.43598482513349297408",
   "-0.47026908912174530009"
  ],
  [
   "-0.43598482513349297408",
   "0.47026908912174530009"
  ],
  [
   "-0.42566218233070260027",
   "-0.026633248366652116694"
  ],
  [
   "-0.42566218233070260027",
   "0.026633248366652116694"
  ],
  [
   "-0.42445927434757593482",
   "-0.096210694667289507422"
  ],
  [
   "-0.42445927434757593482",
   "0.096210694667289507422"
  ],
  [
   "-0.41774143177811582552",
   "-0.056507973643898585857"
  ],
  [
   "-0.41774143177811582552",
   "0.056507973643898585857"
  ],
  [
   "-0.39531794418786137454",
   "-0.81873731856589205364"
  ],
  [
   "-0.39531794418786137454",
   "0.81873731856589205364"
  ],
  [
   "-0.3894622444548497362",
   "-0.24547169072239198168"
  ],
  [
   "-0.3894622444548497362",
   "0.24547169072239198168"
  ],
  [
   "-0.38780020035501187268",
   "-0.07457908243913788645"
  ],
  [
   "-0.38780020035501187268",
   "0.07457908243913788645"
  ],
  [
   "-0.38661666315940032342",
   "-0.097317157037272932638"
  ],
  [
   "-0.38661666315940032342",
   "0.097317157037272932638"
  ],
  [
   "-0.3764989585674263241",
   "-0.053174247909768043302"
  ],
  [
   "-0.3764989585674263241",
   "0.053174247909768043302"
  ],
  [
   "-0.36906356369467425761",
   "0.0"
  ],
  [
   "-0.3675444679663241336",
   "0.0"
  ],
  [
   "-0.34636606291783502104",
   "-0.13757998401919655716"
  ],
  [
   "-0.34636606291783502104",
   "0.13757998401919655716"
  ],
  [
   "-0.32778224206764396478",
   "-0.10049822044834991618"
  ],
  [
   "-0.32778224206764396478",
   "0.10049822044834991618"
  ],
  [
   "-0.31398658755077500375",
   "-0.61210325465544478811"
  ],
  [
   "-0.31398658755077500375",
   "0.61210325465544478811"
  ],
  [
   "-0.2928932188134524756",
   "0.0"
  ],
  [
   "-0.26285162283238500228",
   "-0.80465558384849347294"
  ],
  [
   "-0.26285162283238500228",
   "0.80465558384849347294"
  ],
  [
   "-0.2609724209965457004",
   "-0.80537318141770430984"
  ],
  [
   "-0.2609724209965457004",
   "0.80537318141770430984"
  ],
  [
   "-0.25304012092161903422",
   "0.0"
  ],
  [
   "-0.23120720063417660644",
   "-0.92680146125129023682"
  ],
  [
   "-0.23120720063417660644",
   "0.92680146125129023682"
  ],
  [
   "-0.21976002121477564815",
   "-0.4018092298934114061"
  ],
  [
   "-0.21976002121477564815",
   "0.4018092298934114061"
  ],
  [
   "-0.17355417485946525995",
   "-0.42779983858367609648"
  ],
  [
   "-0.17355417485946525995",
   "0.42779983858367609648"
  ],
  [
   "-0.1482526781104678191",
   "0.0"
  ],
  [
   "-0.13397459621556135324",
   "0.0"
  ],
  [
   "-0.098466804577039220978",
   "-0.074221977550743902948"
  ],
  [
   "-0.098466804577039220978",
   "0.074221977550743902948"
  ],
  [
   "-0.07821945748519621399",
   "-0.12785161409052549273"
  ],
  [
   "-0.07821945748519621399",
   "0.12785161409052549273"
  ],
  [
   "-0.070851023954358889658",
   "0.0"
  ],
  [
   "-0.067293881211572959676",
   "0.0"
  ],
  [
   "-0.064585653306514653604",
   "-0.3535533905932737622"
  ],
  [
   "-0.064585653306514653604",
   "0.3535533905932737622"
  ],
  [
   "-0.011866115296687750061",
   "0.0"
  ],
  [
   "0.0",
   "0.0"
  ],
  [
   "0.00012031013221776046643",
   "-0.029538755595529464978"
  ],
  [
   "0.00012031013221776046643",
   "0.029538755595529464978"
  ],
  [
   "0.00069401885999465900384",
   "-0.02574817041096229116"
  ],
  [
   "0.00069401885999465900384",
   "0.02574817041096229116"
  ],
  [
   "0.028031148436504767708",
   "0.0"
  ],
  [
   "0.032706643373253089738",
   "-0.52727741541404262784"
  ],
  [
   "0.032706643373253089738",
   "0.52727741541404262784"
  ],
  [
   "0.081166457434492541909",
   "-0.090514004954358561173"
  ],
  [
   "0.081166457434492541909",
   "0.090514004954358561173"
  ],
  [
   "0.14182447720076187574",
   "-1.075522203707915848"
  ],
  [
   "0.14182447720076187574",
   "1.075522203707915848"
  ],
  [
   "0.2247448713915890491",
   "0.0"
  ],
  [
   "0.35567823615625584373",
   "0.0"
  ],
  [
   "0.36270425144978202078",
   "-0.55371584432640304478"
  ],
  [
   "0.36270425144978202078",
   "0.55371584432640304478"
  ],
  [
   "0.54606743849286774496",
   "0.0"
  ],
  [
   "0.581138830084189666",
   "0.0"
  ],
  [
   "0.62235465436544811076",
   "0.0"
  ],
  [
   "0.6528916502810694801",
   "-0.85559967716735219297"
  ],
  [
   "0.6528916502810694801",
   "0.85559967716735219297"
  ],
  [
   "1.0",
   "0.0"
  ],
  [
   "2.3889845797421314532",
   "0.0"
  ],
  [
   "5.8981840329043343691",
   "0.0"
  ],
  [
   "8.1741615134622384189",
   "0.0"
  ]
 ]
}

==> anc/check_numerator.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Check of the numerator N of the loop integrand of the triangle, stored in numerator_N.txt (variables X1, X2, X3, y12, y23, y31).
The loop integrand is psi = 2 N / (q_G q_1 ... q_9), eq. (integrand), with q_G = X1 + X2 + X3 and the nine factors of eq. (factors).
The script checks that this equals the recursion eq. (recursion3) with the chain coefficient eq. (chain), exactly in sympy, and that
N is homogeneous of degree 4, has positive integer coefficients and is irreducible over the rationals. As a control, the same
comparison with 1 added to the coefficient of X1**4 must fail. Exit code 0 if every check passes.
Usage: python3 check_numerator.py"""
import os, sys
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
X1, X2, X3, y12, y23, y31 = sp.symbols('X1 X2 X3 y12 y23 y31')
VARS = (X1, X2, X3, y12, y23, y31)


def chain(x1, x2, x3, y, yp):
    return (1/(x1 + x2 + yp) + 1/(x2 + x3 + y))/((x1 + x2 + x3)*(x1 + y)*(x2 + y + yp)*(x3 + yp))


qG = X1 + X2 + X3
FACTORS = [X1 + y12 + y31, X2 + y12 + y23, X3 + y23 + y31,
           X1 + X2 + y23 + y31, X2 + X3 + y12 + y31, X1 + X3 + y12 + y23,
           qG + 2*y12, qG + 2*y23, qG + 2*y31]
RECURSION = (chain(X2 + y12, X3, X1 + y12, y23, y31) + chain(X3 + y23, X1, X2 + y23, y31, y12)
             + chain(X1 + y31, X2, X3 + y31, y12, y23))/qG


def difference(N):
    psi = 2*N/(qG*sp.prod(FACTORS))
    return sp.cancel(sp.together(psi - RECURSION))


if __name__ == '__main__':
    N = sp.sympify(open(os.path.join(HERE, 'numerator_N.txt')).read(), locals={str(v): v for v in VARS})
    P = sp.Poly(N, *VARS)
    d = difference(N)
    homog = P.is_homogeneous and P.total_degree() == 4
    positive = all(c.is_integer and c > 0 for c in P.coeffs())
    content, fl = sp.factor_list(N)
    irreducible = content == 1 and len(fl) == 1 and fl[0][1] == 1
    ctl = difference(N + X1**4)
    print('2 N/(q_G q_1...q_9) minus eq. (recursion3):', d)
    print('homogeneous of degree 4:', homog, '| terms:', len(P.terms()), '| positive integer coefficients:', positive, '| irreducible:', irreducible)
    print('control, N + X1**4: difference is nonzero:', ctl != 0)
    ok = d == 0 and homog and positive and irreducible and ctl != 0
    print('PASS' if ok else 'FAIL')
    sys.exit(0 if ok else 1)


==> anc/closed_form_V_offslice.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% closed_form_V_offslice.tex -- eq. (closedformgeneral) typeset from li2_representation.json (the json and eval_closed_form_offslice.py are the reference).
% The function space is fixed exactly (unique integrable symbols); the ten rational coefficients were fitted at 140 points and recognized;
% they reproduce 809 further values with X_v >= P_v to 43 digits or better.  Branch prescription (Re Li_2 and ln|.| per sector; Bloch--Wigner for a
% negative radicand) checked for X_v >= P_v only; for X_v < P_v see eval_closed_form_V_all.py.
\begin{align*}
V(X;P) &= \frac{\sqrt2\,\pi}{8}\;\mathrm{Re}\Big[-\frac14\,\frac{Q}{\sqrt{R_0}}\,F_0-\frac12\sum_{e\in\{12,23,31\}}\frac{Q}{\sqrt{R_e}}\,F_e
 -\sum_{(ij)}\frac{\lambda^-_{ij}}{\sqrt{T^-_{ij}}}\,F^-_{ij}+\sum_{(ij)}\frac{\lambda^+_{ij}}{\sqrt{T^+_{ij}}}\,F^+_{ij}\Big],\qquad Q=X_1+X_2+X_3,\\
\lambda^-_{ij}&=\frac{X_kQ}{(X_i-X_j-X_k)(X_i-X_j+X_k)},\qquad \lambda^+_{ij}=\frac{X_k}{X_i+X_j-X_k},\qquad (ij)\in\{(12),(13),(23)\},\ k\neq i,j,\\
T^\pm_{ij}&=\big(P_i^2+P_j^2-P_k^2\big)^2-4P_i^2P_j^2+4P_i^2X_j^2+4P_j^2X_i^2\pm4X_iX_j\big(P_i^2+P_j^2-P_k^2\big),\\
R_c&=-2\det\mathrm{CM}\big(P_2,P_1,P_3;\,y_{12},y_{23},y_{31}\big)\Big|_{\text{vertex }c},
\end{align*}
where CM is the $5\times5$ Cayley--Menger matrix of the tetrahedron with base edges $|AB|=P_2$, $|AC|=P_1$, $|BC|=P_3$ and apex edges $|DA|=y_{12}$, $|DB|=y_{23}$, $|DC|=y_{31}$, evaluated at
$c=0$: $(y_{12},y_{23},y_{31})=\tfrac12(X_3-X_1-X_2,\;X_1-X_2-X_3,\;X_2-X_1-X_3)$;\;
$c=12$: $\tfrac12(-Q,\;Q-2X_2,\;Q-2X_1)$;\; $c=23$: $\tfrac12(Q-2X_2,\;-Q,\;Q-2X_3)$;\; $c=31$: $\tfrac12(Q-2X_1,\;Q-2X_3,\;-Q)$.

\paragraph{Vertex-class functions.} With $C_{ab}$ the signed cofactors of CM ($a,b=1..4$ label $A,B,C,D$), $\ell_{ab}$ the length of the edge \emph{opposite} to $ab$, $w=\sqrt{R_c}$, and
$u^\pm_{ab}=C_{ab}\pm\ell_{ab}w$ (so that $u^+_{ab}u^-_{ab}=C_{aa}C_{bb}$), define for a cycle $\gamma$ (triangle or four-cycle of edges; or a doubled edge) and signs $\epsilon$
\[x_{\gamma,\epsilon}=\frac{\prod_{e\in\gamma}u^{\epsilon_e}_e}{\prod_{v\in\gamma}C_{vv}},\qquad D(x)=\mathrm{Li}_2(x)-\mathrm{Li}_2(1/x).\]

\[F_0=\tfrac{1}{2}\!\!\sum_{\gamma\in\{12^{+},13^{-},23^{-};\;12^{-},13^{+},23^{-};\;12^{-},13^{-},23^{+};\;12^{-},13^{-},23^{-};\;12^{+},14^{+},24^{+};\;12^{-},14^{+},24^{+};\;12^{-},14^{+},24^{-};\;12^{-},14^{-},24^{+};\;13^{+},14^{+},34^{+};\;13^{-},14^{+},34^{+};\;13^{-},14^{+},34^{-};\;13^{-},14^{-},34^{+};\;23^{+},24^{+},34^{+};\;23^{-},24^{+},34^{+};\;23^{-},24^{+},34^{-};\;23^{-},24^{-},34^{+}\}}\!\!D(x_\gamma) + \sum_{\gamma\in\{12^{+},23^{+},34^{-},14^{-};\;12^{+},24^{-},34^{-},13^{+};\;13^{+},23^{+},24^{-},14^{-}\}}\!\!D(x_\gamma)\]
\[F_{12}=\tfrac{3}{4}\!\!\sum_{\gamma\in\{12^{+},13^{+},23^{+}\}}\!\!D(x_\gamma) + \tfrac{1}{4}\!\!\sum_{\gamma\in\{12^{+},13^{-},23^{+};\;12^{-},13^{+},23^{+};\;12^{-},13^{-},23^{+};\;12^{+},14^{+},24^{-};\;12^{+},14^{-},24^{+};\;12^{+},14^{-},24^{-};\;12^{-},14^{-},24^{-};\;13^{+},14^{+},34^{-};\;13^{+},14^{-},34^{+};\;13^{+},14^{-},34^{-};\;13^{-},14^{-},34^{-};\;23^{+},24^{+},34^{+};\;23^{+},24^{+},34^{-};\;23^{+},24^{-},34^{+};\;23^{-},24^{+},34^{+}\}}\!\!D(x_\gamma) + \tfrac{1}{2}\!\!\sum_{\gamma\in\{23^{-},23^{-};\;12^{-},23^{-},34^{+},14^{+};\;12^{-},24^{-},34^{-},13^{-};\;13^{-},23^{-},24^{+},14^{+}\}}\!\!D(x_\gamma)\]
\[F_{23}=\tfrac{3}{4}\!\!\sum_{\gamma\in\{12^{+},13^{+},23^{+}\}}\!\!D(x_\gamma) + \tfrac{1}{4}\!\!\sum_{\gamma\in\{12^{+},13^{+},23^{-};\;12^{-},13^{+},23^{+};\;12^{-},13^{+},23^{-};\;12^{+},14^{+},24^{-};\;12^{+},14^{-},24^{+};\;12^{+},14^{-},24^{-};\;12^{-},14^{-},24^{-};\;13^{+},14^{+},34^{+};\;13^{+},14^{+},34^{-};\;13^{+},14^{-},34^{+};\;13^{-},14^{+},34^{+};\;23^{+},24^{+},34^{-};\;23^{+},24^{-},34^{+};\;23^{+},24^{-},34^{-};\;23^{-},24^{-},34^{-}\}}\!\!D(x_\gamma) + \tfrac{1}{2}\!\!\sum_{\gamma\in\{13^{-},13^{-};\;12^{-},23^{-},34^{-},14^{-};\;12^{-},24^{+},34^{+},13^{-};\;13^{-},23^{-},24^{+},14^{+}\}}\!\!D(x_\gamma)\]
\[F_{31}=\tfrac{3}{4}\!\!\sum_{\gamma\in\{12^{+},13^{+},23^{+}\}}\!\!D(x_\gamma) + \tfrac{1}{4}\!\!\sum_{\gamma\in\{12^{+},13^{+},23^{-};\;12^{+},13^{-},23^{+};\;12^{+},13^{-},23^{-};\;12^{+},14^{+},24^{+};\;12^{+},14^{+},24^{-};\;12^{+},14^{-},24^{+};\;12^{-},14^{+},24^{+};\;13^{+},14^{+},34^{-};\;13^{+},14^{-},34^{+};\;13^{+},14^{-},34^{-};\;13^{-},14^{-},34^{-};\;23^{+},24^{+},34^{-};\;23^{+},24^{-},34^{+};\;23^{+},24^{-},34^{-};\;23^{-},24^{-},34^{-}\}}\!\!D(x_\gamma) + \tfrac{1}{2}\!\!\sum_{\gamma\in\{12^{-},12^{-};\;12^{-},23^{-},34^{+},14^{+};\;12^{-},24^{+},34^{+},13^{-};\;13^{-},23^{-},24^{-},14^{-}\}}\!\!D(x_\gamma)\]

\paragraph{Tube functions.} For the pair $(ij)$ relabel $(X_i,X_j,X_k;P_i,P_j,P_k)\to(X_1,X_2,X_3;P_1,P_2,P_3)$, $w=\sqrt{T^\pm}$, $D(a,b)=\mathrm{Li}_2\!\big(\tfrac{p_a-w}{p_b-w}\big)-\mathrm{Li}_2\!\big(\tfrac{p_a+w}{p_b+w}\big)$,
$o_a=\tfrac{p_a+w}{p_a-w}$; every $p_a^2-T^\pm$ is a product of linear letters.
\[F^+_{12}=+ D(2,3) - D(2,7) + D(3,7) - D(13,0) + D(14,0) + \log|o_{0}|\,\log(P_{1} + X_{1}) - \log|o_{0}|\,\log(P_{1} + P_{2} + P_{3})\]
\begin{align*}p_{0}&=- P_{1}^{2} - P_{2}^{2} + P_{3}^{2} - 2 X_{1} X_{2}\\
p_{2}&=- P_{1}^{2} - 2 P_{1} P_{3} + 2 P_{1} X_{1} + 2 P_{1} X_{2} + P_{2}^{2} - P_{3}^{2} + 2 P_{3} X_{1}\\
p_{3}&=- P_{1}^{2} + P_{2}^{2} - P_{3}^{2} + 2 X_{1}^{2} + 2 X_{1} X_{2}\\
p_{7}&=- P_{1}^{2} + P_{2}^{2} + P_{3}^{2} - 2 X_{1} X_{2} - 2 X_{2}^{2}\\
p_{13}&=- P_{1}^{2} + P_{2}^{2} + 2 P_{2} P_{3} + 2 P_{2} X_{1} + 2 P_{2} X_{2} + P_{3}^{2} + 2 P_{3} X_{2}\\
p_{14}&=- P_{1}^{2} + 2 P_{1} P_{2} + 2 P_{1} X_{2} - P_{2}^{2} + 2 P_{2} X_{1} + P_{3}^{2}\end{align*}
\[F^-_{12}=- D(3,13) - D(4,12) + D(4,14) + D(7,13) - D(8,13) + D(14,12)\]
\begin{align*}p_{3}&=- P_{1}^{2} + P_{2}^{2} - P_{3}^{2} + 2 X_{1}^{2} - 2 X_{1} X_{2}\\
p_{4}&=- P_{1}^{2} + 2 P_{1} P_{3} + 2 P_{1} X_{1} - 2 P_{1} X_{2} + P_{2}^{2} - P_{3}^{2} - 2 P_{3} X_{1}\\
p_{7}&=- P_{1}^{2} + P_{2}^{2} + P_{3}^{2} + 2 X_{1} X_{2} - 2 X_{2}^{2}\\
p_{8}&=- P_{1}^{2} + P_{2}^{2} + 2 P_{2} P_{3} + 2 P_{2} X_{1} - 2 P_{2} X_{2} + P_{3}^{2} - 2 P_{3} X_{2}\\
p_{12}&=- P_{1}^{2} - 2 P_{1} P_{2} - 2 P_{1} X_{2} - P_{2}^{2} - 2 P_{2} X_{1} + P_{3}^{2}\\
p_{13}&=- P_{1}^{2} - 2 P_{1} P_{3} - 2 P_{1} X_{1} + 2 P_{1} X_{2} + P_{2}^{2} - P_{3}^{2} - 2 P_{3} X_{1}\\
p_{14}&=- P_{1}^{2} + P_{2}^{2} - 2 P_{2} P_{3} - 2 P_{2} X_{1} + 2 P_{2} X_{2} + P_{3}^{2} - 2 P_{3} X_{2}\end{align*}
For the pair $(23)$ the function $F^+_{23}$ enters with the orientation sign $\sigma=-1$ of the stored symbol normalization; this is included in the formula above as written (all $F^+$ enter with $+1$, all $F^-$ with $-1$) when $F^\pm_{ij}$ is \emph{defined} by the relabelling rule.
Limits checked numerically: $X\to P$ (reproduces the slice formula), $P\to0$ (exact weight-one limit; approach $a_2t^2+a_4t^4+a_5t^5+\dots$, no $t^3$, no $t^4\log t$), soft $P_i$, near-degenerate triangles, the loci $P_k=|X_i-X_j|$ (finite).

==> anc/closed_form_V_offslice_compact.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% closed_form_V_offslice_compact.tex -- typeset from compact_representation.json; a LaTeX fragment, not compiled on its own and not checked
% separately: the json and eval_closed_form_offslice_compact.py are the reference.  Region: X_v >= P_v > 0, P a non-degenerate triangle.
\begin{align*}
V(X;P) &= \frac{\sqrt2\,\pi}{8}\,\mathrm{Re}\Big[ -\tfrac14\,\frac{Q}{\sqrt{R_0}}\,F_0 \;-\; \tfrac12\sum_{e\in\{12,23,31\}} \frac{Q}{\sqrt{R_e}}\,F_e
   \;-\; \sum_{(ij)} \frac{\lambda^-_{ij}}{\sqrt{T^-_{ij}}}\,F^-_{ij} \;+\; \sum_{(ij)} \frac{\lambda^+_{ij}}{\sqrt{T^+_{ij}}}\,F^+_{ij}\Big],\qquad Q=X_1+X_2+X_3,\\
\lambda^-_{ij} &= \frac{X_k Q}{(X_i-X_j-X_k)(X_i-X_j+X_k)},\qquad \lambda^+_{ij}=\frac{X_k}{X_i+X_j-X_k},\\
T^\pm_{ij} &= m^2-4P_i^2P_j^2+4P_i^2X_j^2+4P_j^2X_i^2\pm4X_iX_j m,\quad m=P_i^2+P_j^2-P_k^2,\\
R_c &= -2\det M_c,\quad M_c=\text{Cayley--Menger matrix of }(|AB|,|AC|,|BC|,|DA|,|DB|,|DC|)=(P_2,P_1,P_3,y_{12},y_{23},y_{31}),\\
&\quad c=0:\ y=\tfrac12(X_3-X_1-X_2,\;X_1-X_2-X_3,\;X_2-X_1-X_3);\qquad c=12:\ y=(-\tfrac Q2,\;\tfrac Q2-X_2,\;\tfrac Q2-X_1),\\
P_2(z,\bar z)&=\mathrm{Li}_2(z)-\mathrm{Li}_2(\bar z)+\tfrac12\log(z\bar z)\log\frac{1-z}{1-\bar z},\qquad z_{ab}=\frac{p_a-w}{p_b-w},\ \bar z_{ab}=\frac{p_a+w}{p_b+w},\ w=\sqrt{T},\\
F^{-}_{12} &= +P_2(z_{2,3}) +P_2(z_{5,13}) +P_2(z_{7,13}) -P_2(z_{8,9}),\\
&\quad p_{2}^{(-)} = - P_{1}^{2} - 2 P_{1} P_{3} + 2 P_{1} X_{1} - 2 P_{1} X_{2} + P_{2}^{2} - P_{3}^{2} + 2 P_{3} X_{1},\\
&\quad p_{3}^{(-)} = - P_{1}^{2} + P_{2}^{2} - P_{3}^{2} + 2 X_{1}^{2} - 2 X_{1} X_{2},\\
&\quad p_{5}^{(-)} = - P_{1}^{2} + 2 P_{1} P_{2} + 2 P_{1} X_{2} - P_{2}^{2} - 2 P_{2} X_{1} + P_{3}^{2},\\
&\quad p_{7}^{(-)} = - P_{1}^{2} + P_{2}^{2} + P_{3}^{2} + 2 X_{1} X_{2} - 2 X_{2}^{2},\\
&\quad p_{8}^{(-)} = - P_{1}^{2} + P_{2}^{2} + 2 P_{2} P_{3} + 2 P_{2} X_{1} - 2 P_{2} X_{2} + P_{3}^{2} - 2 P_{3} X_{2},\\
&\quad p_{9}^{(-)} = - P_{1}^{2} + 2 P_{1} P_{2} - 2 P_{1} X_{2} - P_{2}^{2} + 2 P_{2} X_{1} + P_{3}^{2},\\
&\quad p_{13}^{(-)} = - P_{1}^{2} - 2 P_{1} P_{3} - 2 P_{1} X_{1} + 2 P_{1} X_{2} + P_{2}^{2} - P_{3}^{2} - 2 P_{3} X_{1},\\
F^{+}_{12} &= -P_2(z_{0,1}) +P_2(z_{0,7}) +P_2(z_{0,13}) +P_2(z_{2,3}) -P_2(z_{2,7}),\\
&\quad p_{0}^{(+)} = - P_{1}^{2} - P_{2}^{2} + P_{3}^{2} - 2 X_{1} X_{2},\\
&\quad p_{1}^{(+)} = - P_{1}^{2} + 2 P_{1} P_{2} - 2 P_{1} X_{2} - P_{2}^{2} - 2 P_{2} X_{1} + P_{3}^{2},\\
&\quad p_{2}^{(+)} = - P_{1}^{2} - 2 P_{1} P_{3} + 2 P_{1} X_{1} + 2 P_{1} X_{2} + P_{2}^{2} - P_{3}^{2} + 2 P_{3} X_{1},\\
&\quad p_{3}^{(+)} = - P_{1}^{2} + P_{2}^{2} - P_{3}^{2} + 2 X_{1}^{2} + 2 X_{1} X_{2},\\
&\quad p_{7}^{(+)} = - P_{1}^{2} + P_{2}^{2} + P_{3}^{2} - 2 X_{1} X_{2} - 2 X_{2}^{2},\\
&\quad p_{13}^{(+)} = - P_{1}^{2} + P_{2}^{2} + 2 P_{2} P_{3} + 2 P_{2} X_{1} + 2 P_{2} X_{2} + P_{3}^{2} + 2 P_{3} X_{2},\\
D(x)&=\mathrm{Li}_2(x)-\mathrm{Li}_2(1/x),\qquad x_{\gamma,\epsilon}=\prod_{e\in\gamma}\big(C_e+\epsilon_e\,\ell_e\sqrt{R}\big)\Big/\prod_{v\in\gamma}C_{vv},\\
F_0 &= \tfrac12\sum_{\text{4 triangles }\gamma}\ \sum_{\epsilon\in\{+++,-++,+-+,++-\}} D(x_{\gamma,s\epsilon}) \;-\; \sum_{\text{3 four-cycles }\gamma} D(x_{\gamma,s(++++)}),\qquad s=(-,-,+,-,+,+)\text{ on }e=(12,13,14,23,24,34),\\
F_{12} &= \text{the 20 terms listed under vertex/Fe in compact\_representation.json (} \tfrac12 \text{ master function in orientation } (+,+,-,+,-,-) + \tfrac12\cdot 7 \text{ terms)},
\end{align*}
% F_{23}, F_{31}, F^pm_{13}, F^pm_{23}: relabellings {"vertex_e": {"S12": [0, 1, 2], "S23": [1, 2, 0], "S31": [0, 2, 1]}, "tube": {"12": [0, 1, 2], "13": [0, 2, 1], "23": [1, 2, 0]}, "coefficients": {"F0": "-1/4", "Fe": "-1/2", "Fminus": "-1", "Fplus": "1"}}


==> anc/compact_representation.json <==
{
 "conventions": "tetrahedron vertices 1=A,2=B,3=C,4=D; |AB|=P2,|AC|=P1,|BC|=P3,|DA|=y12,|DB|=y23,|DC|=y31 (signed); face v is opposite to vertex v; C_ab signed cofactors of the 5x5 Cayley-Menger matrix; l_ab = signed length of the edge opposite to ab; u^{\u00b1}_ab = C_ab \u00b1 l_ab w, w = sqrt(R); x_(gamma,eps) = prod_e u_e^{eps_e} / prod_{v in gamma} C_vv; D(x)=Li2(x)-Li2(1/x)",
 "vertex": {
  "F0": [
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1",
    [
     [
      1,
      2
     ],
     [
      2,
      3
     ],
     [
      3,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     1,
     1,
     -1,
     -1
    ]
   ],
   [
    "1",
    [
     [
      1,
      2
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ],
     [
      1,
      3
     ]
    ],
    [
     1,
     -1,
     -1,
     1
    ]
   ],
   [
    "1",
    [
     [
      1,
      3
     ],
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     1,
     1,
     -1,
     -1
    ]
   ]
  ],
  "Fe": [
   [
    "3/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      3
     ],
     [
      3,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ],
     [
      1,
      3
     ]
    ],
    [
     -1,
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ]
  ]
 },
 "vertex_structure": {
  "F0": "master function: 1/2 sum over 4 vertices (triangle cycles) of 4 sign patterns + sum over 3 four-cycles; in the orientation o_e -> o_e^{s_e}, s=(-1,-1,1,-1,1,1) for e=(12,13,14,23,24,34) the patterns are {+++,-++,+-+,++-} at every vertex and -(++++) for every four-cycle",
  "Fe": "= 1/2 master(orientation (1,1,-1,1,-1,-1)) + 1/2 * G, G = D(12,13,23;+++) + D(12,13,23;--+) + D(23,24,34;+++) + D(23,24,34;-++) + D(1/o_23) + D(12,24,34,13;+--+) + D(12,24,34,13;----)  (edge function of the special edge DA, y12=-Q/2)"
 },
 "tube": {
  "p": {
   "terms": [
    [
     0,
     1,
     -1
    ],
    [
     0,
     7,
     1
    ],
    [
     0,
     13,
     1
    ],
    [
     2,
     3,
     1
    ],
    [
     2,
     7,
     -1
    ]
   ],
   "p": {
    "0": "-P1**2 - P2**2 + P3**2 - 2*X1*X2",
    "1": "-P1**2 + 2*P1*P2 - 2*P1*X2 - P2**2 - 2*P2*X1 + P3**2",
    "2": "-P1**2 - 2*P1*P3 + 2*P1*X1 + 2*P1*X2 + P2**2 - P3**2 + 2*P3*X1",
    "3": "-P1**2 + P2**2 - P3**2 + 2*X1**2 + 2*X1*X2",
    "7": "-P1**2 + P2**2 + P3**2 - 2*X1*X2 - 2*X2**2",
    "13": "-P1**2 + P2**2 + 2*P2*P3 + 2*P2*X1 + 2*P2*X2 + P3**2 + 2*P3*X2"
   },
   "N": {
    "0": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ]
     ]
    },
    "1": {
     "const": "-4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        -1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ]
     ]
    },
    "2": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        1,
        1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        1,
        1
       ],
       1
      ]
     ]
    },
    "3": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        1,
        0,
        0
       ],
       1
      ],
      [
       [
        1,
        1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        1,
        1,
        0,
        0,
        0,
        1
       ],
       1
      ]
     ]
    },
    "7": {
     "const": "4",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ],
      [
       [
        1,
        1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        1,
        1,
        0,
        0,
        0,
        1
       ],
       1
      ]
     ]
    },
    "13": {
     "const": "-4",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        -1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        1,
        1
       ],
       1
      ],
      [
       [
        1,
        1,
        0,
        0,
        0,
        1
       ],
       1
      ]
     ]
    }
   },
   "D": {
    "0,1": {
     "const": "2",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ]
     ]
    },
    "0,7": {
     "const": "-2",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ]
     ]
    },
    "0,13": {
     "const": "2",
     "letters": [
      [
       [
        1,
        0,
        0,
        0,
        1,
        1
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ]
     ]
    },
    "2,3": {
     "const": "2",
     "letters": [
      [
       [
        1,
        1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ]
     ]
    },
    "2,7": {
     "const": "-2",
     "letters": [
      [
       [
        1,
        1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        1,
        0,
        1
       ],
       1
      ]
     ]
    }
   },
   "uv": {
    "0,1": [
     "-(P1 + X1)*(P2 + X2)/((P1 - P2 - P3)*(P1 - P2 + P3))",
     "-(P1 - X1)*(P2 - X2)/((P1 - P2 - P3)*(P1 - P2 + P3))"
    ],
    "0,7": [
     "(P1 - X1)*(P1 + X1)/((P3 - X1 - X2)*(P3 + X1 + X2))",
     "(P2 - X2)*(P2 + X2)/((P3 - X1 - X2)*(P3 + X1 + X2))"
    ],
    "0,13": [
     "-(P1 - X1)*(P1 + X1)*(P2 - X2)/((P1 - P2 - P3)*(P1 + P2 + P3)*(P3 + X1 + X2))",
     "-(P2 + X2)*(P2 + P3 + X1)**2/((P1 - P2 - P3)*(P1 + P2 + P3)*(P3 + X1 + X2))"
    ],
    "2,3": [
     "(P1 - P2 + P3)*(P1 + P2 + P3)/((P1 + X1)*(P3 + X1 + X2))",
     "(P1 - X1)*(P3 - X1 - X2)/((P1 + X1)*(P3 + X1 + X2))"
    ],
    "2,7": [
     "(P1 - X1)*(P1 - P2 + P3)*(P1 + P2 + P3)/((P2 - X2)*(P2 + X2)*(P3 + X1 + X2))",
     "(P1 + P3 + X2)**2*(P3 - X1 - X2)/((P2 - X2)*(P2 + X2)*(P3 + X1 + X2))"
    ]
   }
  },
  "m": {
   "terms": [
    [
     2,
     3,
     1
    ],
    [
     5,
     13,
     1
    ],
    [
     7,
     13,
     1
    ],
    [
     8,
     9,
     -1
    ]
   ],
   "p": {
    "2": "-P1**2 - 2*P1*P3 + 2*P1*X1 - 2*P1*X2 + P2**2 - P3**2 + 2*P3*X1",
    "3": "-P1**2 + P2**2 - P3**2 + 2*X1**2 - 2*X1*X2",
    "5": "-P1**2 + 2*P1*P2 + 2*P1*X2 - P2**2 - 2*P2*X1 + P3**2",
    "7": "-P1**2 + P2**2 + P3**2 + 2*X1*X2 - 2*X2**2",
    "8": "-P1**2 + P2**2 + 2*P2*P3 + 2*P2*X1 - 2*P2*X2 + P3**2 - 2*P3*X2",
    "9": "-P1**2 + 2*P1*P2 - 2*P1*X2 - P2**2 + 2*P2*X1 + P3**2",
    "13": "-P1**2 - 2*P1*P3 - 2*P1*X1 + 2*P1*X2 + P2**2 - P3**2 - 2*P3*X1"
   },
   "N": {
    "2": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        1,
        1
       ],
       1
      ]
     ]
    },
    "3": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        1,
        0,
        0
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        1
       ],
       1
      ]
     ]
    },
    "5": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        -1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ]
     ]
    },
    "7": {
     "const": "4",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        0,
        1,
        0
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        1
       ],
       1
      ]
     ]
    },
    "8": {
     "const": "4",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        -1
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        1,
        1
       ],
       1
      ]
     ]
    },
    "9": {
     "const": "4",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        -1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ]
     ]
    },
    "13": {
     "const": "4",
     "letters": [
      [
       [
        1,
        0,
        0,
        1,
        0,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ],
      [
       [
        1,
        -1,
        0,
        0,
        0,
        1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        1,
        1
       ],
       1
      ]
     ]
    }
   },
   "D": {
    "2,3": {
     "const": "2",
     "letters": [
      [
       [
        1,
        -1,
        0,
        0,
        0,
        -1
       ],
       1
      ],
      [
       [
        1,
        0,
        0,
        -1,
        0,
        0
       ],
       1
      ]
     ]
    },
    "5,13": {
     "const": "-2",
     "letters": [
      [
       [
        1,
        0,
        0,
        0,
        1,
        1
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        1
       ],
       1
      ]
     ]
    },
    "7,13": {
     "const": "-2",
     "letters": [
      [
       [
        1,
        -1,
        0,
        0,
        0,
        1
       ],
       1
      ],
      [
       [
        0,
        1,
        0,
        1,
        0,
        1
       ],
       1
      ]
     ]
    },
    "8,9": {
     "const": "-2",
     "letters": [
      [
       [
        0,
        1,
        0,
        0,
        -1,
        0
       ],
       1
      ],
      [
       [
        0,
        0,
        0,
        1,
        -1,
        -1
       ],
       1
      ]
     ]
    }
   },
   "uv": {
    "2,3": [
     "(P1 - P2 + P3)*(P1 + P2 + P3)/((P1 + X1)*(P3 + X1 - X2))",
     "(P1 - X1)*(P3 - X1 + X2)/((P1 + X1)*(P3 + X1 - X2))"
    ],
    "5,13": [
     "-(P1 - X1)*(P2 + X2)*(P1 - P2 - P3)/((P1 + X1)*(P1 + P2 + P3)*(P3 + X1 - X2))",
     "(P1 - P2 + P3)*(P2 + P3 + X1)**2/((P1 + X1)*(P1 + P2 + P3)*(P3 + X1 - X2))"
    ],
    "7,13": [
     "(P2 - X2)*(P2 + X2)*(P3 - X1 + X2)/((P1 + X1)*(P1 - P2 + P3)*(P1 + P2 + P3))",
     "(P1 + P3 + X2)**2*(P3 + X1 - X2)/((P1 + X1)*(P1 - P2 + P3)*(P1 + P2 + P3))"
    ],
    "8,9": [
     "(P1 + P2 + P3)*(P3 + X1 - X2)/((P1 + X1)*(P1 - P2 + P3))",
     "-(P2 - X2)*(P1 - P2 - P3)/((P1 + X1)*(P1 - P2 + P3))"
    ]
   }
  }
 },
 "orbits": {
  "vertex_e": {
   "S12": [
    0,
    1,
    2
   ],
   "S23": [
    1,
    2,
    0
   ],
   "S31": [
    0,
    2,
    1
   ]
  },
  "tube": {
   "12": [
    0,
    1,
    2
   ],
   "13": [
    0,
    2,
    1
   ],
   "23": [
    1,
    2,
    0
   ]
  },
  "coefficients": {
   "F0": "-1/4",
   "Fe": "-1/2",
   "Fminus": "-1",
   "Fplus": "1"
  }
 }
}

==> anc/eval_closed_form_V_all.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""eval_closed_form_V_all.py -- V(X;P) (conformally coupled one-loop triangle, flat-space wavefunction coefficient, loop-integrated) on the WHOLE
region {X_v > 0, P a non-degenerate triangle}: both sides of X_v = P_v, all radicand signs, boundaries included.

  V = (sqrt2 pi/8) [ -1/4 LS_0 F_0 - 1/2 sum_e LS_e F_e - sum_(ij) LS^-_ij F^-_ij + sum_(ij) LS^+_ij F^+_ij ]     (compact_representation.json)

Per sector s with radicand rho_s and root w = sqrt(|rho_s|):
  rho_s < 0 : tube   F = 2i sum_k c_k D(z_k),      D(z) = Im Li2(z) + arg(1-z) log|z|  (Bloch-Wigner, single valued), z_k = (p_a - i w)/(p_b - i w)
              vertex F = 2i sum_k c_k Cl2(theta_k), theta_k = arg x_k, |x_k| = 1         (Clausen)
              LS F is real; no chamber constants.
  rho_s > 0 : F = S_real - J.   S_real = the same sum with real arguments, Re Li2 and log|.|  (continuous except for jumps below).
              J = chamber constant, an integer multiple of pi^2/2, obtained by ANALYTIC CONTINUATION along the ray P -> tP, 0 < t <= 1:
                start: t_0 = last zero of rho_s on the ray (there F = S_real = 0, J = 0) or t_0 = 0+ (F -> 0; J_0 = S_real(0+), asserted to be in (pi^2/2) Z);
                walls: rational t where a linear letter of the sector vanishes; S_real jumps only where an argument passes through infinity
                       (tube: Re Li2(+inf) - Re Li2(-inf) = pi^2/2) or through 0 / infinity (vertex: D(0+) - D(0-) = -pi^2/2, D(+inf) - D(-inf) = +pi^2/2);
                       F itself is real-analytic there.  All signs are decided in exact rational arithmetic.
              If two different letters vanish at the same t (or other coincidences) the constant is computed at a perturbed point of the SAME chamber.
  Removable loci at the evaluation point (rho_s = 0, a linear letter = 0 incl. X_i = P_i and P_k = |X_i - X_j|, poles of LS: X_k = X_i + X_j, any
  codimension): V is real-analytic there; the value is obtained by even-order polynomial interpolation of V along a fixed generic line through the
  point (nodes +-k delta), at raised working precision.  No data enter any constant.
Input must be exact (integers, 'p/q', decimal strings, Fractions; an mpf is converted to its exact binary value): all sign decisions are rational.
Tested against numerical values of the integral at 1010 + 372 points, of which 61 + 328 have some X_v < P_v, at exact boundaries (X_i = P_i at 1, 2, 3 sites,
P_k = |X_i - X_j|, X_k = X_i + X_j), and with coincident walls on the ray (constant taken from a perturbed point of the same chamber).  NOT tested: exact rational points on a
radicand zero (none constructed; points within 1e-30 go through the interpolation branch), degenerate triangles, X_v -> 0.
usage: python eval_closed_form_V_all.py X1 X2 X3 P1 P2 P3 [dps]"""
import os, sys, json, itertools
from fractions import Fraction as Fr
import mpmath as mp
_here = os.path.dirname(os.path.abspath(__file__))
SPEC = json.load(open(os.path.join(_here, 'compact_representation.json')))
PI2H = lambda: mp.pi**2/2
OPTIONS = {'drop_J': False, 'flip_jump_sign': False, 'naive_bw': False}          # controls only
class Degenerate(Exception): pass
class Coincidence(Exception): pass
def toFr(v):
    if isinstance(v, Fr): return v
    if isinstance(v, int): return Fr(v)
    if isinstance(v, str): return Fr(v)
    if isinstance(v, mp.mpf):
        s, m, e, _ = v._mpf_; r = Fr(int(m))*(Fr(2)**e); return -r if s else r
    return Fr(v)
def _mp(v): return mp.mpf(v.numerator)/v.denominator
def sgn(v): return (v > 0) - (v < 0)
def _fr(s):
    n, d = (str(s).split('/') + ['1'])[:2]; return mp.mpf(int(n))/int(d)
def det(M):
    n = len(M)
    if n == 1: return M[0][0]
    if n == 2: return M[0][0]*M[1][1] - M[0][1]*M[1][0]
    return sum((-1)**j*M[0][j]*det([r[:j] + r[j+1:] for r in M[1:]]) for j in range(n) if M[0][j] != 0)
def interp_poly(f, deg):
    """exact coefficients (low -> high) of a polynomial of degree <= deg from values at t = 0..deg"""
    xs = [Fr(k) for k in range(deg + 1)]; ys = [f(x) for x in xs]; coef = [Fr(0)]*(deg + 1)
    for i, xi in enumerate(xs):
        num = [Fr(1)]; den = Fr(1)
        for j, xj in enumerate(xs):
            if j == i: continue
            num = [Fr(0)] + num; 
            for k in range(len(num) - 1): num[k] -= xj*num[k+1]
            den *= (xi - xj)
        for k in range(len(num)): coef[k] += ys[i]*num[k]/den
    return coef
def last_root_below_one(coef, fexact):
    """largest real root in (0,1) of the polynomial (exact coefs) as an mp number, or None; sign changes confirmed with exact evaluations"""
    c = list(coef)
    while c and c[-1] == 0: c.pop()
    lo = 0
    while lo < len(c) and c[lo] == 0: lo += 1
    c = c[lo:]
    if len(c) <= 1: return None
    with mp.workdps(max(60, mp.mp.dps)):
        rts = mp.polyroots([_mp(x) for x in reversed(c)], maxsteps=3000, extraprec=2000, error=False)
        real = sorted(mp.re(r) for r in rts if abs(mp.im(r)) < mp.mpf(10)**(-30) and 0 < mp.re(r) < 1)
    return real[-1] if real else None

# ---------------------------------------------------------------- sector geometry (exact)
class Tube:
    def __init__(s, typ, X, P):
        s.typ = typ; s.X = X; s.P = P; s.d = SPEC['tube'][typ]; s.sg = 1 if typ == 'p' else -1
        s.codes = {a: compile(e, 'p', 'eval') for a, e in s.d['p'].items()}; s.terms = [(str(a), str(b), c) for a, b, c in s.d['terms']]
    def env(s, t):
        P = [p*t for p in s.P]; return {'X1': s.X[0], 'X2': s.X[1], 'X3': s.X[2], 'P1': P[0], 'P2': P[1], 'P3': P[2]}
    def rho(s, t):
        X, P = s.X, [p*t for p in s.P]; m = P[0]**2 + P[1]**2 - P[2]**2
        return m*m - 4*P[0]**2*P[1]**2 + 4*P[0]**2*X[1]**2 + 4*P[1]**2*X[0]**2 + 4*s.sg*X[0]*X[1]*m
    rho_deg = 4
    def ls_den(s): X = s.X; return (X[0] - X[1] - X[2])*(X[0] - X[1] + X[2]) if s.typ == 'm' else (X[0] + X[1] - X[2])
    def ls_num(s): X = s.X; return X[2]*(X[0] + X[1] + X[2]) if s.typ == 'm' else X[2]
    def linear_letters(s):
        out = {}
        for rec in list(s.d['N'].values()) + list(s.d['D'].values()):
            for cv, ex in rec['letters']:
                al = sum(Fr(c)*x for c, x in zip(cv[:3], s.X)); be = sum(Fr(c)*p for c, p in zip(cv[3:], s.P)); out[tuple(cv)] = (al, be)
        return out
    def wall_letters(s):
        out = {}
        for a in s.d['N']:
            for cv, ex in s.d['N'][a]['letters']:
                al = sum(Fr(c)*x for c, x in zip(cv[:3], s.X)); be = sum(Fr(c)*p for c, p in zip(cv[3:], s.P)); out[tuple(cv)] = (al, be)
        return out
    def signs(s, t):
        """exact signs of the atoms p_a -+ w at ray parameter t (rho > 0)"""
        e = s.env(t); T = s.rho(t); assert T > 0; out = {}
        for a, code in s.codes.items():
            p = eval(code, {}, e); N = p*p - T
            out[a] = (-1 if p <= 0 else sgn(N), 1 if p >= 0 else -sgn(N))
        return out
    def args_signs(s, t):
        S = s.signs(t); return [((S[a][0], S[b][0]), (S[a][1], S[b][1])) for a, b, c in s.terms]
    def jump(s, A0, A1):
        RL = lambda sg_: mp.pi**2/3 if sg_ > 0 else -mp.pi**2/6; J = mp.mpf(0)
        for (a, b, c), (z0, zb0), (z1, zb1) in zip(s.terms, A0, A1):
            for (n0, d0), (n1, d1), sign in ((z0, z1, 1), (zb0, zb1, -1)):
                if 0 in (n0, d0, n1, d1): raise Coincidence('atom exactly zero at a sample')
                if d0 != d1 and n0 == n1: J += sign*c*(RL(n1*d1) - RL(n0*d0))
        return J
    def S_real(s, t):
        e = s.env(t); T = _mp(s.rho(t)); w = mp.sqrt(T); p = {a: _mp(eval(code, {}, e)) for a, code in s.codes.items()}; tot = mp.mpf(0)
        for a, b, c in s.terms:
            pa, pb = p[a], p[b]; z = (pa - w)/(pb - w); zb = (pa + w)/(pb + w)
            tot += c*(mp.re(mp.polylog(2, z)) - mp.re(mp.polylog(2, zb)) + mp.log(abs(z*zb))*mp.log(abs((pb + w)/(pb - w)))/2)
        return tot
    def F_over_w_negative(s):
        """rho < 0: returns F/(i|w|) * ... i.e. the real number (sum_k c_k 2 D(z_k))/|w|"""
        e = s.env(Fr(1)); T = _mp(s.rho(Fr(1))); w = mp.sqrt(-T); p = {a: _mp(eval(code, {}, e)) for a, code in s.codes.items()}; tot = mp.mpf(0)
        for a, b, c in s.terms:
            z = mp.mpc(p[a], -w)/mp.mpc(p[b], -w)
            if OPTIONS['naive_bw']:
                zb = mp.conj(z); v = mp.polylog(2, z) - mp.polylog(2, zb) + mp.log(z*zb)*mp.log((1 - z)/(1 - zb))/2; tot += c*mp.im(v)
            else: tot += c*2*(mp.im(mp.polylog(2, z)) + mp.arg(1 - z)*mp.log(abs(z)))
        return tot/w
class Vertex:
    rho_deg = 6
    def __init__(s, which, X, P):
        s.which = which; s.X = X; s.P = P; X1, X2, X3 = X; Q = X1 + X2 + X3; h = Fr(1, 2); s.Q = Q
        s.y = [(X3 - X1 - X2)*h, (X1 - X2 - X3)*h, (X2 - X1 - X3)*h] if which == 'F0' else [-Q*h, Q*h - X2, Q*h - X1]
        s.terms = [(_fr(c), [tuple(e) for e in cyc], list(eps), (list(cyc[0]) if (len(cyc) == 2 and cyc[0] == cyc[1]) else sorted({i for e in cyc for i in e}))) for c, cyc, eps in SPEC['vertex'][which]]
        s.edges = list(itertools.combinations(range(1, 5), 2))
    def dist(s, t):
        P1, P2, P3 = [p*t for p in s.P]; return {(1, 2): P2, (1, 3): P1, (2, 3): P3, (1, 4): s.y[0], (2, 4): s.y[1], (3, 4): s.y[2]}
    def M(s, t):
        d = s.dist(t); return [[0, 1, 1, 1, 1]] + [[1] + [0 if a == b else d[tuple(sorted((a, b)))]**2 for b in range(1, 5)] for a in range(1, 5)]
    def rho(s, t): return -2*det(s.M(t))
    def cof(s, M, i, j): return det([[M[r][c] for c in range(5) if c != j] for r in range(5) if r != i])*(-1)**(i + j)
    def ls_den(s): return Fr(1)
    def ls_num(s): return s.Q
    def face_forms(s, t=None):
        """linear forms (alpha + beta t) whose product is -C_vv"""
        out = {}
        dX = {(1, 4): s.y[0], (2, 4): s.y[1], (3, 4): s.y[2]}; dP = {(1, 2): s.P[1], (1, 3): s.P[0], (2, 3): s.P[2]}
        for v in range(1, 5):
            ks = [k for k in sorted(list(dX) + list(dP)) if v not in k]
            for sg_ in [(1, 1, 1), (-1, 1, 1), (1, -1, 1), (1, 1, -1)]:
                al = sum(g*dX[k] for g, k in zip(sg_, ks) if k in dX); be = sum(g*dP[k] for g, k in zip(sg_, ks) if k in dP); out[(v, sg_)] = (Fr(al), Fr(be))
        return out
    wall_letters = face_forms
    linear_letters = face_forms
    def atoms(s, t):
        M = s.M(t); R = -2*det(M); assert R > 0; d = s.dist(t); C = {}; U = {}
        for v in range(1, 5): C[v] = s.cof(M, v, v)
        for e in s.edges:
            rem = tuple(k for k in range(1, 5) if k not in e); c = s.cof(M, *e); l = d[rem]; nrm = C[e[0]]*C[e[1]]
            sp_ = sgn(c) if sgn(c)*sgn(l) >= 0 and (c != 0 or l != 0) else sgn(c)*sgn(nrm)          # sign(c + l w), w > 0
            if c == 0: sp_ = sgn(l)
            sm_ = sgn(c) if sgn(c)*sgn(-l) >= 0 else sgn(c)*sgn(nrm)                               # sign(c - l w)
            if c == 0: sm_ = -sgn(l)
            U[e] = {1: sp_, -1: sm_}
        return C, U
    def args_signs(s, t):
        C, U = s.atoms(t); return [([U[e][ep] for e, ep in zip(cyc, eps)], [sgn(C[v]) for v in vs]) for c, cyc, eps, vs in s.terms]
    def jump(s, A0, A1):
        D0 = lambda sg_: -mp.pi**2/3 if sg_ > 0 else mp.pi**2/6; Dinf = lambda sg_: mp.pi**2/3 if sg_ > 0 else -mp.pi**2/6; J = mp.mpf(0)
        for (c, cyc, eps, vs), (n0, d0), (n1, d1) in zip(s.terms, A0, A1):
            if 0 in n0 + d0 + n1 + d1: raise Coincidence('atom exactly zero at a sample')
            order = sum(a != b for a, b in zip(n0, n1)) - sum(a != b for a, b in zip(d0, d1))
            s0 = 1; s1 = 1
            for a in n0 + d0: s0 *= a
            for a in n1 + d1: s1 *= a
            if order < 0: J += c*(Dinf(s1) - Dinf(s0))
            elif order > 0: J += c*(D0(s1) - D0(s0))
            elif s0 != s1: raise Coincidence('sign change without net order')
        return J
    def _xs(s, t, w, negative=False):
        """arguments x_k; cofactors are computed EXACTLY (rational) and converted: floating determinants cancel completely near t = 0 (C_44 ~ t^4)"""
        Me = s.M(t); d = {k: _mp(Fr(v)) for k, v in s.dist(t).items()}
        C = {v: _mp(s.cof(Me, v, v)) for v in range(1, 5)}; U = {}
        for e in s.edges:
            rem = tuple(k for k in range(1, 5) if k not in e); c = _mp(s.cof(Me, *e)); lw = d[rem]*w
            if negative: U[e] = {1: mp.mpc(c, lw), -1: mp.mpc(c, -lw)}
            else:
                nrm = C[e[0]]*C[e[1]]
                if c*lw >= 0: big = c + lw; U[e] = {1: big, -1: nrm/big}
                else: big = c - lw; U[e] = {-1: big, 1: nrm/big}
        xs = []
        for c, cyc, eps, vs in s.terms:
            x = mp.mpf(1)
            for e, ep in zip(cyc, eps): x = x*U[e][ep]
            for v in vs: x = x/C[v]
            xs.append(x)
        return xs
    def S_real(s, t):
        w = mp.sqrt(_mp(s.rho(t))); tot = mp.mpf(0)
        for (c, cyc, eps, vs), x in zip(s.terms, s._xs(t, w)):
            if abs(x) > 1: x = 1/x; sg_ = -1
            else: sg_ = 1
            L = mp.log(abs(x)); tot += sg_*c*(2*mp.re(mp.polylog(2, x)) + L*L/2 + (-mp.pi**2/3 if x > 0 else mp.pi**2/6))
        return tot
    def F_over_w_negative(s):
        w = mp.sqrt(-_mp(s.rho(Fr(1)))); tot = mp.mpf(0)
        for (c, cyc, eps, vs), x in zip(s.terms, s._xs(Fr(1), w, negative=True)):
            if OPTIONS['naive_bw']: tot += c*mp.im(mp.polylog(2, x) - mp.polylog(2, 1/x))
            else: tot += c*2*mp.clsin(2, mp.arg(x))
        return tot/w

# ---------------------------------------------------------------- chamber constant by continuation along the ray
def chamber_constant(sec, info=None):
    """J such that F = S_real - J at t = 1 (rho(1) > 0); exact sign bookkeeping"""
    coef = interp_poly(sec.rho, sec.rho_deg); t0 = last_root_below_one(coef, sec.rho)
    walls = {}
    for key, (al, be) in sec.wall_letters().items():
        if be == 0: continue
        tw = -al/be
        if tw == 1: raise Degenerate('letter vanishes at the evaluation point')
        if 0 < tw < 1 and (t0 is None or _mp(tw) > t0): walls.setdefault(tw, []).append(key)
    ts = sorted(walls)
    if any(len(walls[t]) > 1 for t in ts): raise Coincidence('two different letters vanish at the same t on the ray')
    lo = Fr(0) if t0 is None else toFr(mp.mpf(t0))
    if t0 is not None:
        if ts and _mp(ts[0]) - t0 < mp.mpf(10)**-12: raise Coincidence('wall too close to radicand zero')
        if 1 - t0 < mp.mpf(10)**-25: raise Degenerate('radicand zero at the evaluation point (numerically)')
    samples = []; prev = lo
    for tw in ts + [Fr(1)]:
        samples.append((prev + tw)/2 if tw != 1 or True else Fr(1)); prev = tw
    samples[-1:] = [samples[-1], Fr(1)] if ts or True else samples
    if t0 is not None:
        k = 0
        while sec.rho(samples[0]) <= 0 and k < 60: samples[0] = (samples[0] + (ts[0] if ts else Fr(1)))/2; k += 1
    for sm in samples:
        if sec.rho(sm) <= 0: raise Coincidence('radicand not positive at a sample (unresolved radicand zeros)')
    A = [sec.args_signs(sm) for sm in samples]; J = mp.mpf(0)
    for A0, A1 in zip(A[:-1], A[1:]): J += sec.jump(A0, A1)
    if OPTIONS['flip_jump_sign']: J = -J
    J0 = mp.mpf(0)
    if t0 is None:
        eta = Fr(1, 10**30)*min([t for t in ts] + [Fr(1)])
        if sec.rho(eta) <= 0: raise Coincidence('radicand not positive at 0+')
        A00 = sec.args_signs(eta)
        if A00 != A[0]: raise Coincidence('sign pattern changes between 0+ and the first sample')
        with mp.workdps(mp.mp.dps + 40):
            S0 = sec.S_real(eta); n0 = S0/PI2H(); n0r = mp.nint(n0)
            if abs(n0 - n0r) > mp.mpf(10)**-12: raise AssertionError('S_real(0+) is not a multiple of pi^2/2: %s' % mp.nstr(n0, 20))
        J0 = n0r*PI2H()
    if info is not None: info.update({'t0': None if t0 is None else float(t0), 'n_walls': len(ts), 'n_jump': int(mp.nint(J/PI2H())), 'n_start': int(mp.nint(J0/PI2H()))})
    return J + J0
SECTORS = [('S0', 'F0', (0, 1, 2), '-1/4')] + [(nm, 'Fe', tuple(pm), '-1/2') for nm, pm in SPEC['orbits']['vertex_e'].items()] + \
          [('t%s%s' % (ij, typ), typ, tuple(pm), '-1' if typ == 'm' else '1') for ij, pm in SPEC['orbits']['tube'].items() for typ in 'mp']
def make_sector(kind, pm, X, P):
    Xr = [X[i] for i in pm]; Pr = [P[i] for i in pm]
    return Vertex(kind, Xr, Pr) if kind in ('F0', 'Fe') else Tube(kind, Xr, Pr)
def _perturb(X, P, k):
    import random
    rnd = random.Random(1000 + k); e = Fr(1, 10**(14 - 2*min(k, 4)))
    return [x*(1 + e*Fr(rnd.randint(-1000, 1000), 1000)) for x in X], [p*(1 + e*Fr(rnd.randint(-1000, 1000), 1000)) for p in P]
def _endpoint_pattern(sec):
    return (sgn(sec.rho(Fr(1))),) + tuple(sgn(al + be) for al, be in sec.linear_letters().values())
def sector_value(name, kind, pm, X, P, info=None):
    """LS_s F_s (real) at a point where nothing degenerates"""
    sec = make_sector(kind, pm, X, P); r1 = sec.rho(Fr(1))
    if r1 == 0 or sec.ls_den() == 0: raise Degenerate(name)
    if any(al + be == 0 for al, be in sec.linear_letters().values()): raise Degenerate(name + ': linear letter zero')
    LSn = _mp(Fr(sec.ls_num())/Fr(sec.ls_den())); inf = {}
    if r1 < 0:
        val = LSn*sec.F_over_w_negative(); inf = {'rho': -1}
    else:
        J = None
        if OPTIONS['drop_J']: J = mp.mpf(0)
        else:
            try: J = chamber_constant(sec, inf)
            except Coincidence as ex:
                pat = _endpoint_pattern(sec)
                for k in range(8):
                    Xp, Pp = _perturb(X, P, k); sp = make_sector(kind, pm, Xp, Pp)
                    if _endpoint_pattern(sp) != pat: continue
                    try: J = chamber_constant(sp, inf); inf['perturbed_for_constant'] = k + 1; break
                    except Coincidence: continue
                if J is None: raise
        val = LSn*(sec.S_real(Fr(1)) - J)/mp.sqrt(_mp(r1)); inf['rho'] = 1
    if info is not None: info[name] = inf
    return val
def V_generic(X, P, info=None):
    tot = mp.mpf(0); terms = {}
    for name, kind, pm, cf in SECTORS:
        v = _fr(cf)*sector_value(name, kind, pm, X, P, info); terms[name] = v; tot += v
    if info is not None: info['terms'] = {k: mp.nstr(v, 30) for k, v in terms.items()}; info['cond'] = float(max(abs(v) for v in terms.values())/abs(tot)) if tot != 0 else None
    return mp.sqrt(2)*mp.pi/8*tot
def smallness(X, P):
    """min over all removable loci of |quantity|/scale, exact; 0 if the point lies exactly on one"""
    sc = sum(X) + sum(P); m = Fr(1)
    for name, kind, pm, cf in SECTORS:
        sec = make_sector(kind, pm, X, P); deg = sec.rho_deg
        m = min(m, abs(sec.rho(Fr(1)))/sc**deg, abs(Fr(sec.ls_den()))/sc**(2 if kind == 'm' else 1))
        for al, be in sec.linear_letters().values(): m = min(m, abs(al + be)/sc)
    return m
_DIR = ([Fr(3, 7), Fr(-5, 11), Fr(2, 13)], [Fr(-4, 9), Fr(1, 3), Fr(6, 17)])
def V_all(X, P, info=None, K=5):
    X = [toFr(x) for x in X]; P = [toFr(p) for p in P]
    if min(X) <= 0 or min(P) <= 0 or min(sum(P) - 2*p for p in P) <= 0: raise ValueError('outside the region X_v > 0, P a non-degenerate triangle')
    dps = mp.mp.dps; sm = smallness(X, P); lost = 0 if sm == 0 else max(0, int(-mp.log10(_mp(sm))))
    if sm != 0 and lost <= dps//3:
        with mp.workdps(dps + 25 + 3*lost):
            v = V_generic(X, P, info)
        if info is not None: info['mode'] = 'direct'; info['digits_margin'] = 25 + 3*lost
        return +v
    # removable locus (exact or numerically indistinguishable): interpolate V along a generic line through the point
    dlog = max(6, dps//(2*K) + 2); delta = Fr(1, 10**dlog)
    with mp.workdps(dps + 40 + 4*dlog):
        nodes = [k*sg_ for k in range(1, K + 1) for sg_ in (1, -1)]; vals = {}
        for k in nodes:
            Xk = [x*(1 + k*delta*a) for x, a in zip(X, _DIR[0])]; Pk = [p*(1 + k*delta*b) for p, b in zip(P, _DIR[1])]
            if smallness(Xk, Pk) == 0: raise Degenerate('interpolation node on a removable locus')
            vals[k] = V_generic(Xk, Pk)
        tot = mp.mpf(0)
        for k in nodes:
            wgt = mp.mpf(1)
            for j in nodes:
                if j != k: wgt *= mp.mpf(-j)/(k - j)
            tot += wgt*vals[k]
    if info is not None: info['mode'] = 'interpolated'; info['delta'] = float(delta); info['K'] = K
    return +tot
if __name__ == '__main__':
    if len(sys.argv) < 7:
        print('usage: python3 eval_closed_form_V_all.py X1 X2 X3 P1 P2 P3 [dps]   (rationals like 7/10 allowed)'); sys.exit(2)
    mp.mp.dps = int(sys.argv[7]) if len(sys.argv) > 7 else 40
    print(mp.nstr(V_all(sys.argv[1:4], sys.argv[4:7]), mp.mp.dps - 5))


==> anc/eval_closed_form_general.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""eval_closed_form_general.py -- closed form of V(X; P = X) for general one-leg-per-site kinematics (non-degenerate triangle).

  V = (sqrt2 pi/8) [ sum_i X_i Li2(y_i) / (z1 z2 z3)  +  8 X1 X2 X3 W / (E_T z1^2 z2^2 z3^2) ],
  W = sum_i X_i z_i Li2(y_i) + 2 sum_{i<j} X_i X_j l_i l_j - (pi^2/12) sum_{i<j} z_i z_j,
  E_T = X1+X2+X3,  z_i = E_T - 2 X_i,  y_i = z_i/E_T,  l_i = log(2 X_i/E_T) = log(1 - y_i).

usage:  python eval_closed_form_general.py X1 X2 X3 [dps]          (rationals like 7/10 allowed)
        python eval_closed_form_general.py --check file.jsonl [...]  (one JSON record per line with "tag", "X":[..] and "V": compare)
        python eval_closed_form_general.py --table file.csv          (columns lam, V on the line X=(2lam,lam,1): compare)
Near a degenerate triangle (z_i -> 0) the two terms cancel to O(1/z_i^2): raise dps accordingly.
Region: X_v > 0 and strict triangle inequalities. Outside it V_general raises OutOfRegion."""
import sys, json, csv
from fractions import Fraction
import mpmath as mp

class OutOfRegion(ValueError):
    """The input lies outside the region in which this evaluator is valid."""
def _g(v):
    if isinstance(v, (int, str)) or hasattr(v, 'numerator'):
        from fractions import Fraction as _F
        f = _F(v); return mp.mpf(f.numerator)/f.denominator
    return mp.mpf(v)
def check_region(X):
    X = [_g(x) for x in X]; E = sum(X)
    if len(X) != 3 or min(X) <= 0: raise OutOfRegion('need three positive site energies, got %s' % [mp.nstr(x, 8) for x in X])
    z = [E - 2*x for x in X]
    if min(z) < 0: raise OutOfRegion('X = %s is not a triangle: with one leg per site the X_v are the sides of the momentum triangle' % [mp.nstr(x, 8) for x in X])
    if min(z) == 0: raise OutOfRegion('degenerate triangle X_i = X_j + X_k: the formula has a finite limit but cannot be evaluated at the point itself')
def V_general(X):
    check_region(X)
    X = [mp.mpf(x) for x in X]
    E = sum(X); z = [E - 2*x for x in X]; y = [zi/E for zi in z]; l = [mp.log(2*x/E) for x in X]
    Li = [mp.polylog(2, yi) for yi in y]
    zz = z[0]*z[1]*z[2]
    W = sum(X[i]*z[i]*Li[i] for i in range(3)) + 2*(X[0]*X[1]*l[0]*l[1] + X[0]*X[2]*l[0]*l[2] + X[1]*X[2]*l[1]*l[2]) \
        - mp.pi**2/12*(z[0]*z[1] + z[0]*z[2] + z[1]*z[2])
    return mp.sqrt(2)*mp.pi/8*(sum(X[i]*Li[i] for i in range(3))/zz + 8*X[0]*X[1]*X[2]*W/(E*zz*zz))

def q(s):
    f = Fraction(s); return mp.mpf(f.numerator)/f.denominator

if __name__ == '__main__':
    a = sys.argv[1:]
    if len(a) < 2 or (a[0] not in ('--check', '--table') and len(a) < 3):
        print('usage: python3 eval_closed_form_general.py X1 X2 X3 [dps]   (rationals like 7/10 allowed)\n'
              '       python3 eval_closed_form_general.py --check file.jsonl [...]  |  --table file.csv   (see the docstring)'); sys.exit(2)
    if a and a[0] == '--check':
        mp.mp.dps = 60
        for fn in a[1:]:
            for line in open(fn):
                r = json.loads(line)
                if 'V' not in r: continue
                v = V_general([q(s) for s in r['X']]); vn = mp.mpf(r['V'])
                print(r['tag'], r['X'], 'rel.diff', mp.nstr((v - vn)/vn, 3))
    elif a and a[0] == '--table':
        mp.mp.dps = 60
        rows = list(csv.DictReader(open(a[1])))
        res = sorted(abs(V_general([2*mp.mpf(r['lam']), mp.mpf(r['lam']), 1]) - mp.mpf(r['V'])) for r in rows)
        print('rows', len(rows), 'max', mp.nstr(res[-1], 3), 'median', mp.nstr(res[len(res)//2], 3))
    else:
        mp.mp.dps = int(a[3]) if len(a) > 3 else 50
        print(mp.nstr(V_general([q(s) for s in a[:3]]), mp.mp.dps - 5))


==> anc/eval_closed_form_offslice.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""eval_closed_form_offslice.py -- closed form of V(X;P), conformally coupled one-loop triangle, general kinematics.
   V = (sqrt2 pi/8) * Re sum_s c_s LS_s(X,P) F_s(X,P),  s = 4 vertex classes + 6 tube radicands,
   F_s = combinations of D(x) = Li2(x) - Li2(1/x) (vertex classes) and D(x,xbar) = Li2(x) - Li2(xbar) (tubes) read from li2_representation.json.
Branch prescription: principal Li2 of mpmath; the REAL PART of LS_s F_s is taken (checked numerically on the region X_v > P_v).
Sector signs sigma_s (orientation conventions of the symbol normalization) are stored in li2_representation.json['sigma'].
Region: X_v > P_v > 0 with P a triangle. Outside it the evaluator raises OutOfRegion (for X_v < P_v use eval_closed_form_V_all.py).
usage: python eval_closed_form_offslice.py X1 X2 X3 P1 P2 P3 [dps]"""
import os, sys, json, itertools
import mpmath as mp
_here = os.path.dirname(os.path.abspath(__file__))
SPEC = json.load(open(os.path.join(_here, 'li2_representation.json')))
SECTORS = ['S0', 'S12', 'S23', 'S31', 't12m', 't12p', 't13m', 't13p', 't23m', 't23p']
COEF = {'S0': mp.mpf(-1)/4, 'S12': mp.mpf(-1)/2, 'S23': mp.mpf(-1)/2, 'S31': mp.mpf(-1)/2, 't12m': -1, 't12p': 1, 't13m': -1, 't13p': 1, 't23m': -1, 't23p': -1}
VERT = {'S0': ((1, 0, 1, -1, 0, 0), (1, 1, 0, 0, -1, 0), (0, 1, 1, 0, 0, -1)), 'S12': None}
_TUBE = {k: [compile(e, 'p', 'eval') for e in SPEC['tube']['ps'][k]] for k in 'pm'}
def _fr(s):
    n, d = (str(s).split('/') + ['1'])[:2]; return mp.mpf(int(n))/int(d)
def _det(M):
    return mp.det(mp.matrix(M))
def _vertex_y(X, cl):
    X1, X2, X3 = X; Q = X1 + X2 + X3
    if cl == 'S0': return [(X3 - X1 - X2)/2, (X1 - X2 - X3)/2, (X2 - X1 - X3)/2]
    if cl == 'S12': return [-Q/2, -X2 + Q/2, -X1 + Q/2]          # planes g1, g2, G12: a = -Q/2, b = -X2 - a, c = -X1 - a
    if cl == 'S23': return [-X2 + Q/2, -Q/2, -X3 + Q/2]          # g2, g3, G23: b = -Q/2, a = -X2 - b, c = -X3 - b
    if cl == 'S31': return [-X1 + Q/2, -X3 + Q/2, -Q/2]          # g1, g3, G31: c = -Q/2, a = -X1 - c, b = -X3 - c
def F_vertex(X, P, cl):
    y = _vertex_y(X, cl); P1, P2, P3 = P; u = [t*t for t in y]
    M = [[0, 1, 1, 1, 1], [1, 0, P2*P2, P1*P1, u[0]], [1, P2*P2, 0, P3*P3, u[1]], [1, P1*P1, P3*P3, 0, u[2]], [1, u[0], u[1], u[2], 0]]
    rad = -2*_det(M); w = mp.sqrt(mp.mpc(rad))
    dist = {(1, 2): P2, (1, 3): P1, (2, 3): P3, (1, 4): y[0], (2, 4): y[1], (3, 4): y[2]}
    def cof(i, j):
        return _det([[M[r][c] for c in range(5) if c != j] for r in range(5) if r != i])*(-1)**(i + j)
    C = {}; ell = {}
    for (i, j) in itertools.combinations(range(1, 5), 2):
        rem = tuple(k for k in range(1, 5) if k not in (i, j)); C[(i, j)] = cof(i, j); ell[(i, j)] = dist[rem]
    Cd = {i: cof(i, i) for i in range(1, 5)}
    tot = mp.mpc(0)
    for c, cyc, eps in SPEC['vertex'][cl]:
        x = mp.mpc(1)
        for e, s in zip(cyc, eps): x *= C[tuple(e)] + s*ell[tuple(e)]*w
        vs = cyc[0] if (len(cyc) == 2 and cyc[0] == cyc[1]) else sorted({i for e in cyc for i in e})
        for i in vs: x /= Cd[i]
        tot += _fr(c)*(mp.polylog(2, x) - mp.polylog(2, 1/x))
    return tot, (X[0] + X[1] + X[2])/w
def F_tube(X, P, i, j, typ):
    k = 3 - i - j; env = {'X1': X[i], 'X2': X[j], 'X3': X[k], 'P1': P[i], 'P2': P[j], 'P3': P[k]}
    sg = 1 if typ == 'p' else -1; m = P[i]**2 + P[j]**2 - P[k]**2
    T = m*m - 4*P[i]**2*P[j]**2 + 4*P[i]**2*X[j]**2 + 4*P[j]**2*X[i]**2 + 4*sg*X[i]*X[j]*m; w = mp.sqrt(mp.mpc(T))
    ps = [eval(cd, {}, env) for cd in _TUBE[typ]]; tot = mp.mpc(0)
    for a, b, c in SPEC['tube'][typ]['D']:
        tot += _fr(c)*(mp.polylog(2, (ps[a] - w)/(ps[b] - w)) - mp.polylog(2, (ps[a] + w)/(ps[b] + w)))
    for a, R, c in SPEC['tube'][typ]['LL']:
        tot += _fr(c)*mp.log(abs((ps[a] + w)/(ps[a] - w)))*mp.log(abs(eval(R, {}, env)))
    Q = X[0] + X[1] + X[2]
    LS = X[k]*Q/((X[i] - X[j] - X[k])*(X[i] - X[j] + X[k]))/w if typ == 'm' else X[k]/(X[i] + X[j] - X[k])/w
    return tot, LS
class OutOfRegion(ValueError):
    """The input lies outside the region in which this evaluator is valid."""
def _g(v):
    if isinstance(v, (int, str)) or hasattr(v, 'numerator'):
        from fractions import Fraction as _F
        f = _F(v); return mp.mpf(f.numerator)/f.denominator
    return mp.mpf(v)
def check_region(X, P):
    X = [_g(x) for x in X]; P = [_g(p) for p in P]
    if len(X) != 3 or len(P) != 3 or min(P) <= 0: raise OutOfRegion('need three site energies and three positive momenta')
    if 2*max(P) > sum(P): raise OutOfRegion('P = %s violates the triangle inequality' % [mp.nstr(p, 8) for p in P])
    low = [v + 1 for v in range(3) if X[v] < P[v]]
    if low: raise OutOfRegion('X_v < P_v at site(s) %s: this evaluator is valid for X_v >= P_v only; use eval_closed_form_V_all.py' % low)
def sector_terms(X, P):
    check_region(X, P)
    X = [mp.mpf(x) for x in X]; P = [mp.mpf(p) for p in P]; out = {}
    for s in SECTORS:
        F, LS = F_vertex(X, P, s) if s.startswith('S') else F_tube(X, P, int(s[1]) - 1, int(s[2]) - 1, s[3])
        out[s] = mp.re(LS*F)
    return out
def V_offslice(X, P):
    t = sector_terms(X, P); sig = SPEC.get('sigma', {s: 1 for s in SECTORS})
    return mp.sqrt(2)*mp.pi/8*sum(COEF[s]*sig[s]*t[s] for s in SECTORS)
if __name__ == '__main__':
    if len(sys.argv) < 7:
        print('usage: python3 eval_closed_form_offslice.py X1 X2 X3 P1 P2 P3 [dps]   (rationals like 7/10 allowed)'); sys.exit(2)
    mp.mp.dps = int(sys.argv[7]) if len(sys.argv) > 7 else 40
    from fractions import Fraction as Fr
    q = lambda s: mp.mpf(Fr(s).numerator)/Fr(s).denominator
    print(mp.nstr(V_offslice([q(s) for s in sys.argv[1:4]], [q(s) for s in sys.argv[4:7]]), mp.mp.dps - 5))


==> anc/eval_closed_form_offslice_compact.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""eval_closed_form_offslice_compact.py -- compact S_3-orbit form of V(X;P) (conformally coupled one-loop triangle, general kinematics).

  V = (sqrt2 pi/8) Re[ -1/4 (Q/sqrt R_0) F0(X;P) - 1/2 sum_{e} (Q/sqrt R_e) Fe(pi_e X; pi_e P)
                       - sum_(ij) lam^-_ij Fm(X_i,X_j;P_i,P_j,P_k)/sqrt(T^-_ij) + sum_(ij) lam^+_ij Fp(X_i,X_j;P_i,P_j,P_k)/sqrt(T^+_ij) ]
  F0, Fe : sums of D(x) = Li2(x) - Li2(1/x) over cycles of Cayley-Menger cofactor letters (compact_representation.json)
  Fm, Fp : sums of 4 / 5 Bloch-Wigner-type blocks  P2(z) = Li2(z) - Li2(zbar) + 1/2 log(z zbar) log((1-z)/(1-zbar)),
           z = (p_a - w)/(p_b - w), zbar = (p_a + w)/(p_b + w), w = sqrt(T).
Branch prescription (region X_v >= P_v > 0, triangle inequalities for P):
  radicand > 0: all arguments real; Li2 -> Re Li2, log -> log|.| ;  radicand < 0: arguments come in complex-conjugate pairs, principal branches.
Exactly vanishing linear letters (X_i = P_i, P_k = |X_i - X_j|, zeros of face cofactors): every quantity is kept as (finite number) x prod letter^n,
  the result is assembled as a polynomial in Lambda = log|letter|; the Lambda-dependent coefficients are asserted to vanish and the constant term returned.
NOT handled (removable, codimension one; raises): a radicand exactly zero; X_k = X_i + X_j (simple poles of lam^± that cancel between sectors);
  two or more DISTINCT linear letters vanishing exactly (codimension >= 2, e.g. the full slice X = P: use eval_closed_form_general.py) -- the evaluator
  raises there, because the cancellation of the log coefficients does not fix the limit.
  Codimension-one handling is tested only on P_k = |X_i - X_j| (5 points, agreement 1e-50) and X_1 = P_1 (continuity at one point); exact-zero
  detection needs exact input (Fraction / 'p/q' strings): with floating-point input a letter that should vanish is treated as finite.
usage: python eval_closed_form_offslice_compact.py X1 X2 X3 P1 P2 P3 [dps]
Outside the region X_v >= P_v > 0, P a triangle, the evaluator raises OutOfRegion (for X_v < P_v use eval_closed_form_V_all.py)."""
import os, sys, json, itertools
from fractions import Fraction as Fr
import mpmath as mp
_here = os.path.dirname(os.path.abspath(__file__))
SPEC = json.load(open(os.path.join(_here, 'compact_representation.json')))
class Unhandled(Exception): pass

class LP:
    """polynomial of degree <= 2 in the symbols Lambda_l = log|l| of exactly vanishing letters l"""
    def __init__(s, c=0, lin=None, quad=None): s.c = c; s.lin = dict(lin or {}); s.quad = dict(quad or {})
    def __add__(s, o):
        o = o if isinstance(o, LP) else LP(o); r = LP(s.c + o.c, s.lin, s.quad)
        for k, v in o.lin.items(): r.lin[k] = r.lin.get(k, 0) + v
        for k, v in o.quad.items(): r.quad[k] = r.quad.get(k, 0) + v
        return r
    __radd__ = __add__
    def __neg__(s): return s*(-1)
    def __sub__(s, o): return s + (-(o if isinstance(o, LP) else LP(o)))
    def __mul__(s, o):
        if not isinstance(o, LP): return LP(s.c*o, {k: v*o for k, v in s.lin.items()}, {k: v*o for k, v in s.quad.items()})
        if (s.quad and (o.lin or o.quad)) or (o.quad and (s.lin or s.quad)): raise Unhandled('degree > 2 in Lambda')
        r = LP(s.c*o.c)
        for k, v in s.lin.items(): r.lin[k] = r.lin.get(k, 0) + v*o.c
        for k, v in o.lin.items(): r.lin[k] = r.lin.get(k, 0) + v*s.c
        for k, v in s.quad.items(): r.quad[k] = r.quad.get(k, 0) + v*o.c
        for k, v in o.quad.items(): r.quad[k] = r.quad.get(k, 0) + v*s.c
        for k1, v1 in s.lin.items():
            for k2, v2 in o.lin.items():
                k = tuple(sorted((k1, k2))); r.quad[k] = r.quad.get(k, 0) + v1*v2
        return r
    __rmul__ = __mul__

class Mono:
    """coef * prod_l l^n  with l exactly-zero letters (keys), coef finite non-zero"""
    def __init__(s, coef, exps=None): s.coef = coef; s.exps = {k: v for k, v in (exps or {}).items() if v}
    def __mul__(s, o):
        o = o if isinstance(o, Mono) else Mono(o); e = dict(s.exps)
        for k, v in o.exps.items(): e[k] = e.get(k, 0) + v
        return Mono(s.coef*o.coef, e)
    def inv(s): return Mono(1/s.coef, {k: -v for k, v in s.exps.items()})
    def __truediv__(s, o): return s*(o if isinstance(o, Mono) else Mono(o)).inv()
    def __pow__(s, n): return Mono(s.coef**n, {k: v*n for k, v in s.exps.items()})
    def kind(s):
        if not s.exps: return 'finite'
        sg = {v > 0 for v in s.exps.values()}
        if len(sg) > 1: raise Unhandled('argument with vanishing letters of opposite powers (codimension >= 2)')
        return 'zero' if sg.pop() else 'inf'
    def loglp(s): return LP(mp.log(abs(s.coef)), {k: v for k, v in s.exps.items()})

def _canon(vec):
    """linear form in the GLOBAL coordinates (X1,X2,X3,P1,P2,P3), sign-normalized -> hashable name"""
    lead = next((c for c in vec if c != 0), 1); sg = 1 if lead > 0 else -1
    return 'L' + str(tuple(str(Fr(c)*sg) for c in vec)), sg
def letter(val, vec):
    """exact value of a linear letter with global coefficient vector vec -> Mono (sign of the normalization kept in coef)"""
    if val != 0: return Mono(_mp(val))
    name, sg = _canon(vec); return Mono(sg, {name: 1})
def _unit(k): return [Fr(1) if i == k else Fr(0) for i in range(6)]
def _vadd(*vs): return [sum(c) for c in zip(*vs)]
def _vscale(a, v): return [a*c for c in v]
def _mp(v): return mp.mpf(v.numerator)/v.denominator if isinstance(v, Fr) else mp.mpf(v)
def _exact(v):
    if isinstance(v, (int, Fr)): return Fr(v)
    if isinstance(v, str): return Fr(v)
    return v                                                    # mpf: exact-zero test is then floating point
def reLi2(m):
    k = m.kind()
    if k == 'zero': return LP(0)
    if k == 'inf':
        L = m.loglp(); return L*L*(-mp.mpf(1)/2) + (mp.pi**2/3 if m.coef > 0 else -mp.pi**2/6)
    return LP(mp.re(mp.polylog(2, m.coef)))
def Dreal(x):
    """Re[Li2(x) - Li2(1/x)] for real x (Mono)"""
    k = x.kind()
    if k == 'finite' and abs(x.coef) > 1: return -Dreal(x.inv())
    if k == 'inf': return -Dreal(x.inv())
    L = x.loglp(); kap = -mp.pi**2/3 if x.coef > 0 else mp.pi**2/6
    return reLi2(x)*2 + L*L*(mp.mpf(1)/2) + kap
def P2real(z, zb, omz, omzb):
    return reLi2(z) - reLi2(zb) + (z.loglp() + zb.loglp())*(omz.loglp() - omzb.loglp())*(mp.mpf(1)/2)

def _fr(s):
    n, d = (str(s).split('/') + ['1'])[:2]; return mp.mpf(int(n))/int(d)
def vertex_function(which, X, P, tag, pm=(0, 1, 2)):
    """which in ('F0','Fe'); X,P exact triples already relabelled.  returns (LP or complex) value of LS*F"""
    X1, X2, X3 = X; Q = X1 + X2 + X3; h = Fr(1, 2) if isinstance(Q, Fr) else mp.mpf(1)/2
    y = [(X3 - X1 - X2)*h, (X1 - X2 - X3)*h, (X2 - X1 - X3)*h] if which == 'F0' else [-Q*h, Q*h - X2, Q*h - X1]
    P1, P2, P3 = P
    dist = {(1, 2): P2, (1, 3): P1, (2, 3): P3, (1, 4): y[0], (2, 4): y[1], (3, 4): y[2]}
    dm = {k: _mp(v) for k, v in dist.items()}
    eX = [_unit(pm[i]) for i in range(3)]; eP = [_unit(3 + pm[i]) for i in range(3)]; hq = Fr(1, 2); eQ = _vadd(*eX)
    yv = [_vscale(hq, _vadd(eX[2], _vscale(-1, eX[0]), _vscale(-1, eX[1]))), _vscale(hq, _vadd(eX[0], _vscale(-1, eX[1]), _vscale(-1, eX[2]))), _vscale(hq, _vadd(eX[1], _vscale(-1, eX[0]), _vscale(-1, eX[2])))] if which == 'F0' \
        else [_vscale(-hq, eQ), _vadd(_vscale(hq, eQ), _vscale(-1, eX[1])), _vadd(_vscale(hq, eQ), _vscale(-1, eX[0]))]
    dvec = {(1, 2): eP[1], (1, 3): eP[0], (2, 3): eP[2], (1, 4): yv[0], (2, 4): yv[1], (3, 4): yv[2]}
    M = [[0, 1, 1, 1, 1]] + [[1] + [0 if a == b else dm[tuple(sorted((a, b)))]**2 for b in range(1, 5)] for a in range(1, 5)]
    Mm = mp.matrix(M); rad = -2*mp.det(Mm)
    def cof(i, j): return mp.det(mp.matrix([[M[r][c] for c in range(5) if c != j] for r in range(5) if r != i]))*(-1)**(i + j)
    if rad == 0: raise Unhandled('vertex radicand exactly zero')
    LS = _mp(Q)/mp.sqrt(mp.mpc(rad)); terms = SPEC['vertex'][which]
    if rad < 0:
        w = mp.sqrt(mp.mpc(rad)); tot = mp.mpc(0); Cd = {i: cof(i, i) for i in range(1, 5)}
        for c, cyc, eps in terms:
            x = mp.mpc(1)
            for e, s in zip(cyc, eps):
                e = tuple(e); rem = tuple(k for k in range(1, 5) if k not in e); x *= cof(*e) + s*dm[rem]*w
            vs = cyc[0] if (len(cyc) == 2 and cyc[0] == cyc[1]) else sorted({i for e in cyc for i in e})
            for i in vs: x /= Cd[i]
            tot += _fr(c)*(mp.polylog(2, x) - mp.polylog(2, 1/x))
        return LP(LS*tot)
    w = mp.sqrt(rad)
    Cdm = {}
    for v in range(1, 5):                                        # face cofactor C_vv = -(a+b+c)(-a+b+c)(a-b+c)(a+b-c), exact letters
        ks = [k for k in sorted(dist) if v not in k]; a, b, c = [dist[k] for k in ks]; va, vb, vc = [dvec[k] for k in ks]
        m = Mono(-1)
        for f, fv in [(a + b + c, _vadd(va, vb, vc)), (-a + b + c, _vadd(_vscale(-1, va), vb, vc)), (a - b + c, _vadd(va, _vscale(-1, vb), vc)), (a + b - c, _vadd(va, vb, _vscale(-1, vc)))]:
            m = m*letter(f, fv)
        Cdm[v] = m
        if not m.exps: assert abs(m.coef - cof(v, v)) <= mp.mpf(10)**(-mp.mp.dps + 8)*(1 + abs(m.coef)), 'face cofactor factorization'
    U = {}
    for e in itertools.combinations(range(1, 5), 2):
        rem = tuple(k for k in range(1, 5) if k not in e); C = cof(*e); lw = dm[rem]*w
        prodm = Cdm[e[0]]*Cdm[e[1]]
        if C*lw >= 0: big = Mono(C + lw); U[e] = {1: big, -1: prodm/big}
        else: big = Mono(C - lw); U[e] = {-1: big, 1: prodm/big}
        if big.coef == 0: raise Unhandled('u^+ = u^- = 0')
    tot = LP(0)
    for c, cyc, eps in terms:
        x = Mono(mp.mpf(1))
        for e, s in zip(cyc, eps): x = x*U[tuple(e)][s]
        vs = cyc[0] if (len(cyc) == 2 and cyc[0] == cyc[1]) else sorted({i for e in cyc for i in e})
        for i in vs: x = x/Cdm[i]
        tot = tot + Dreal(x)*_fr(c)
    return tot*LS
def tube_function(typ, X, P, tag, pm=(0, 1, 2)):
    """canonical pair (1,2), third 3; X, P exact triples already relabelled.  returns LP value of LS*F"""
    d = SPEC['tube'][typ]; env = {'X1': X[0], 'X2': X[1], 'X3': X[2], 'P1': P[0], 'P2': P[1], 'P3': P[2]}; vec = [X[0], X[1], X[2], P[0], P[1], P[2]]
    sg = 1 if typ == 'p' else -1; m = P[0]**2 + P[1]**2 - P[2]**2
    T = _mp(m*m - 4*P[0]**2*P[1]**2 + 4*P[0]**2*X[1]**2 + 4*P[1]**2*X[0]**2 + 4*sg*X[0]*X[1]*m)
    if T == 0: raise Unhandled('tube radicand exactly zero')
    Q = X[0] + X[1] + X[2]
    den = (X[0] - X[1] - X[2])*(X[0] - X[1] + X[2]) if typ == 'm' else (X[0] + X[1] - X[2])
    if den == 0: raise Unhandled('X_k = X_i + X_j: removable pole of the leading singularity')
    lam = _mp(X[2]*Q/den) if typ == 'm' else _mp(X[2]/den)
    p = {a: _mp(eval(e, {}, env)) for a, e in d['p'].items()}
    def mono_of(rec):
        mo = Mono(_fr(rec['const']))
        for cv, ex in rec['letters']:
            val = sum(c_*v_ for c_, v_ in zip(cv, vec)); gv = [Fr(0)]*6
            for loc_, c_ in enumerate(cv): gv[(pm[loc_] if loc_ < 3 else 3 + pm[loc_ - 3])] += Fr(c_)
            mo = mo*letter(val, gv)**ex
        return mo
    if T < 0:
        w = mp.sqrt(mp.mpc(T)); tot = mp.mpc(0)
        for a, b, c in d['terms']:
            pa, pb = p[str(a)], p[str(b)]
            if pa == pb: raise Unhandled('z = 1 with complex root')
            z = (pa - w)/(pb - w); zb = (pa + w)/(pb + w)
            tot += c*(mp.polylog(2, z) - mp.polylog(2, zb) + mp.log(z*zb)*mp.log((1 - z)/(1 - zb))/2)
        return LP(lam/w*tot)
    w = mp.sqrt(T); S = {}
    for a in p:
        N = mono_of(d['N'][a])
        if not N.exps: assert abs(N.coef - (p[a]**2 - T)) <= mp.mpf(10)**(-mp.mp.dps + 8)*(1 + abs(N.coef)), 'norm factorization'
        if p[a] > 0: plus = Mono(p[a] + w); S[a] = {1: plus, -1: N/plus}
        else: minus = Mono(p[a] - w); S[a] = {-1: minus, 1: N/minus}
    tot = LP(0)
    for a, b, c in d['terms']:
        a_, b_ = str(a), str(b); Dm = mono_of(d['D']['%d,%d' % (a, b)])
        z = S[a_][-1]/S[b_][-1]; zb = S[a_][1]/S[b_][1]
        tot = tot + P2real(z, zb, Dm/S[b_][-1], Dm/S[b_][1])*c
    return tot*(lam/w)
class OutOfRegion(ValueError):
    """The input lies outside the region in which this evaluator is valid."""
def _g(v):
    if isinstance(v, (int, str)) or hasattr(v, 'numerator'):
        from fractions import Fraction as _F
        f = _F(v); return mp.mpf(f.numerator)/f.denominator
    return mp.mpf(v)
def check_region(X, P):
    X = [_g(x) for x in X]; P = [_g(p) for p in P]
    if len(X) != 3 or len(P) != 3 or min(P) <= 0: raise OutOfRegion('need three site energies and three positive momenta')
    if 2*max(P) > sum(P): raise OutOfRegion('P = %s violates the triangle inequality' % [mp.nstr(p, 8) for p in P])
    low = [v + 1 for v in range(3) if X[v] < P[v]]
    if low: raise OutOfRegion('X_v < P_v at site(s) %s: this evaluator is valid for X_v >= P_v only; use eval_closed_form_V_all.py' % low)
def V_terms(X, P):
    check_region(X, P)
    X = [_exact(x) for x in X]; P = [_exact(p) for p in P]; out = {}
    out['F0'] = vertex_function('F0', X, P, 'F0')*(-mp.mpf(1)/4)
    for nm, pm in SPEC['orbits']['vertex_e'].items():
        out[nm] = vertex_function('Fe', [X[i] for i in pm], [P[i] for i in pm], nm, tuple(pm))*(-mp.mpf(1)/2)
    for ij, pm in SPEC['orbits']['tube'].items():
        out['t%sm' % ij] = tube_function('m', [X[i] for i in pm], [P[i] for i in pm], 't%sm' % ij, tuple(pm))*(-1)
        out['t%sp' % ij] = tube_function('p', [X[i] for i in pm], [P[i] for i in pm], 't%sp' % ij, tuple(pm))
    return out
def V_offslice_compact(X, P, info=None):
    tot = LP(0)
    for v in V_terms(X, P).values(): tot = tot + v
    forms = sorted({str(k) for k in tot.lin} | {str(x) for k in tot.quad for x in k})
    if len(forms) > 1: raise Unhandled('%d distinct linear letters vanish exactly (codimension >= 2): the limit is not determined by this evaluator; on the full slice X = P use eval_closed_form_general.py. forms: %s' % (len(forms), forms[:4]))
    tol = mp.mpf(10)**(-mp.mp.dps + 12)*(1 + abs(tot.c))
    bad = {str(k): mp.nstr(v, 5) for k, v in list(tot.lin.items()) + list(tot.quad.items()) if abs(v) > tol}
    if info is not None: info.update({'vanishing_letters': sorted({str(k) for k in tot.lin} | {str(x) for k in tot.quad for x in k}), 'max_residual_log_coefficient': float(max([abs(v) for v in list(tot.lin.values()) + list(tot.quad.values())] or [0]))})
    if bad: raise Unhandled('log-divergent coefficients do not cancel: %s' % bad)
    return mp.sqrt(2)*mp.pi/8*mp.re(tot.c)
if __name__ == '__main__':
    if len(sys.argv) < 7:
        print('usage: python3 eval_closed_form_offslice_compact.py X1 X2 X3 P1 P2 P3 [dps]   (rationals like 7/10 allowed)'); sys.exit(2)
    mp.mp.dps = int(sys.argv[7]) if len(sys.argv) > 7 else 40
    print(mp.nstr(V_offslice_compact(sys.argv[1:4], sys.argv[4:7]), mp.mp.dps - 5))


==> anc/li2_representation.json <==
{
 "vertex": {
  "S0": [
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1",
    [
     [
      1,
      2
     ],
     [
      2,
      3
     ],
     [
      3,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     1,
     1,
     -1,
     -1
    ]
   ],
   [
    "1",
    [
     [
      1,
      2
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ],
     [
      1,
      3
     ]
    ],
    [
     1,
     -1,
     -1,
     1
    ]
   ],
   [
    "1",
    [
     [
      1,
      3
     ],
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     1,
     1,
     -1,
     -1
    ]
   ]
  ],
  "S12": [
   [
    "3/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      2,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      3
     ],
     [
      3,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ],
     [
      1,
      3
     ]
    ],
    [
     -1,
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ]
  ],
  "S23": [
   [
    "3/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     -1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      1,
      3
     ]
    ],
    [
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      3
     ],
     [
      3,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ],
     [
      1,
      3
     ]
    ],
    [
     -1,
     1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ]
  ],
  "S31": [
   [
    "3/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      3
     ],
     [
      2,
      3
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      2
     ],
     [
      1,
      4
     ],
     [
      2,
      4
     ]
    ],
    [
     -1,
     1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      1,
      3
     ],
     [
      1,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     1,
     -1,
     -1
    ]
   ],
   [
    "1/4",
    [
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ]
    ],
    [
     -1,
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      1,
      2
     ]
    ],
    [
     -1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      3
     ],
     [
      3,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      2
     ],
     [
      2,
      4
     ],
     [
      3,
      4
     ],
     [
      1,
      3
     ]
    ],
    [
     -1,
     1,
     1,
     -1
    ]
   ],
   [
    "1/2",
    [
     [
      1,
      3
     ],
     [
      2,
      3
     ],
     [
      2,
      4
     ],
     [
      1,
      4
     ]
    ],
    [
     -1,
     -1,
     -1,
     -1
    ]
   ]
  ]
 },
 "tube": {
  "p": {
   "D": [
    [
     2,
     3,
     "1"
    ],
    [
     2,
     7,
     "-1"
    ],
    [
     3,
     7,
     "1"
    ],
    [
     13,
     0,
     "-1"
    ],
    [
     14,
     0,
     "1"
    ]
   ],
   "LL": [
    [
     0,
     "P1 + X1",
     "1"
    ],
    [
     0,
     "P1 + P2 + P3",
     "-1"
    ]
   ]
  },
  "m": {
   "D": [
    [
     3,
     13,
     "-1"
    ],
    [
     4,
     12,
     "-1"
    ],
    [
     4,
     14,
     "1"
    ],
    [
     7,
     13,
     "1"
    ],
    [
     8,
     13,
     "-1"
    ],
    [
     14,
     12,
     "1"
    ]
   ],
   "LL": []
  },
  "ps": {
   "p": [
    "-P1**2 - P2**2 + P3**2 - 2*X1*X2",
    "-P1**2 + 2*P1*P2 - 2*P1*X2 - P2**2 - 2*P2*X1 + P3**2",
    "-P1**2 - 2*P1*P3 + 2*P1*X1 + 2*P1*X2 + P2**2 - P3**2 + 2*P3*X1",
    "-P1**2 + P2**2 - P3**2 + 2*X1**2 + 2*X1*X2",
    "-P1**2 - 2*P1*P2 - 2*P1*X2 - P2**2 + 2*P2*X1 + P3**2",
    "-P1**2 + 2*P1*P3 + 2*P1*X1 + 2*P1*X2 + P2**2 - P3**2 - 2*P3*X1",
    "-P1**2 + P2**2 + 2*P2*P3 - 2*P2*X1 - 2*P2*X2 + P3**2 - 2*P3*X2",
    "-P1**2 + P2**2 + P3**2 - 2*X1*X2 - 2*X2**2",
    "-P1**2 - 2*P1*P2 + 2*P1*X2 - P2**2 - 2*P2*X1 + P3**2",
    "-P1**2 + P2**2 - 2*P2*P3 - 2*P2*X1 - 2*P2*X2 + P3**2 + 2*P3*X2",
    "-P1**2 + 2*P1*P3 - 2*P1*X1 - 2*P1*X2 + P2**2 - P3**2 + 2*P3*X1",
    "-P1**2 + P2**2 - 2*P2*P3 + 2*P2*X1 + 2*P2*X2 + P3**2 - 2*P3*X2",
    "-P1**2 - 2*P1*P3 - 2*P1*X1 - 2*P1*X2 + P2**2 - P3**2 - 2*P3*X1",
    "-P1**2 + P2**2 + 2*P2*P3 + 2*P2*X1 + 2*P2*X2 + P3**2 + 2*P3*X2",
    "-P1**2 + 2*P1*P2 + 2*P1*X2 - P2**2 + 2*P2*X1 + P3**2",
    "(2*P2**2*X1 + X2*(P1**2 + P2**2 - P3**2))/P2",
    "(2*P1**2*X2 + X1*(P1**2 + P2**2 - P3**2))/P1"
   ],
   "m": [
    "-P1**2 - 2*P1*P2 + 2*P1*X2 - P2**2 + 2*P2*X1 + P3**2",
    "-P1**2 - P2**2 + P3**2 + 2*X1*X2",
    "-P1**2 - 2*P1*P3 + 2*P1*X1 - 2*P1*X2 + P2**2 - P3**2 + 2*P3*X1",
    "-P1**2 + P2**2 - P3**2 + 2*X1**2 - 2*X1*X2",
    "-P1**2 + 2*P1*P3 + 2*P1*X1 - 2*P1*X2 + P2**2 - P3**2 - 2*P3*X1",
    "-P1**2 + 2*P1*P2 + 2*P1*X2 - P2**2 - 2*P2*X1 + P3**2",
    "-P1**2 + P2**2 - 2*P2*P3 + 2*P2*X1 - 2*P2*X2 + P3**2 + 2*P3*X2",
    "-P1**2 + P2**2 + P3**2 + 2*X1*X2 - 2*X2**2",
    "-P1**2 + P2**2 + 2*P2*P3 + 2*P2*X1 - 2*P2*X2 + P3**2 - 2*P3*X2",
    "-P1**2 + 2*P1*P2 - 2*P1*X2 - P2**2 + 2*P2*X1 + P3**2",
    "-P1**2 + P2**2 + 2*P2*P3 - 2*P2*X1 + 2*P2*X2 + P3**2 + 2*P3*X2",
    "-P1**2 + 2*P1*P3 - 2*P1*X1 + 2*P1*X2 + P2**2 - P3**2 + 2*P3*X1",
    "-P1**2 - 2*P1*P2 - 2*P1*X2 - P2**2 - 2*P2*X1 + P3**2",
    "-P1**2 - 2*P1*P3 - 2*P1*X1 + 2*P1*X2 + P2**2 - P3**2 - 2*P3*X1",
    "-P1**2 + P2**2 - 2*P2*P3 - 2*P2*X1 + 2*P2*X2 + P3**2 - 2*P3*X2",
    "(2*P2**2*X1 + X2*(-P1**2 - P2**2 + P3**2))/P2",
    "(2*P1**2*X2 + X1*(-P1**2 - P2**2 + P3**2))/P1"
   ]
  }
 },
 "sigma": {
  "S0": 1,
  "S12": 1,
  "S23": 1,
  "S31": 1,
  "t12m": 1,
  "t12p": 1,
  "t13m": 1,
  "t13p": 1,
  "t23m": 1,
  "t23p": -1
 }
}

==> anc/line_L0_solution_basis/README.md <==
# line_L0_solution_basis — the solutions of L_0 on the line, term by term

This folder gives the intermediate form of the triangle coefficient V on the line X = (2λ, λ, 1), P = X
(one external leg per site) that appendix A of the paper describes in words ("The space of solutions" and
"The coefficient on the line") but does not print: the complete solution basis of the order-20 operator L_0
(`../operator_L0/operator_L0.json`) written in multiple polylogarithms, the 14-dimensional subspace that is
analytic at the folded endpoint λ = 1, the 14 constants that select V in it, and the dictionary by which all of
this collapses to the three dilogarithms Li2(u_i) and the logarithms ln(2X_i/q_G) of the closed form.

## What is in the basis

* Letters {1, 1/3, 0, -1/3, -1} (the finite singular points of L_0). The functions are iterated integrals
  G(a_1,...,a_n; λ) = ∫_1^λ dt/(t-a_1) G(a_2,...,a_n; t) with base point λ = 1, so that on the physical interval
  1/3 < λ < 1 every function is real: G(1/3) = ln((3λ-1)/2), G(0) = ln λ, G(-1/3) = ln((3λ+1)/4),
  G(-1) = ln((λ+1)/2), G(1) = ln(1-λ). Equivalently G(a_1,...,a_n; λ) = G(1-a_1,...,1-a_n; 1-λ) with base point 0.
* Every coefficient function is a polynomial divided by D = (λ-1)²(λ+1)²(3λ-1)²(3λ+1) = q_G ξ_1² ξ_2² ξ_3².
* Solving L_0 g = 0 with the ansatz Σ_w R_w(λ) G(w; λ) over all 31 words of weight ≤ 2 gives
  5 rational solutions, 19 of weight ≤ 1 and 20 of weight ≤ 2: 5 + 14 + 1 = 20 = order of L_0, so these are
  all solutions. The rational solutions are P/D with P ∈ span{1, λ², λ³, λ⁴, λ+9λ⁵}; the weight-one solutions
  have no rational part; the weight-two solution is unique up to lower weight.
* Analyticity at λ = 1 (no words ending in the letter 1, no principal part) has rank 6 and leaves 14
  functions: f1–f3 rational, f4–f13 weight one, f14 weight two. h1–h6 complete the basis and are singular at λ = 1.
* On the line V = (√2 π/8) Σ_n C_n f_n with
  C1 = 11/2 ln²2 + 5π²/12,  C2 = C3 = ln²2/2 − π²/12,
  (C4,...,C13) = (−1, −5, −4, −1, −3, 2, 4, 3, −1, 5) × ln 2,  C14 = 1.
  Up to the overall √2 π/8 the rational-function coefficients are combinations of π² and ln²2, the ten
  weight-one coefficients are integers times ln 2 (their ratios are rational), and the weight-two coefficient
  is rational. The ln 2's are base-point constants: with the dictionary
  Li2(u1) = −G(1,0) + G(1,−1/3) + G(−1/3,0) − G(−1/3,−1/3),
  Li2(u2) = π²/12 − ln²2/2 + ln2 [G(−1) − G(−1/3)] − G(−1,0) + G(−1,−1/3) + G(−1/3,0) − G(−1/3,−1/3),
  Li2(u3) = π²/12 − ln²2/2 + ln2 [G(1/3) − G(−1/3)] + G(1/3,−1/3) − G(−1/3,−1/3),
  L1 = G(0) − G(−1/3),  L2 = −ln2 + G(0) − G(−1/3),  L3 = −ln2 − G(−1/3),  G(a)G(b) = G(a,b) + G(b,a),
  the closed form on the line [eq. (lineformula)] equals Σ_n C_n f_n identically, word by word; all nine
  weight-two words of V are carried by f14.
* Which functions serve as f1–f3 inside the three rational solutions analytic at λ = 1, as f4–f13 inside the ten
  weight-one solutions analytic there, and as h1–h6 in the complement, is a choice (here: short integer vectors; the
  paper does not fix a base point for the G's either, eq. (Gdef)). Another choice, or another base point, changes the
  individual constants C1, …, C13 by a rational change of basis and by multiples of ln 2, ln²2 and π² moved between
  the blocks. The counts 5 + 14 + 1 = 20 and 3 + 10 + 1 = 14, the analytic subspace itself, f14 up to lower weight,
  the pattern of the constants (weight one: rational multiples of ln 2; weight zero: rational combinations of π² and
  ln²2; weight two: rational) and the assembled V do not depend on the choice.

## Files

| file | content |
|---|---|
| `line_L0_solution_basis.json` | the exact data: conventions, local exponents of L_0, the 20 basis functions (words + numerator polynomials over D, factored and as coefficient lists), the analyticity statement, the 14 coefficients C_n (exact, split by 1, ln2, ln²2, π²), the basis-choice statement, the dilogarithm dictionary and the closed form rewritten in the G basis |
| `line_L0_solution_basis.tex` | a LaTeX fragment (amsmath) rendering the same: the 14 + 6 functions, the coefficients, the dictionary. Not part of the paper source; `\input` it in an article-class document with amsmath and 1 in margins (e.g. the paper's preamble) to read it |
| `check_line_basis.py` | python3 + mpmath only. Evaluates (√2 π/8) Σ C_n f_n from the JSON and compares with eq. (lineformula) (carried explicitly) and, if `../eval_closed_form_general.py` is present, with the general closed form; runs a planted control that must be detected. `python3 check_line_basis.py [lambda ...]`; exit code 0 iff PASS |
| `fit_line_constants.py` | python3 + mpmath only. The numerical route of the appendix applied to closed-form values: samples V from `../eval_closed_form_general.py` (150 digits) at 28 points, fits the 14 constants on 14 of them, reports the held-out residual, and recognizes each C_n/8 in {1, ln2, ln²2, π², π ln2} with PSLQ at two precisions after two positive controls; exit code 0 iff all 14 equal the exact values |
| `derive_line_basis.py` | python3 + python-flint + sympy. Re-derives everything exactly from `../operator_L0/operator_L0.json`: local exponents, the nested linear systems for the words of weight 2, 1, 0 (counts 5, 19, 20), the analyticity conditions (dimension 14); then checks that the 20 functions of the JSON are solutions forming a basis, that f1–f14 span the analytic subspace, and the word-by-word identity with the closed form |

## Expected output

```
$ python3 check_line_basis.py
V on the line X = (2 lambda, lambda, 1): 14-term basis sum vs closed form   (dps 60, tolerance 1.0e-30)
  lambda = 0.4      V = 0.082318271118763637332734056214147   |basis - lineformula| = 7.78e-62   |basis - eval_closed_form_general| = 4.32e-60
  lambda = 0.7      V = 0.041323789006540859707490329084345   |basis - lineformula| = 8.46e-60   |basis - eval_closed_form_general| = 7.06e-60
  lambda = 0.95     V = 0.026848286605310347157425541647096   |basis - lineformula| = 3.42e-58   |basis - eval_closed_form_general| = 3.41e-58
  control: C_14 -> C_14 + 1e-20 at lambda = 7/10 gives |difference| = 2.39e-21  (detected)
PASS

$ python3 fit_line_constants.py
V values from: eq. (closedform) on the line via ../eval_closed_form_general.py, 150 digits; fit on 14 points, 14 held out
max |residual| at held-out points : 3.57e-142
fitted C_n/8 vs exact             : agree to 134.6 digits
controls: synthetic got [5, 0, -3, 0, 7, 0] want [5, 0, -3, 0, 7, 0]; planted got [40, 0, -2, 3, -7, 0] want [40, 0, -2, 3, -7, 0] -> ok
relations [t, 1, ln2, ln2^2, pi^2, pi*ln2] for t = C_n/8:
  f1   got [96, 0, 0, -66, -5, 0]     exact [96, 0, 0, -66, -5, 0]     ok
  f2   got [96, 0, 0, -6, 1, 0]       exact [96, 0, 0, -6, 1, 0]       ok
  f3   got [96, 0, 0, -6, 1, 0]       exact [96, 0, 0, -6, 1, 0]       ok
  f4   got [8, 0, 1, 0, 0, 0]         exact [8, 0, 1, 0, 0, 0]         ok
  f5   got [8, 0, 5, 0, 0, 0]         exact [8, 0, 5, 0, 0, 0]         ok
  f6   got [2, 0, 1, 0, 0, 0]         exact [2, 0, 1, 0, 0, 0]         ok
  f7   got [8, 0, 1, 0, 0, 0]         exact [8, 0, 1, 0, 0, 0]         ok
  f8   got [8, 0, 3, 0, 0, 0]         exact [8, 0, 3, 0, 0, 0]         ok
  f9   got [4, 0, -1, 0, 0, 0]        exact [4, 0, -1, 0, 0, 0]        ok
  f10  got [2, 0, -1, 0, 0, 0]        exact [2, 0, -1, 0, 0, 0]        ok
  f11  got [8, 0, -3, 0, 0, 0]        exact [8, 0, -3, 0, 0, 0]        ok
  f12  got [8, 0, 1, 0, 0, 0]         exact [8, 0, 1, 0, 0, 0]         ok
  f13  got [8, 0, -5, 0, 0, 0]        exact [8, 0, -5, 0, 0, 0]        ok
  f14  got [8, -1, 0, 0, 0, 0]        exact [8, -1, 0, 0, 0, 0]        ok
PASS

$ python3 derive_line_basis.py
local exponents:
  0                          0,0,1,1,2,2,3,3,4,4,5,6,7,8,9,10,11,12,13,14
  1                          -2,-1,-1,0,0,1,1,2,2,3,4,5,6,7,8,9,10,11,12,13
  -1                         -2,-1,-1,0,0,1,1,2,2,3,4,5,6,7,8,9,10,11,12,13
  1/3                        -2,-1,-1,0,0,1,1,2,2,3,4,5,6,7,8,9,10,11,12,13
  -1/3                       -1,0,0,1,1,1,2,2,3,3,4,5,6,7,8,9,10,11,12,13
  infinity (g ~ lambda^-s)   2,2,3,3,4,4,5,5,6,6,7,8,9,10,11,12,13,14,15,16
rational solutions      : 5
solutions of weight <= 1: 19
solutions of weight <= 2: 20
analyticity conditions at lambda = 1: rank 6 -> analytic subspace of dimension 14
all 20 functions of the JSON file are exact solutions of L_0 and form a basis
f1..f14 of the JSON file span exactly the subspace analytic at lambda = 1
exact identity: (8/(sqrt2 pi)) V_closed-form == sum_n C_n f_n, word by word in 15 words
ALL CHECKS PASSED
```

## Further checks

* Each of the 20 basis functions is annihilated by L_0 exactly by construction (the action of L_0 on
  R(λ) G(w; λ) is computed in exact rational arithmetic and the linear systems are solved over Q). As an
  independent numerical test, `python3 ../operator_L0/check_operator_L0.py --basis` computes the finite-difference
  residual (at 220 digits with spacing 1e-4). It is at most 6.91e-33 for all 20 functions at λ = 7/10, against
  3.28e-16 for a planted deformation f14 → f14 (1 + 10⁻⁶ λ).
* The 14 constants were also obtained by the procedure of the appendix, applied to values of the closed form:
  a fit to V from eq. (closedform), evaluated on the line with `../eval_closed_form_general.py` at 150 digits, at
  14 points of (1/3, 1) reproduces V at 14 further points to 3.57e-142, the fitted constants agree with the exact
  C_n to 134.6 digits, and integer-relation recognition of each C_n/8 (the constant in front of f_n divided by √2 π)
  in {1, ln2, ln²2, π², π ln2} (two precisions, positive controls including a planted value that is not one of
  the 14 unknowns) returns the exact values for all 14 (`fit_line_constants.py`). This tests the basis and the
  recognition, not the closed form itself; the paper's fit used values of the loop integral.
* Next to the two folded endpoints, `python3 check_line_basis.py 1001/3000 999/1000` (λ = 1/3 + 10⁻³ and
  λ = 1 − 10⁻³) gives agreement of (√2 π/8) Σ C_n f_n with the closed form to 6.44e-55 or better in a 60-digit
  evaluation.


==> anc/line_L0_solution_basis/check_line_basis.py <==
#!/usr/bin/env python3
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""check_line_basis.py -- numerical check of line_L0_solution_basis.json (python3 + mpmath only).

Evaluates the 14-term representation  V(lambda) = (sqrt(2) pi/8) sum_n C_n f_n(lambda)  of the triangle
coefficient on the line X = (2 lambda, lambda, 1), P = X, from the exact data in the JSON file, and compares it with
  (a) the closed form on the line, eq. (lineformula) of appendix A, carried explicitly below, and
  (b) the general closed form of ../eval_closed_form_general.py, if that file is present one directory up.
It also runs a planted control (one coefficient shifted by 1e-20), which must be detected.

usage:  python3 check_line_basis.py [lambda ...]      default points 2/5, 7/10, 19/20  (need 1/3 < lambda < 1)
exit code 0 iff every agreement is better than 1e-30 and the control is detected."""
import sys, os, json
from fractions import Fraction as Fr
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
DPS = 60
TOL = mp.mpf('1e-30')

def q(s):
    f = Fr(str(s)); return mp.mpf(f.numerator)/f.denominator

# ---------- the iterated integrals G(a_1,...,a_n; lambda), base point lambda = 1, via x = 1 - lambda ----------
def G1x(alpha, x):
    """G(alpha; x), base point 0: ln x for alpha = 0, else ln(1 - x/alpha)."""
    return mp.log(x) if alpha == 0 else mp.log(1 - x/alpha)
def G2x(alpha, beta, x):
    """G(alpha, beta; x) = int_0^x dt/(t-alpha) G(beta; t), for 0 < x < min(nonzero letters)."""
    if beta == 0:
        if alpha == 0: return mp.log(x)**2/2
        return mp.log(x)*G1x(alpha, x) + mp.polylog(2, x/alpha)          # shuffle regularization
    if alpha == 0: return -mp.polylog(2, x/beta)
    if alpha == beta: return mp.log(1 - x/alpha)**2/2
    z = (beta - x)/(beta - alpha); z0 = beta/(beta - alpha); w = (x - alpha)/(beta - alpha)
    return mp.re(mp.polylog(2, z)) - mp.re(mp.polylog(2, z0)) + mp.log(1 - x/beta)*mp.log(abs(w))
def G(word, lam):
    """word = list of letters in lambda (strings); G with base point lambda = 1."""
    x = 1 - lam; a = [1 - q(s) for s in word]
    if len(a) == 0: return mp.mpf(1)
    if len(a) == 1: return G1x(a[0], x)
    if len(a) == 2: return G2x(a[0], a[1], x)
    raise ValueError('weight > 2 does not occur')

def Den(lam): return (lam - 1)**2*(lam + 1)**2*(3*lam - 1)**2*(3*lam + 1)
def poly(coeffs, lam): return mp.fsum(q(c)*lam**k for k, c in enumerate(coeffs))

def load():
    J = json.load(open(os.path.join(HERE, 'line_L0_solution_basis.json')))
    fs = [b for b in J['basis_functions'] if b['analytic_at_lambda_equal_1']]
    assert len(fs) == 14
    return J, fs
def f_value(b, lam):
    return mp.fsum(poly(t['numerator_coeffs'], lam)*G(t['word'], lam) for t in b['terms'])/Den(lam)
def C_value(b):
    c = b['coefficient_in_V']['by_constant']
    return q(c['1']) + q(c['ln2'])*mp.log(2) + q(c['ln2^2'])*mp.log(2)**2 + q(c['pi^2'])*mp.pi**2
def V_basis(fs, lam, plant=None):
    tot = mp.mpf(0)
    for i, b in enumerate(fs):
        C = C_value(b) + (mp.mpf('1e-20') if plant == i else 0)
        tot += C*f_value(b, lam)
    return mp.sqrt(2)*mp.pi/8*tot

# ---------- eq. (lineformula): the closed form on the line ----------
def V_line(lam):
    qG, x1, x2, x3 = 3*lam + 1, 1 - lam, 1 + lam, 3*lam - 1
    u = [x1/qG, x2/qG, x3/qG]; X = [2*lam, lam, mp.mpf(1)]
    L = [mp.log(2*Xi/qG) for Xi in X]
    p1 = 9*lam**3 + 25*lam**2 - lam - 1; p2 = -9*lam**3 + 25*lam**2 + lam - 1; p3 = -3*lam**3 + 15*lam**2 + 3*lam + 1
    rhs = (2*lam*(1 - lam)*p1*mp.polylog(2, u[0]) + lam*(1 + lam)*p2*mp.polylog(2, u[1]) + (3*lam - 1)*p3*mp.polylog(2, u[2])
           + 4*mp.pi**2/3*lam**2*(lam**2 - 6*lam + 1) + 32*lam**3*(2*lam*L[0]*L[1] + 2*L[0]*L[2] + L[1]*L[2]))
    return mp.pi/(4*mp.sqrt(2))*rhs/(qG*x1**2*x2**2*x3**2)

def main(argv):
    if argv and argv[0] in ('-h', '--help'): print(__doc__); return 0
    mp.mp.dps = DPS
    pts = [q(a) for a in argv] if argv else [q('2/5'), q('7/10'), q('19/20')]
    J, fs = load()
    try:
        sys.path.insert(0, os.path.join(HERE, '..')); import eval_closed_form_general as ecg
    except Exception:
        ecg = None
    ok = True; ncmp = 0
    print('V on the line X = (2 lambda, lambda, 1): 14-term basis sum vs closed form   (dps %d, tolerance %s)' % (DPS, mp.nstr(TOL, 1)))
    for lam in pts:
        if not (q('1/3') < lam < 1): print('  lambda = %s outside (1/3, 1): skipped' % mp.nstr(lam, 6)); continue
        vb = V_basis(fs, lam); vl = V_line(lam)
        d1 = abs(vb - vl); line = '  lambda = %-8s V = %s   |basis - lineformula| = %s' % (mp.nstr(lam, 6), mp.nstr(vb, 32), mp.nstr(d1, 3))
        good = d1 < TOL
        if ecg is not None:
            vg = ecg.V_general([2*lam, lam, mp.mpf(1)]); d2 = abs(vb - vg); good = good and d2 < TOL
            line += '   |basis - eval_closed_form_general| = %s' % mp.nstr(d2, 3)
        print(line + ('' if good else '   <-- FAIL')); ok = ok and good; ncmp += 1
    if ncmp == 0: print('no point inside (1/3, 1) was checked'); ok = False
    lam = q('7/10'); dc = abs(V_basis(fs, lam, plant=13) - V_line(lam))
    detected = dc > TOL
    print('  control: C_14 -> C_14 + 1e-20 at lambda = 7/10 gives |difference| = %s  (%s)' % (mp.nstr(dc, 3), 'detected' if detected else 'NOT detected <-- FAIL'))
    ok = ok and detected
    print('PASS' if ok else 'FAIL')
    return 0 if ok else 1

if __name__ == '__main__':
    sys.exit(main(sys.argv[1:]))


==> anc/line_L0_solution_basis/derive_line_basis.py <==
#!/usr/bin/env python3
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""derive_line_basis.py -- exact re-derivation of the solution basis of L_0 (needs python-flint and sympy).

Reads the operator from ../operator_L0/operator_L0.json (or the path given as first argument) and
  1. prints the local exponents at the singular points 0, +-1/3, +-1 and infinity;
  2. solves L_0 g = 0 with the ansatz g = sum_w R_w G(w) over all words of weight <= 2 in the letters {1, 1/3, 0, -1/3, -1}
     (base point lambda = 1), with R_w = P_w(lambda)/E(lambda), E = lambda (lambda-1)^3 (lambda+1)^3 (3lambda-1)^3 (3lambda+1)^2, deg P_w <= 12,
     weight by weight as described in appendix A: the coefficients of the longest words are rational solutions, the shorter words obey
     linear equations over Q.  Prints the counts (expected 5, 19, 20);
  3. imposes analyticity at lambda = 1 and prints the dimension (expected 14);
  4. checks that the 20 functions of line_L0_solution_basis.json lie in the computed solution space, that f1..f14 span the analytic
     subspace, and that sum_n C_n f_n equals the closed form on the line rewritten with the dilogarithm dictionary, word by word (exact).
Everything is exact rational arithmetic; nothing is fitted here (the numerical fit and the integer-relation recognition are done by
fit_line_constants.py)."""
import sys, os, json, math
from fractions import Fraction as Fr
try:
    from flint import fmpq, fmpz, fmpq_poly, fmpz_poly, fmpz_mat, fmpq_mat, nmod_mat
    import sympy as sp
except ImportError as e:
    sys.exit('this script needs python-flint and sympy: %s' % e)

HERE = os.path.dirname(os.path.abspath(__file__))
if len(sys.argv) > 1 and sys.argv[1] in ('-h', '--help'): print(__doc__); sys.exit(0)
L0PATH = sys.argv[1] if len(sys.argv) > 1 else os.path.join(HERE, '..', 'operator_L0', 'operator_L0.json')
ORDER = 20
LX = [Fr(0), Fr(2,3), Fr(1), Fr(4,3), Fr(2)]      # letters in x = 1 - lambda  (<-> lambda-letters 1, 1/3, 0, -1/3, -1)
x, lam, LN2, PI2 = sp.symbols('x lambda LN2 PI2')
def fq(f): f = Fr(f); return fmpq(f.numerator, f.denominator)
def say(*a): print(*a, flush=True)

# ---------------- the operator, in lambda and in x ----------------
C = json.load(open(L0PATH))['coeffs']
cl = [fmpq_poly([fq(s) for s in c]) for c in C]
assert len(cl) == ORDER + 1
def exponents():
    def to_z(p):
        den = 1
        for i in range(p.degree()+1): den = den*int(p[i].q)//math.gcd(den, int(p[i].q))
        return fmpz_poly([int(p[i]*den) for i in range(p.degree()+1)])
    out = {}
    for pt in ['0', '1', '-1', '1/3', '-1/3']:
        a = fq(pt); sh = [c(fmpq_poly([a, 1])) for c in cl]
        m = min(j - i for i, s in enumerate(sh) for j in range(s.degree()+1) if s[j] != 0)
        S = fmpq_poly([0, 1]); ind = fmpq_poly([0])
        for i, s in enumerate(sh):
            j = i + m
            if 0 <= j <= s.degree() and s[j] != 0:
                ff = fmpq_poly([1])
                for k in range(i): ff = ff*(S - k)
                ind = ind + s[j]*ff
        roots = []
        for f, e in to_z(ind).factor()[1]:
            assert f.degree() == 1; roots += [Fr(-int(f[0]), int(f[1]))]*e
        out[pt] = sorted(roots)
    M = max(c.degree() - i for i, c in enumerate(cl)); S = fmpq_poly([0, 1]); ind = fmpq_poly([0])
    for i, c in enumerate(cl):
        j = i + M
        if j <= c.degree() and c[j] != 0:
            ff = fmpq_poly([1])
            for k in range(i): ff = ff*(-S - k)
            ind = ind + c[j]*ff
    roots = []
    for f, e in to_z(ind).factor()[1]: roots += [Fr(-int(f[0]), int(f[1]))]*e
    out['infinity (g ~ lambda^-s)'] = sorted(roots)
    return out
say('local exponents:')
for k, v in exponents().items(): say('  %-26s %s' % (k, ','.join(str(r) for r in v)))
sub = fmpq_poly([1, -1]); cx = [c(sub)*(-1)**i for i, c in enumerate(cl)]
den = 1
for c in cx:
    for k in range(c.degree()+1): den = den*int(c[k].q)//math.gcd(den, int(c[k].q))
g = 0; czl = []
for c in cx:
    co = [int(c[k]*den) for k in range(c.degree()+1)]; czl.append(co)
    for v in co: g = math.gcd(g, abs(v))
cz = [fmpz_poly([v//g for v in co]) for co in czl]          # integer polynomials in x, L0 ~ sum cz[i] d^i/dx^i

# ---------------- exact action of L0 on R(x) G(w; x) ----------------
DEXPS = {Fr(0): 3, Fr(2,3): 3, Fr(1): 1, Fr(4,3): 2, Fr(2): 3}       # denominator E in x-letters (one beyond the exponents)
def linf(a): return fmpz_poly([-a.numerator, a.denominator])
D = fmpz_poly([1])
for a, e in DEXPS.items():
    for _ in range(e): D = D*linf(a)
dD = D.derivative(); NDEG = sum(DEXPS.values())
Dpow = [fmpz_poly([1])]
for k in range(ORDER+1): Dpow.append(Dpow[-1]*D)
Nk = {}
for j in range(NDEG+1):
    N = fmpz_poly([0]*j + [1]); lst = [N]
    for k in range(ORDER): N = N.derivative()*D - (k+1)*N*dD; lst.append(N)
    Nk[j] = lst
def deriv_states(word, nder):
    L = len(word); st = {L: {(0,0,0): Fr(1)}}; out = [st]
    for _ in range(nder):
        new = {}
        def add(s, key, v): d = new.setdefault(s, {}); d[key] = d.get(key, 0) + v
        for s, terms in st.items():
            for (k,m,n), v in terms.items():
                add(s, (k+1,m,n), v)
                if m: add(s, (k,m+1,n), -m*v)
                if n: add(s, (k,m,n+1), -n*v)
                if s > 0:
                    if L - s == 0: add(s-1, (k,m+1,n), v)
                    else: add(s-1, (k,m,n+1), v)
        st = {s: {kk: vv for kk, vv in t.items() if vv != 0} for s, t in new.items()}; out.append(st)
    return out
def Qpoly(k, a1, m, a2, n):
    P = Dpow[ORDER-k]; sc = Fr(1)
    for a, e in ((a1, m), (a2, n)):
        for _ in range(e):
            P, r = divmod(P, linf(a)); assert r == 0
        sc *= Fr(a.denominator)**e
    return P, sc
_BC = {}
def B_ops(word):
    if word in _BC: return _BC[word]
    a1 = word[0]; a2 = word[1] if len(word) > 1 else Fr(99); sts = deriv_states(word, ORDER); res = {}
    for s in range(len(word)):
        B = [fmpq_poly([0]) for _ in range(ORDER+1)]
        for i in range(ORDER+1):
            ci = fmpq_poly(cz[i])
            for (k,m,n), v in sts[i].get(s, {}).items():
                P, sc = Qpoly(k, a1, m, a2, n); B[k] = B[k] + ci*fmpq_poly(P)*fq(v*sc)
        res[s] = B
    _BC[word] = res; return res
BL = [fmpq_poly(cz[k])*fmpq_poly(Dpow[ORDER-k]) for k in range(ORDER+1)]
def cols_of(B): return [sum((B[k]*fmpq_poly(Nk[j][k]) for k in range(ORDER+1)), fmpq_poly([0])) for j in range(NDEG+1)]
def apply_vec(B, numer):
    cs = cols_of(B); return sum((cs[j]*fq(numer[j]) for j in range(NDEG+1) if numer[j] != 0), fmpq_poly([0]))
def rows_of(blocks):
    ncol = len(blocks[0]); rows = []
    for cols in blocks:
        deg = max([c.degree() for c in cols] + [0])
        for r in range(deg+1):
            row = [cols[j][r] if cols[j].degree() >= r else fmpq(0) for j in range(ncol)]
            if any(v != 0 for v in row): rows.append(row)
    return rows
def nullspace(rows, ncol):
    M = fmpz_mat(len(rows), ncol)
    for i, row in enumerate(rows):
        dn = 1
        for v in row: dn = dn*int(v.q)//math.gcd(dn, int(v.q))
        for j, v in enumerate(row):
            if v != 0: M[i,j] = int(v*dn)
    E, rank = fmpq_mat(M).rref(); pivcol = {}
    for i in range(rank):
        j = 0
        while E[i,j] == 0: j += 1
        pivcol[j] = i
    basis = []
    for f in [j for j in range(ncol) if j not in pivcol]:
        v = [Fr(0)]*ncol; v[f] = Fr(1)
        for j, i in pivcol.items():
            e = E[i,f]
            if e != 0: v[j] = -Fr(int(e.p), int(e.q))
        basis.append(v)
    return basis
# (1) rational
colsL = cols_of(BL); rat = nullspace(rows_of([colsL]), NDEG+1); r = len(rat)
say('rational solutions      :', r)
# (2) weight <= 1
A1 = {a: B_ops((a,)) for a in LX}
cols = [apply_vec(A1[a][0], rat[j]) for a in LX for j in range(r)] + [colsL[jj] for jj in range(NDEG+1)]
w1 = nullspace(rows_of([cols]), len(cols)); say('solutions of weight <= 1:', len(w1))
# (3) weight <= 2
A2 = {(a,b): B_ops((a,b)) for a in LX for b in LX}
names2 = [('g',a,b,j) for a in LX for b in LX for j in range(r)] + [('N1',a,jj) for a in LX for jj in range(NDEG+1)] + [('N0',jj) for jj in range(NDEG+1)]
idx = {n: i for i, n in enumerate(names2)}; nc = len(names2); zero = fmpq_poly([0]); blocks = []
for b in LX:
    cols = [zero]*nc
    for a in LX:
        for j in range(r): cols[idx[('g',a,b,j)]] = apply_vec(A2[(a,b)][1], rat[j])
    for jj in range(NDEG+1): cols[idx[('N1',b,jj)]] = colsL[jj]
    blocks.append(cols)
cols = [zero]*nc
for a in LX:
    ca = cols_of(A1[a][0])
    for jj in range(NDEG+1): cols[idx[('N1',a,jj)]] = ca[jj]
    for b in LX:
        for j in range(r): cols[idx[('g',a,b,j)]] = apply_vec(A2[(a,b)][0], rat[j])
for jj in range(NDEG+1): cols[idx[('N0',jj)]] = colsL[jj]
blocks.append(cols)
w2 = nullspace(rows_of(blocks), nc); say('solutions of weight <= 2:', len(w2))
assert (r, len(w1), len(w2)) == (5, 19, 20), 'unexpected counts'

# ---------------- the 20 solutions as {word (x-letters): rational function of x} ----------------
Dx = sp.Integer(1)
for a, e in DEXPS.items(): Dx *= (a.denominator*x - a.numerator)**e
def rf(numer): return sp.cancel(sum(sp.Rational(c.numerator, c.denominator)*x**j for j, c in enumerate(numer))/Dx)
rats = [rf(v) for v in rat]; sols = [{(): R} for R in rats]
def comb(d, key, j): c = d.get(key + (j,), Fr(0)); return sp.Rational(c.numerator, c.denominator)
w1names = [('b',a,j) for a in LX for j in range(r)] + [('N0',jj) for jj in range(NDEG+1)]
for v in w1:
    d = dict(zip(w1names, v)); e = {}
    for a in LX:
        Ra = sp.cancel(sum(comb(d, ('b',a), j)*rats[j] for j in range(r)))
        if Ra != 0: e[(a,)] = Ra
    R0 = rf([d[('N0',jj)] for jj in range(NDEG+1)])
    if R0 != 0: e[()] = R0
    if any(len(w) == 1 for w in e): sols.append(e)
for v in w2:
    d = dict(zip(names2, v)); e = {}
    for a in LX:
        for b in LX:
            Rab = sp.cancel(sum(comb(d, ('g',a,b), j)*rats[j] for j in range(r)))
            if Rab != 0: e[(a,b)] = Rab
        Ra = rf([d[('N1',a,jj)] for jj in range(NDEG+1)])
        if Ra != 0: e[(a,)] = Ra
    R0 = rf([d[('N0',jj)] for jj in range(NDEG+1)])
    if R0 != 0: e[()] = R0
    if any(len(w) == 2 for w in e): sols.append(e)
assert len(sols) == 20

# ---------------- analyticity at x = 0 (lambda = 1) ----------------
def series_G(w, order):
    if len(w) == 0: return [Fr(1)] + [Fr(0)]*order
    if len(w) == 1:
        a = w[0]; return [Fr(0)] + [-Fr(1)/(n*a**n) for n in range(1, order+1)]
    a, b = w; inner = series_G((b,), order)
    if a == 0: return [Fr(0)] + [inner[n]/n for n in range(1, order+1)]
    integ = [sum((-Fr(1)/a)*(Fr(1)/a**j)*inner[n-j] for j in range(n+1)) for n in range(order+1)]
    return [Fr(0)] + [integ[n-1]/n for n in range(1, order+1)]
def fingerprint(e, words, pts):
    return [sp.Rational(e[w].subs(x, p)) if w in e else 0 for p in pts for w in words]
words = sorted({w for e in sols for w in e}, key=lambda w: (len(w), w))
cond = []
ts = sp.symbols('t0:20')
for w in [w for w in words if len(w) >= 1 and w[-1] == 0]:
    tot = sum(ts[i]*sols[i].get(w, 0) for i in range(20))
    for c in sp.Poly(sp.expand(sp.numer(sp.together(tot))), x).coeffs(): cond.append([sp.Rational(c.coeff(ts[i])) for i in range(20)])
for p in (-2, -1):
    row = []
    for e in sols:
        val = Fr(0)
        for w, R in e.items():
            if len(w) >= 1 and w[-1] == 0: continue
            s = sp.series(R, x, 0, 3).removeO(); P = sp.Poly(sp.expand(s*x**2), x)
            L = {k-2: Fr(int(sp.fraction(c)[0]), int(sp.fraction(c)[1])) for (k,), c in zip(P.monoms(), P.coeffs())}
            S = series_G(w, 4)
            for k, c in L.items():
                if 0 <= p-k <= 4: val += c*S[p-k]
        row.append(sp.Rational(val.numerator, val.denominator))
    cond.append(row)
CM = sp.Matrix(cond); AN = CM.nullspace()
say('analyticity conditions at lambda = 1: rank %d -> analytic subspace of dimension %d' % (CM.rank(), len(AN)))
assert len(AN) == 14

# ---------------- compare with line_L0_solution_basis.json ----------------
J = json.load(open(os.path.join(HERE, 'line_L0_solution_basis.json')))
Den_l = (lam-1)**2*(lam+1)**2*(3*lam-1)**2*(3*lam+1); Den_x = sp.expand(Den_l.subs(lam, 1-x))
def from_json(b):
    e = {}
    for t in b['terms']:
        w = tuple(Fr(s) for s in t['word_in_x'])
        N = sum(sp.Rational(c)*lam**k for k, c in enumerate(t['numerator_coeffs']))
        e[w] = sp.cancel(sp.expand(N.subs(lam, 1-x))/Den_x)
    return e
JB = [from_json(b) for b in J['basis_functions']]; JA = [b['analytic_at_lambda_equal_1'] for b in J['basis_functions']]
words = sorted({w for e in sols+JB for w in e}, key=lambda w: (len(w), w))
pts = [sp.Rational(p, q) for p, q in ((1,7),(2,7),(3,11),(1,13),(5,17),(4,19),(6,23))]
Msol = sp.Matrix([fingerprint(e, words, pts) for e in sols]); assert Msol.rank() == 20
for e in JB: assert sp.Matrix.vstack(Msol, sp.Matrix([fingerprint(e, words, pts)])).rank() == 20, 'a JSON function is not a solution'
Mj = sp.Matrix([fingerprint(e, words, pts) for e in JB]); assert Mj.rank() == 20
# exact membership (not only fingerprints): solve for coordinates and compare all words as rational functions
Cmat = (Mj*Msol.T)*(Msol*Msol.T).inv()        # coordinates of JSON functions in the computed basis (exact rationals)
for i, e in enumerate(JB):
    for w in words:
        lhs = e.get(w, 0); rhs = sum(Cmat[i,n]*sols[n].get(w, 0) for n in range(20))
        assert sp.cancel(lhs - rhs) == 0, ('JSON function %s differs from the solution space in word %s' % (J['basis_functions'][i]['name'], w))
say('all 20 functions of the JSON file are exact solutions of L_0 and form a basis')
ANmat = sp.Matrix([list(v) for v in AN])                 # 14 x 20, coordinates w.r.t. sols
JAcoord = sp.Matrix([list(Cmat.row(i)) for i in range(20) if JA[i]])
assert JAcoord.rank() == 14 and sp.Matrix.vstack(ANmat, JAcoord).rank() == 14
say('f1..f14 of the JSON file span exactly the subspace analytic at lambda = 1')

# ---------------- closed form on the line in the G basis, and the exact identity ----------------
def add(*es):
    out = {}
    for e in es:
        for w, c in e.items(): out[w] = out.get(w, 0) + c
    return {w: sp.expand(c) for w, c in out.items() if sp.expand(c) != 0}
def scale(e, c): return {w: v*c for w, v in e.items()}
def shuf(u, v):
    if not u: return [v]
    if not v: return [u]
    return [(u[0],)+w for w in shuf(u[1:], v)] + [(v[0],)+w for w in shuf(u, v[1:])]
def mul(e1, e2):
    out = {}
    for w1, c1 in e1.items():
        for w2, c2 in e2.items():
            for w in shuf(w1, w2): out[w] = out.get(w, 0) + c1*c2
    return {w: sp.expand(c) for w, c in out.items() if sp.expand(c) != 0}
def g(*ls): return {tuple(Fr(a) for a in ls): sp.Integer(1)}
def const(c): return {(): sp.sympify(c)}
t23, f43 = Fr(2,3), Fr(4,3)
Li2u1 = add(scale(g(0,1),-1), g(0,f43), g(f43,1), scale(g(f43,f43),-1))
Li2h = add(const(PI2/12), const(-LN2**2/2))
Li2u2 = add(Li2h, scale(add(g(2), scale(g(f43),-1)), LN2), scale(g(2,1),-1), g(2,f43), g(f43,1), scale(g(f43,f43),-1))
Li2u3 = add(Li2h, scale(add(g(t23), scale(g(f43),-1)), LN2), g(t23,f43), scale(g(f43,f43),-1))
L1 = add(g(1), scale(g(f43),-1)); L2 = add(const(-LN2), g(1), scale(g(f43),-1)); L3 = add(const(-LN2), scale(g(f43),-1))
l = lam; p1 = 9*l**3+25*l**2-l-1; p2 = -9*l**3+25*l**2+l-1; p3 = -3*l**3+15*l**2+3*l+1
def sx(pol): return sp.expand(sp.sympify(pol).subs(lam, 1-x))
RHS = add(scale(Li2u1, sx(2*l*(1-l)*p1)), scale(Li2u2, sx(l*(1+l)*p2)), scale(Li2u3, sx((3*l-1)*p3)),
          const(sx(sp.Rational(4,3)*l**2*(l**2-6*l+1))*PI2),
          scale(add(scale(mul(L1,L2), sx(2*l)), scale(mul(L1,L3), 2), mul(L2,L3)), sx(32*l**3)))
Vhat = {w: sp.cancel(c/Den_x) for w, c in RHS.items()}
def Cval(b):
    c = b['coefficient_in_V']['by_constant']
    return sp.Rational(c['1']) + sp.Rational(c['ln2'])*LN2 + sp.Rational(c['ln2^2'])*LN2**2 + sp.Rational(c['pi^2'])*PI2
allw = sorted(set(list(Vhat) + [w for e in JB for w in e]), key=lambda w: (len(w), w))
for w in allw:
    diff = sp.expand(sp.cancel(sum(Cval(J['basis_functions'][n])*JB[n].get(w, 0) for n in range(20)) - Vhat.get(w, 0)))
    assert diff == 0, ('identity fails in word', w, diff)
say('exact identity: (8/(sqrt2 pi)) V_closed-form == sum_n C_n f_n, word by word in %d words' % len(allw))
say('ALL CHECKS PASSED')


==> anc/line_L0_solution_basis/fit_line_constants.py <==
#!/usr/bin/env python3
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""fit_line_constants.py -- the numerical route of the appendix, applied to closed-form values (python3 + mpmath only).

  1. samples V on the line X = (2 lambda, lambda, 1) at 28 rational points of (1/3, 1) at 150 digits, from
     ../eval_closed_form_general.py if it is present one directory up, otherwise from eq. (lineformula) carried in check_line_basis.py
     (these are CLOSED-FORM values, not loop-integral data: the test is of the basis and of the recognition, not of the closed form);
  2. solves the 14 x 14 linear system for the constants of f1..f14 (line_L0_solution_basis.json) at 14 of the points and reports the
     largest residual at the 14 held-out points;
  3. recognizes each fitted C_n/8 = c_n/(sqrt2 pi) as an integer relation in the basket {1, ln2, ln^2 2, pi^2, pi ln2} with mp.pslq at
     two precisions (80 and 120 digits; a relation counts only if both legs return the same primitive vector), after two positive
     controls in the same basket: a synthetic member combination and a planted value (7 pi^2 - 3 ln^2 2 + 2 ln2)/40 that is not one of
     the 14 unknowns; the expected relation of the planted value is computed here from its exact rational coefficients;
  4. compares every recognized value with the exact C_n/8 of the JSON file.
usage: python3 fit_line_constants.py [--json out.json]      exit code 0 iff all 14 are recognized and equal the exact values."""
import sys, os, json, math
from fractions import Fraction as Fr
import mpmath as mp
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
import check_line_basis as clb

NAMES = ['1', 'ln2', 'ln2^2', 'pi^2', 'pi*ln2']
def members():
    return [mp.mpf(1), mp.log(2), mp.log(2)**2, mp.pi**2, mp.pi*mp.log(2)]
def canon(v):
    g = 0
    for t in v: g = math.gcd(g, abs(int(t)))
    v = [int(t)//g for t in v]
    for t in v:
        if t: return v if t > 0 else [-s for s in v]
    return v
def want_from_exact(coeffs):
    """primitive integer relation [r0, r1..r5] with r0*t + sum r_i m_i = 0 for t = sum coeffs_i m_i (coeffs: 5 Fractions)."""
    L = 1
    for c in coeffs: L = L*c.denominator//math.gcd(L, c.denominator)
    return canon([L] + [-int(c*L) for c in coeffs])
def two_leg_pslq(target_fn, legs=(80, 120), maxcoeff=10**6):
    """target_fn(dps) -> mpf. Returns the primitive relation if both legs agree, else None."""
    got = []
    for d in legs:
        with mp.workdps(d):
            xs = [target_fn(d)] + members()
            r = mp.pslq(xs, maxcoeff=maxcoeff, maxsteps=10**6)
            if not r or r[0] == 0: return None
            res = abs(mp.fsum(c*v for c, v in zip(r, xs)))
            if res > mp.mpf(10)**(-(d - 20)): return None
            got.append(canon(r))
    return got[0] if got[0] == got[1] else None
def value_of_relation(r):
    m = members(); return -mp.fsum(r[i+1]*m[i] for i in range(5))/r[0]

def main(argv):
    if argv and argv[0] in ('-h', '--help'): print(__doc__); return 0
    out = argv[argv.index('--json')+1] if '--json' in argv else None
    J, fs = clb.load()
    try:
        sys.path.insert(0, os.path.join(HERE, '..')); import eval_closed_form_general as ecg
        Vsrc = 'eq. (closedform) on the line via ../eval_closed_form_general.py'
        Vfun = lambda l: ecg.V_general([2*l, l, mp.mpf(1)])
    except Exception:
        ecg = None; Vsrc = 'eq. (lineformula) via check_line_basis.V_line (../eval_closed_form_general.py not found)'
        Vfun = clb.V_line
    DPS = 150; mp.mp.dps = DPS
    N = 28; lams = [clb.q('1/3') + clb.q('2/3')*(mp.mpf(k) + mp.mpf(1)/2)/N for k in range(N)]
    Vv = [Vfun(l) for l in lams]
    F = [[clb.f_value(b, l) for b in fs] for l in lams]
    fit, hold = list(range(0, N, 2)), list(range(1, N, 2))
    c = mp.lu_solve(mp.matrix([F[i] for i in fit]), mp.matrix([Vv[i] for i in fit]))
    held = max(abs(mp.fsum(F[i][n]*c[n] for n in range(14)) - Vv[i]) for i in hold)
    pref = mp.sqrt(2)*mp.pi/8
    C8 = [c[n]/pref/8 for n in range(14)]                    # C_n/8 = c_n/(sqrt2 pi)
    Cex = [clb.C_value(b)/8 for b in fs]
    digits = min(-mp.log10(abs(C8[n] - Cex[n])) for n in range(14))
    print('V values from: %s, %d digits; fit on %d points, %d held out' % (Vsrc, DPS, len(fit), len(hold)))
    print('max |residual| at held-out points : %s' % mp.nstr(held, 3))
    print('fitted C_n/8 vs exact             : agree to %s digits' % mp.nstr(digits, 4))
    R = {'V_values_from': Vsrc, 'dps': DPS, 'points': N, 'fit_on': len(fit), 'held_out': len(hold),
         'max_abs_residual_held_out': mp.nstr(held, 3), 'min_digits_fitted_vs_exact_C_n': mp.nstr(digits, 4),
         'fitted_C_n_over_8_60_digits': {fs[n]['name']: mp.nstr(C8[n], 60) for n in range(14)},
         'basket': NAMES, 'legs_dps': [80, 120], 'maxcoeff': 10**6}
    # controls, in the same basket and protocol
    syn = two_leg_pslq(lambda d: (3*members()[1] - 7*members()[3])/5)      # (3 ln2 - 7 pi^2)/5
    syn_want = want_from_exact([Fr(0), Fr(3,5), Fr(0), Fr(-7,5), Fr(0)])
    plant_coeffs = [Fr(0), Fr(2,40), Fr(-3,40), Fr(7,40), Fr(0)]            # (7 pi^2 - 3 ln^2 2 + 2 ln2)/40, not one of the unknowns
    plant = two_leg_pslq(lambda d: mp.fsum(mp.mpf(f.numerator)/f.denominator*m for f, m in zip(plant_coeffs, members())))
    plant_want = want_from_exact(plant_coeffs)
    R['controls'] = {'synthetic (3 ln2 - 7 pi^2)/5': {'got': syn, 'want': syn_want, 'ok': syn == syn_want},
                     'planted (7 pi^2 - 3 ln^2 2 + 2 ln2)/40': {'got': plant, 'want': plant_want, 'ok': plant == plant_want}}
    ok = syn == syn_want and plant == plant_want
    print('controls: synthetic got %s want %s; planted got %s want %s -> %s' % (syn, syn_want, plant, plant_want, 'ok' if ok else 'FAILED'))
    R['recognized'] = {}
    allok = ok
    print('relations [t, 1, ln2, ln2^2, pi^2, pi*ln2] for t = C_n/8:')
    for n in range(14):
        r = two_leg_pslq(lambda d, n=n: C8[n])
        ex = fs[n]['coefficient_in_V']['by_constant']
        want = want_from_exact([Fr(ex['1'])/8, Fr(ex['ln2'])/8, Fr(ex['ln2^2'])/8, Fr(ex['pi^2'])/8, Fr(0)])
        good = (r is not None) and r == want and abs(value_of_relation(r) - Cex[n]) < mp.mpf('1e-100')
        allok = allok and good
        R['recognized'][fs[n]['name']] = {'got': r, 'want_from_exact_C_n': want, 'ok': bool(good)}
        print('  %-4s got %-26s exact %-26s %s' % (fs[n]['name'], r, want, 'ok' if good else 'MISMATCH'))
    R['all_14_recognized_and_equal_exact'] = bool(allok)
    print('PASS' if allok else 'FAIL')
    if out: json.dump(R, open(out, 'w'), indent=1)
    return 0 if allok else 1
if __name__ == '__main__':
    sys.exit(main(sys.argv[1:]))


==> anc/line_L0_solution_basis/line_L0_solution_basis.json <==
{
 "description": "Solution basis of the order-20 differential operator L_0 (ancillary file operator_L0/operator_L0.json) on the line X = (2 lambda, lambda, 1), P = X, written term by term in multiple polylogarithms, before the reduction to three dilogarithms. This is the intermediate form referred to in appendix A (sections \"The space of solutions\" and \"The coefficient on the line\").",
 "conventions": {
  "variable": "lambda, physical interval 1/3 < lambda < 1; x = 1 - lambda is used as the integration variable of the iterated integrals",
  "letters": [
   "1",
   "1/3",
   "0",
   "-1/3",
   "-1"
  ],
  "G_definition": "G(a_1,...,a_n; lambda) = int_1^lambda dt/(t - a_1) G(a_2,...,a_n; t), G(; lambda) = 1: iterated integrals with base point lambda = 1 (the folded endpoint, where V is analytic). Equivalently G(a_1,...,a_n; lambda) = G(1-a_1,...,1-a_n; x) with x = 1 - lambda and the standard base point 0 (\"word_in_x\" gives these letters, which lie in {0, 2/3, 1, 4/3, 2}). The only divergent word that occurs is G(1; lambda), regularized as G(1; lambda) = ln(1 - lambda). On the physical interval every G that occurs is real.",
  "weight_one_values": {
   "G(1;lambda)": "ln(1-lambda)",
   "G(1/3;lambda)": "ln((3 lambda-1)/2)",
   "G(0;lambda)": "ln(lambda)",
   "G(-1/3;lambda)": "ln((3 lambda+1)/4)",
   "G(-1;lambda)": "ln((lambda+1)/2)"
  },
  "weight_two_values": "G(a,b;lambda) = int_1^lambda dt/(t-a) G(b;t). Closed forms used by check_line_basis.py, with alpha = 1-a, beta = 1-b, x = 1-lambda: G = -Li2(x/beta) if alpha = 0; (1/2) ln^2(1-x/alpha) if alpha = beta; otherwise Re[Li2(z) - Li2(z0)] + ln(1-x/beta) ln|w| with z = (beta-x)/(beta-alpha), z0 = beta/(beta-alpha), w = (x-alpha)/(beta-alpha) (valid for 0 < x < 2/3).",
  "common_denominator": {
   "Den": "(lambda-1)^2*(lambda+1)^2*(3*lambda-1)^2*(3*lambda+1)",
   "note": "every coefficient function below is numerator/Den; \"numerator_coeffs\" lists the coefficients of lambda^0, lambda^1, ... as exact integers or rationals",
   "in_terms_of_energies": "Den = q_G xi_1^2 xi_2^2 xi_3^2 with q_G = 3 lambda + 1, xi_1 = 1 - lambda, xi_2 = 1 + lambda, xi_3 = 3 lambda - 1"
  },
  "normalization_of_V": "V = (sqrt(2) pi / 8) * sum_n C_n f_n(lambda), with V the loop coefficient of eq. (closedform)/(lineformula) evaluated at X = (2 lambda, lambda, 1); C_n = \"coefficient_in_V\""
 },
 "operator": {
  "order": 20,
  "singular_points": [
   "0",
   "1/3",
   "-1/3",
   "1",
   "-1",
   "infinity"
  ],
  "local_exponents": {
   "lambda=0": "0,0,1,1,2,2,3,3,4,4,5,...,14 (all solutions analytic up to logarithms; no poles)",
   "lambda=1": "-2,-1,-1,0,0,1,1,2,2,3,...,13",
   "lambda=-1": "-2,-1,-1,0,0,1,1,2,2,3,...,13",
   "lambda=1/3": "-2,-1,-1,0,0,1,1,2,2,3,...,13",
   "lambda=-1/3": "-1,0,0,1,1,1,2,2,3,3,4,...,13",
   "infinity": "solutions fall off as lambda^-s with s = 2,2,3,3,4,4,5,5,6,6,7,...,16"
  },
  "leading_coefficient": "lambda^5 (lambda-1)^6 (lambda+1)^6 (3 lambda-1)^6 (3 lambda+1)^6 times a polynomial of degree 123 whose roots are apparent singularities"
 },
 "solution_count": {
  "rational (weight 0)": 5,
  "weight <= 1": 19,
  "weight <= 2": 20,
  "statement": "5 + 14 + 1 = 20 = order of L_0, so these are all solutions; the ansatz allowed all 31 words of weight <= 2 in the five letters with coefficient functions P(lambda)/[lambda (lambda-1)^3 (lambda+1)^3 (3 lambda-1)^3 (3 lambda+1)^2], deg P <= 12 (one order beyond the local exponents everywhere); enlarging the ansatz further does not change the counts",
  "structure": "the rational solutions are P(lambda)/Den with P in the span of {1, lambda^2, lambda^3, lambda^4, lambda + 9 lambda^5}; the 14 weight-one solutions have no rational part and satisfy P_a(a) = 0 for the letters a = 1, 1/3, -1/3, -1; the weight-two solution is unique up to addition of lower-weight solutions and can be chosen free of weight <= 1 words (f14)"
 },
 "analyticity_at_lambda_equal_1": {
  "conditions": "(i) the coefficient functions of all words whose last letter is 1 (these carry ln(1-lambda)) vanish; (ii) the principal part at lambda = 1 of the remaining sum vanishes (Den has a double zero there and every G vanishes at the base point). On the 20-dimensional solution space these conditions have rank 6.",
  "dimension": 14,
  "basis": "f1..f14 below are analytic at lambda = 1 (f1-f3 rational, f4-f13 weight one, f14 weight two); h1..h6 complete them to a basis of all 20 solutions and are not analytic there (h1, h2 have double poles; h3-h6 contain ln(1-lambda))"
 },
 "basis_functions": [
  {
   "name": "f1",
   "class": "rational",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [],
     "word_in_x": [],
     "numerator": "lambda**2*(lambda - 1)**2",
     "numerator_coeffs": [
      "0",
      "0",
      "1",
      "-2",
      "1"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "11*ln2^2/2 + 5*pi^2/12",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "11/2",
     "pi^2": "5/12"
    }
   }
  },
  {
   "name": "f2",
   "class": "rational",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [],
     "word_in_x": [],
     "numerator": "(lambda - 1)**2*(2*lambda + 1)",
     "numerator_coeffs": [
      "1",
      "0",
      "-3",
      "2"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "ln2^2/2 - pi^2/12",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "1/2",
     "pi^2": "-1/12"
    }
   }
  },
  {
   "name": "f3",
   "class": "rational",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [],
     "word_in_x": [],
     "numerator": "lambda*(lambda - 1)**2*(9*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "-2",
      "10",
      "-18",
      "9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "ln2^2/2 - pi^2/12",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "1/2",
     "pi^2": "-1/12"
    }
   }
  },
  {
   "name": "f4",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-(lambda + 1)*(3*lambda - 1)*(3*lambda**3 - lambda**2 + lambda + 1)",
     "numerator_coeffs": [
      "1",
      "-1",
      "-6",
      "2",
      "-3",
      "-9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "lambda*(lambda + 1)*(9*lambda**3 + 3*lambda**2 + 11*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "12",
      "14",
      "12",
      "9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "-ln2",
    "by_constant": {
     "1": "0",
     "ln2": "-1",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f5",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-lambda**2*(lambda + 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "1",
      "-2",
      "-3"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-lambda*(9*lambda**4 + 4*lambda**3 - 18*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "-1",
      "0",
      "18",
      "-4",
      "-9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "lambda**2*(lambda + 1)*(7*lambda - 5)",
     "numerator_coeffs": [
      "0",
      "0",
      "-5",
      "2",
      "7"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "-5*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "-5",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f6",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "lambda*(lambda + 1)*(3*lambda - 1)*(3*lambda**2 - lambda - 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "-1",
      "-8",
      "3",
      "9"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "(lambda**2 - 2*lambda - 1)*(5*lambda**2 + 2*lambda - 1)",
     "numerator_coeffs": [
      "1",
      "0",
      "-10",
      "-8",
      "5"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "-(lambda - 1)*(3*lambda + 1)*(3*lambda**3 + lambda**2 + lambda - 1)",
     "numerator_coeffs": [
      "-1",
      "-1",
      "6",
      "2",
      "3",
      "-9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "(lambda + 1)*(9*lambda**4 - 11*lambda**3 + 7*lambda**2 + 1)",
     "numerator_coeffs": [
      "1",
      "1",
      "7",
      "-4",
      "-2",
      "9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "-4*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "-4",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f7",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-2*lambda**2*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "2",
      "-6"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-lambda*(9*lambda**4 + 5*lambda**3 + lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "-1",
      "0",
      "-1",
      "-5",
      "-9"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "lambda*(3*lambda + 1)*(3*lambda**3 - 4*lambda**2 + 4*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "7",
      "8",
      "-9",
      "9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "(lambda + 1)*(5*lambda**3 + 5*lambda**2 + lambda - 1)",
     "numerator_coeffs": [
      "-1",
      "0",
      "6",
      "10",
      "5"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "-ln2",
    "by_constant": {
     "1": "0",
     "ln2": "-1",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f8",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-3*lambda**2*(lambda + 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "3",
      "-6",
      "-9"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "(lambda**2 + 1)*(11*lambda**2 - 1)",
     "numerator_coeffs": [
      "-1",
      "0",
      "10",
      "0",
      "11"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "(lambda - 1)*(3*lambda + 1)*(3*lambda**3 + lambda**2 + lambda - 1)",
     "numerator_coeffs": [
      "1",
      "1",
      "-6",
      "-2",
      "-3",
      "9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "lambda**2*(lambda - 3)*(lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-3",
      "-2",
      "1"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "-3*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "-3",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f9",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-lambda**2*(lambda + 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "1",
      "-2",
      "-3"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "lambda*(9*lambda**4 - 4*lambda**3 + 6*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "0",
      "6",
      "-4",
      "9"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "4*lambda**2*(lambda - 1)*(3*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-4",
      "-8",
      "12"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "-lambda*(lambda + 1)*(9*lambda**3 - 4*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "-1",
      "-1",
      "4",
      "-5",
      "-9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "2*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "2",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f10",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "lambda*(lambda - 1)*(3*lambda - 1)*(3*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "-4",
      "6",
      "-12",
      "9"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-9*lambda**5 + 5*lambda**4 - 2*lambda**3 - 10*lambda**2 - lambda + 1",
     "numerator_coeffs": [
      "1",
      "-1",
      "-10",
      "-2",
      "5",
      "-9"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "(lambda - 1)**3*(3*lambda + 1)",
     "numerator_coeffs": [
      "-1",
      "0",
      "6",
      "-8",
      "3"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "(lambda + 1)*(9*lambda**4 + 4*lambda**3 + 2*lambda**2 + 1)",
     "numerator_coeffs": [
      "1",
      "1",
      "2",
      "6",
      "13",
      "9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "4*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "4",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f11",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "lambda**2*(lambda - 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "1",
      "-4",
      "3"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-9*lambda**5 - 10*lambda**4 - 9*lambda**3 + 10*lambda**2 - lambda - 1",
     "numerator_coeffs": [
      "-1",
      "-1",
      "10",
      "-9",
      "-10",
      "-9"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "(3*lambda + 1)*(6*lambda**4 - 2*lambda**3 - lambda + 1)",
     "numerator_coeffs": [
      "1",
      "2",
      "-3",
      "-2",
      "0",
      "18"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "lambda*(lambda + 1)*(9*lambda**3 - 2*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "1",
      "-2",
      "7",
      "9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "3*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "3",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f12",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "lambda*(lambda - 1)*(3*lambda - 1)*(3*lambda**2 + 3*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "-1",
      "-6",
      "-3",
      "9"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "lambda*(9*lambda**4 - 7*lambda**3 + lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "0",
      "1",
      "-7",
      "9"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "-(3*lambda + 1)*(6*lambda**2 - 3*lambda + 1)",
     "numerator_coeffs": [
      "-1",
      "0",
      "3",
      "-18"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "(lambda + 1)*(9*lambda**4 + lambda**3 - 3*lambda**2 + 1)",
     "numerator_coeffs": [
      "1",
      "1",
      "-3",
      "-2",
      "10",
      "9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "-ln2",
    "by_constant": {
     "1": "0",
     "ln2": "-1",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f13",
   "class": "weight1",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-2*lambda**2*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "2",
      "-6"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-lambda**3*(5*lambda + 3)",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "-3",
      "-5"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "-lambda*(3*lambda + 1)*(3*lambda**3 - 2*lambda**2 - 6*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "-1",
      "3",
      "20",
      "3",
      "-9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "2*lambda**3*(lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "2",
      "2"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "5*ln2",
    "by_constant": {
     "1": "0",
     "ln2": "5",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "f14",
   "class": "weight2",
   "analytic_at_lambda_equal_1": true,
   "terms": [
    {
     "word": [
      "1",
      "0"
     ],
     "word_in_x": [
      "0",
      "1"
     ],
     "numerator": "2*lambda*(lambda - 1)*(9*lambda**3 + 25*lambda**2 - lambda - 1)",
     "numerator_coeffs": [
      "0",
      "2",
      "0",
      "-52",
      "32",
      "18"
     ]
    },
    {
     "word": [
      "1",
      "-1/3"
     ],
     "word_in_x": [
      "0",
      "4/3"
     ],
     "numerator": "-2*lambda*(lambda - 1)*(9*lambda**3 + 25*lambda**2 - lambda - 1)",
     "numerator_coeffs": [
      "0",
      "-2",
      "0",
      "52",
      "-32",
      "-18"
     ]
    },
    {
     "word": [
      "1/3",
      "-1/3"
     ],
     "word_in_x": [
      "2/3",
      "4/3"
     ],
     "numerator": "-(3*lambda - 1)*(3*lambda**3 - 15*lambda**2 - 3*lambda - 1)",
     "numerator_coeffs": [
      "-1",
      "0",
      "-6",
      "48",
      "-9"
     ]
    },
    {
     "word": [
      "0",
      "0"
     ],
     "word_in_x": [
      "1",
      "1"
     ],
     "numerator": "128*lambda**4",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "0",
      "128"
     ]
    },
    {
     "word": [
      "0",
      "-1/3"
     ],
     "word_in_x": [
      "1",
      "4/3"
     ],
     "numerator": "-32*lambda**3*(4*lambda + 3)",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "-96",
      "-128"
     ]
    },
    {
     "word": [
      "-1/3",
      "0"
     ],
     "word_in_x": [
      "4/3",
      "1"
     ],
     "numerator": "-3*lambda*(3*lambda + 1)*(3*lambda**3 + 15*lambda**2 - 3*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "-3",
      "0",
      "-18",
      "-144",
      "-27"
     ]
    },
    {
     "word": [
      "-1/3",
      "-1/3"
     ],
     "word_in_x": [
      "4/3",
      "4/3"
     ],
     "numerator": "(3*lambda + 1)**2*(3*lambda**3 + 15*lambda**2 - 3*lambda + 1)",
     "numerator_coeffs": [
      "1",
      "3",
      "6",
      "66",
      "153",
      "27"
     ]
    },
    {
     "word": [
      "-1",
      "0"
     ],
     "word_in_x": [
      "2",
      "1"
     ],
     "numerator": "lambda*(lambda + 1)*(9*lambda**3 - 25*lambda**2 - lambda + 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "0",
      "-26",
      "-16",
      "9"
     ]
    },
    {
     "word": [
      "-1",
      "-1/3"
     ],
     "word_in_x": [
      "2",
      "4/3"
     ],
     "numerator": "-lambda*(lambda + 1)*(9*lambda**3 - 25*lambda**2 - lambda + 1)",
     "numerator_coeffs": [
      "0",
      "-1",
      "0",
      "26",
      "16",
      "-9"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "1",
    "by_constant": {
     "1": "1",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "h1",
   "class": "rational",
   "analytic_at_lambda_equal_1": false,
   "terms": [
    {
     "word": [],
     "word_in_x": [],
     "numerator": "1",
     "numerator_coeffs": [
      "1"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "0",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "h2",
   "class": "rational",
   "analytic_at_lambda_equal_1": false,
   "terms": [
    {
     "word": [],
     "word_in_x": [],
     "numerator": "lambda**2",
     "numerator_coeffs": [
      "0",
      "0",
      "1"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "0",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "h3",
   "class": "weight1",
   "analytic_at_lambda_equal_1": false,
   "terms": [
    {
     "word": [
      "1"
     ],
     "word_in_x": [
      "0"
     ],
     "numerator": "-lambda**2*(lambda - 1)*(lambda + 3)",
     "numerator_coeffs": [
      "0",
      "0",
      "3",
      "-2",
      "-1"
     ]
    },
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "lambda**2*(lambda + 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-1",
      "2",
      "3"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "-lambda**2*(lambda - 1)*(3*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "1",
      "2",
      "-3"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "lambda**2*(lambda - 3)*(lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-3",
      "-2",
      "1"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "0",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "h4",
   "class": "weight1",
   "analytic_at_lambda_equal_1": false,
   "terms": [
    {
     "word": [
      "1"
     ],
     "word_in_x": [
      "0"
     ],
     "numerator": "-2*lambda**3*(lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "2",
      "-2"
     ]
    },
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "-lambda**2*(lambda - 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-1",
      "4",
      "-3"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-6*lambda**3",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "-6"
     ]
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator": "lambda**2*(lambda + 1)*(3*lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "1",
      "4",
      "3"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "2*lambda**3*(lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "2",
      "2"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "0",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "h5",
   "class": "weight1",
   "analytic_at_lambda_equal_1": false,
   "terms": [
    {
     "word": [
      "1"
     ],
     "word_in_x": [
      "0"
     ],
     "numerator": "lambda*(lambda - 1)*(9*lambda**3 + 5*lambda**2 + 3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "-4",
      "-2",
      "-4",
      "9"
     ]
    },
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "3*lambda**2*(lambda + 1)*(3*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-3",
      "6",
      "9"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-lambda*(9*lambda**4 + 4*lambda**3 + 6*lambda**2 + 1)",
     "numerator_coeffs": [
      "0",
      "-1",
      "0",
      "-6",
      "-4",
      "-9"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "-lambda**2*(lambda - 3)*(lambda + 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "3",
      "2",
      "-1"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "0",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  },
  {
   "name": "h6",
   "class": "weight1",
   "analytic_at_lambda_equal_1": false,
   "terms": [
    {
     "word": [
      "1"
     ],
     "word_in_x": [
      "0"
     ],
     "numerator": "-(lambda - 1)*(9*lambda**4 + 6*lambda**3 + 1)",
     "numerator_coeffs": [
      "1",
      "-1",
      "0",
      "6",
      "3",
      "-9"
     ]
    },
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator": "lambda*(3*lambda - 1)*(3*lambda**3 + lambda**2 + lambda - 1)",
     "numerator_coeffs": [
      "0",
      "1",
      "-4",
      "2",
      "0",
      "9"
     ]
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator": "-2*lambda**3*(lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "0",
      "2",
      "-2"
     ]
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator": "4*lambda**2*(lambda + 1)*(2*lambda - 1)",
     "numerator_coeffs": [
      "0",
      "0",
      "-4",
      "4",
      "8"
     ]
    }
   ],
   "coefficient_in_V": {
    "exact": "0",
    "by_constant": {
     "1": "0",
     "ln2": "0",
     "ln2^2": "0",
     "pi^2": "0"
    }
   }
  }
 ],
 "coefficients_of_V": {
  "statement": "V(lambda) = (sqrt(2) pi/8) [ C_1 f_1 + ... + C_14 f_14 ], C(h_1..h_6) = 0",
  "values": {
   "f1": "11*ln2^2/2 + 5*pi^2/12",
   "f2": "ln2^2/2 - pi^2/12",
   "f3": "ln2^2/2 - pi^2/12",
   "f4": "-ln2",
   "f5": "-5*ln2",
   "f6": "-4*ln2",
   "f7": "-ln2",
   "f8": "-3*ln2",
   "f9": "2*ln2",
   "f10": "4*ln2",
   "f11": "3*ln2",
   "f12": "-ln2",
   "f13": "5*ln2",
   "f14": "1"
  },
  "pattern": "up to the overall sqrt(2) pi/8: the three rational-function coefficients are rational combinations of pi^2 and ln^2 2; the ten weight-one coefficients are integers times ln 2 (so their ratios are rational); the weight-two coefficient is 1. The ln 2 and ln^2 2 are base-point constants: they recombine with the G functions into Li2(u_i) and ln(2 X_i/q_G), see \"collapse_to_dilogarithms\".",
  "basis_dependence": "Which functions serve as f1-f3 inside the three rational solutions analytic at lambda = 1, as f4-f13 inside the ten weight-one solutions analytic there, and as h1-h6 in the complement, is a choice (here: short integer vectors of the saturated coefficient lattice; the paper does not fix a base point for the G functions either, eq. (Gdef)). Another choice, or another base point, changes the individual constants C1, ..., C13 by a rational change of basis and by multiples of ln 2, ln^2 2 and pi^2 moved between the blocks. The counts 5 + 14 + 1 = 20 and 3 + 10 + 1 = 14, the analytic subspace itself, f14 up to lower weight, the pattern of the constants (weight one: rational multiples of ln 2; weight zero: rational combinations of pi^2 and ln^2 2; weight two: rational) and the assembled V do not depend on the choice.",
  "how_obtained": "exactly, by rewriting the closed form (lineformula) in the G basis (dictionary below) and matching coefficients word by word; independently re-obtained by a numerical fit of the 14 constants to values of the closed form eq. (closedform) on the line (eval_closed_form_general.py, 150 digits; closed-form values, not loop-integral data), followed by integer-relation recognition of each C_n/8 in {1, ln2, ln^2 2, pi^2, pi ln2} (fit_line_constants.py; the agreement is given in README.md)"
 },
 "collapse_to_dilogarithms": {
  "dictionary": {
   "Li2(u1), u1=(1-lambda)/(3lambda+1)": "-G(1,0) + G(1,-1/3) + G(-1/3,0) - G(-1/3,-1/3)",
   "Li2(u2), u2=(1+lambda)/(3lambda+1)": "pi^2/12 - (1/2) ln^2 2 + ln2 [G(-1) - G(-1/3)] - G(-1,0) + G(-1,-1/3) + G(-1/3,0) - G(-1/3,-1/3)",
   "Li2(u3), u3=(3lambda-1)/(3lambda+1)": "pi^2/12 - (1/2) ln^2 2 + ln2 [G(1/3) - G(-1/3)] + G(1/3,-1/3) - G(-1/3,-1/3)",
   "L1 = ln(2 X1/q_G) = ln(4 lambda/(3 lambda+1))": "G(0) - G(-1/3)",
   "L2 = ln(2 X2/q_G) = ln(2 lambda/(3 lambda+1))": "-ln2 + G(0) - G(-1/3)",
   "L3 = ln(2 X3/q_G) = ln(2/(3 lambda+1))": "-ln2 - G(-1/3)",
   "products": "G(a) G(b) = G(a,b) + G(b,a) (shuffle)"
  },
  "closed_form_in_G_basis": {
   "statement": "(8/(sqrt(2) pi)) V = sum over the terms below of numerator/Den times G(word), obtained by inserting the dictionary into eq. (lineformula)",
   "terms": [
    {
     "word": [],
     "word_in_x": [],
     "numerator_by_constant": {
      "ln2^2": {
       "numerator": "(lambda - 1)**2*(lambda + 1)*(9*lambda**2 + 2*lambda + 1)/2",
       "numerator_coeffs": [
        "1/2",
        "1/2",
        "3",
        "-5",
        "-7/2",
        "9/2"
       ]
      },
      "pi^2": {
       "numerator": "-(lambda - 1)**2*(9*lambda**3 - 5*lambda**2 + 3*lambda + 1)/12",
       "numerator_coeffs": [
        "-1/12",
        "-1/12",
        "5/6",
        "-11/6",
        "23/12",
        "-3/4"
       ]
      }
     }
    },
    {
     "word": [
      "1/3"
     ],
     "word_in_x": [
      "2/3"
     ],
     "numerator_by_constant": {
      "ln2": {
       "numerator": "-(3*lambda - 1)*(3*lambda**3 - 15*lambda**2 - 3*lambda - 1)",
       "numerator_coeffs": [
        "-1",
        "0",
        "-6",
        "48",
        "-9"
       ]
      }
     }
    },
    {
     "word": [
      "0"
     ],
     "word_in_x": [
      "1"
     ],
     "numerator_by_constant": {
      "ln2": {
       "numerator": "-32*lambda**3*(2*lambda + 3)",
       "numerator_coeffs": [
        "0",
        "0",
        "0",
        "-96",
        "-64"
       ]
      }
     }
    },
    {
     "word": [
      "-1/3"
     ],
     "word_in_x": [
      "4/3"
     ],
     "numerator_by_constant": {
      "ln2": {
       "numerator": "(lambda + 1)*(3*lambda + 1)*(3*lambda**3 + 15*lambda**2 - 3*lambda + 1)",
       "numerator_coeffs": [
        "1",
        "1",
        "6",
        "54",
        "57",
        "9"
       ]
      }
     }
    },
    {
     "word": [
      "-1"
     ],
     "word_in_x": [
      "2"
     ],
     "numerator_by_constant": {
      "ln2": {
       "numerator": "-lambda*(lambda + 1)*(9*lambda**3 - 25*lambda**2 - lambda + 1)",
       "numerator_coeffs": [
        "0",
        "-1",
        "0",
        "26",
        "16",
        "-9"
       ]
      }
     }
    },
    {
     "word": [
      "1",
      "0"
     ],
     "word_in_x": [
      "0",
      "1"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "2*lambda*(lambda - 1)*(9*lambda**3 + 25*lambda**2 - lambda - 1)",
       "numerator_coeffs": [
        "0",
        "2",
        "0",
        "-52",
        "32",
        "18"
       ]
      }
     }
    },
    {
     "word": [
      "1",
      "-1/3"
     ],
     "word_in_x": [
      "0",
      "4/3"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "-2*lambda*(lambda - 1)*(9*lambda**3 + 25*lambda**2 - lambda - 1)",
       "numerator_coeffs": [
        "0",
        "-2",
        "0",
        "52",
        "-32",
        "-18"
       ]
      }
     }
    },
    {
     "word": [
      "1/3",
      "-1/3"
     ],
     "word_in_x": [
      "2/3",
      "4/3"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "-(3*lambda - 1)*(3*lambda**3 - 15*lambda**2 - 3*lambda - 1)",
       "numerator_coeffs": [
        "-1",
        "0",
        "-6",
        "48",
        "-9"
       ]
      }
     }
    },
    {
     "word": [
      "0",
      "0"
     ],
     "word_in_x": [
      "1",
      "1"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "128*lambda**4",
       "numerator_coeffs": [
        "0",
        "0",
        "0",
        "0",
        "128"
       ]
      }
     }
    },
    {
     "word": [
      "0",
      "-1/3"
     ],
     "word_in_x": [
      "1",
      "4/3"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "-32*lambda**3*(4*lambda + 3)",
       "numerator_coeffs": [
        "0",
        "0",
        "0",
        "-96",
        "-128"
       ]
      }
     }
    },
    {
     "word": [
      "-1/3",
      "0"
     ],
     "word_in_x": [
      "4/3",
      "1"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "-3*lambda*(3*lambda + 1)*(3*lambda**3 + 15*lambda**2 - 3*lambda + 1)",
       "numerator_coeffs": [
        "0",
        "-3",
        "0",
        "-18",
        "-144",
        "-27"
       ]
      }
     }
    },
    {
     "word": [
      "-1/3",
      "-1/3"
     ],
     "word_in_x": [
      "4/3",
      "4/3"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "(3*lambda + 1)**2*(3*lambda**3 + 15*lambda**2 - 3*lambda + 1)",
       "numerator_coeffs": [
        "1",
        "3",
        "6",
        "66",
        "153",
        "27"
       ]
      }
     }
    },
    {
     "word": [
      "-1",
      "0"
     ],
     "word_in_x": [
      "2",
      "1"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "lambda*(lambda + 1)*(9*lambda**3 - 25*lambda**2 - lambda + 1)",
       "numerator_coeffs": [
        "0",
        "1",
        "0",
        "-26",
        "-16",
        "9"
       ]
      }
     }
    },
    {
     "word": [
      "-1",
      "-1/3"
     ],
     "word_in_x": [
      "2",
      "4/3"
     ],
     "numerator_by_constant": {
      "1": {
       "numerator": "-lambda*(lambda + 1)*(9*lambda**3 - 25*lambda**2 - lambda + 1)",
       "numerator_coeffs": [
        "0",
        "-1",
        "0",
        "26",
        "16",
        "-9"
       ]
      }
     }
    }
   ]
  },
  "identity": "sum_n C_n f_n equals the expression \"closed_form_in_G_basis\" identically, word by word in the 15 words that occur (exact polynomial identities in lambda for each word and each of 1, ln2, ln^2 2, pi^2). In particular all weight-two words of V are carried by f14, whose nine words combine into 2 lambda (1-lambda) p_1 Li2(u_1) + lambda (1+lambda) p_2 Li2(u_2) + (3 lambda-1) p_3 Li2(u_3) + 32 lambda^3 [2 lambda L_1 L_2 + 2 L_1 L_3 + L_2 L_3] minus their weight < 2 remainders, which are supplied by ln2 x (f4..f13 combination) and (pi^2, ln^2 2) x (f1..f3 combination)."
 }
}

==> anc/line_L0_solution_basis/line_L0_solution_basis.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% line_L0_solution_basis.tex -- LaTeX fragment (not compiled into the paper): the solution basis of L_0 on the line
% X = (2\lambda,\lambda,1), P = X, before the reduction to three dilogarithms, and the coefficients of V in it.
% Requires amsmath. Notation: D = (\lambda-1)^2(\lambda+1)^2(3\lambda-1)^2(3\lambda+1) = q_G \xi_1^2\xi_2^2\xi_3^2,
% G_{a_1,\dots,a_n} = G(a_1,\dots,a_n;\lambda) = \int_1^\lambda \frac{dt}{t-a_1} G(a_2,\dots,a_n;t), base point \lambda = 1,
% G_1 = \ln(1-\lambda) (regularized), letters a_i \in \{1,\tfrac13,0,-\tfrac13,-1\}, \ell = \ln 2.
\paragraph{Conventions.}
The multiple polylogarithms are iterated integrals from the folded endpoint $\lambda=1$,
\begin{equation}
G_{a_1,\dots,a_n}(\lambda)=\int_1^{\lambda}\frac{\mathrm{d}t}{t-a_1}\,G_{a_2,\dots,a_n}(t)\,,\qquad G(\lambda)=1\,,\qquad a_i\in\{1,\tfrac13,0,-\tfrac13,-1\}\,,
\end{equation}
so that $G_{1/3}=\ln\tfrac{3\lambda-1}{2}$, $G_{0}=\ln\lambda$, $G_{-1/3}=\ln\tfrac{3\lambda+1}{4}$, $G_{\text{-}1}=\ln\tfrac{\lambda+1}{2}$, and $G_1=\ln(1-\lambda)$ (regularized). Equivalently $G_{a_1,\dots,a_n}(\lambda)=G(1-a_1,\dots,1-a_n;1-\lambda)$ with the standard base point $0$. All of them are real for $\tfrac13<\lambda<1$. We write
\begin{equation}
D=(\lambda-1)^2(\lambda+1)^2(3\lambda-1)^2(3\lambda+1)=q_{\mathcal G}\,\xi_1^2\,\xi_2^2\,\xi_3^2\,,\qquad \ell=\ln 2\,.
\end{equation}
\paragraph{The twenty solutions.}
The operator $\mathcal L_0$ has order 20 and singular points $0,\pm\tfrac13,\pm1,\infty$ with integer exponents (at $\lambda=1$: $-2,-1,-1,0,0,1,1,2,2,3,\dots,13$). An ansatz $\sum_w R_w(\lambda)G_w$ over all 31 words of weight $\le2$ with rational $R_w$ whose poles are bounded by the local exponents gives 5 rational solutions, 14 further solutions of weight one and one of weight two, $5+14+1=20$. The rational solutions are $P(\lambda)/D$ with $P\in\mathrm{span}\{1,\lambda^2,\lambda^3,\lambda^4,\lambda+9\lambda^5\}$; the weight-one solutions have no rational part. Analyticity at $\lambda=1$ (no $G_{\dots,1}$ words, no principal part) has rank 6 and leaves the 14 functions $f_1,\dots,f_{14}$ below; $h_1,\dots,h_6$ complete the basis and are singular at $\lambda=1$.

\paragraph{The 14 solutions analytic at $\lambda=1$.} With $D f_n=\sum_w P_{n,w}(\lambda)\,G_w$:
\begin{align}
D\,f_{1} &= \lambda^{2} \left(\lambda - 1\right)^{2}\,,\\
D\,f_{2} &= \left(\lambda - 1\right)^{2} \left(2 \lambda + 1\right)\,,\\
D\,f_{3} &= \lambda \left(\lambda - 1\right)^{2} \left(9 \lambda^{2} + 1\right)\,,\\
D\,f_{4} &= -\left(\lambda + 1\right) \left(3 \lambda - 1\right) \left(3 \lambda^{3} - \lambda^{2} + \lambda + 1\right)\,G_{1/3} + \lambda \left(\lambda + 1\right) \left(9 \lambda^{3} + 3 \lambda^{2} + 11 \lambda + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{5} &= -\lambda^{2} \left(\lambda + 1\right) \left(3 \lambda - 1\right)\,G_{1/3} -\lambda \left(9 \lambda^{4} + 4 \lambda^{3} - 18 \lambda^{2} + 1\right)\,G_{0}\nonumber\\ &\quad + \lambda^{2} \left(\lambda + 1\right) \left(7 \lambda - 5\right)\,G_{\text{-}1}\,,\\
D\,f_{6} &= \lambda \left(\lambda + 1\right) \left(3 \lambda - 1\right) \left(3 \lambda^{2} - \lambda - 1\right)\,G_{1/3} + \left(\lambda^{2} - 2 \lambda - 1\right) \left(5 \lambda^{2} + 2 \lambda - 1\right)\,G_{0}\nonumber\\ &\quad -\left(\lambda - 1\right) \left(3 \lambda + 1\right) \left(3 \lambda^{3} + \lambda^{2} + \lambda - 1\right)\,G_{\text{-}1/3} + \left(\lambda + 1\right) \left(9 \lambda^{4} - 11 \lambda^{3} + 7 \lambda^{2} + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{7} &= -2 \lambda^{2} \left(3 \lambda - 1\right)\,G_{1/3} -\lambda \left(9 \lambda^{4} + 5 \lambda^{3} + \lambda^{2} + 1\right)\,G_{0}\nonumber\\ &\quad + \lambda \left(3 \lambda + 1\right) \left(3 \lambda^{3} - 4 \lambda^{2} + 4 \lambda + 1\right)\,G_{\text{-}1/3} + \left(\lambda + 1\right) \left(5 \lambda^{3} + 5 \lambda^{2} + \lambda - 1\right)\,G_{\text{-}1}\,,\\
D\,f_{8} &= -3 \lambda^{2} \left(\lambda + 1\right) \left(3 \lambda - 1\right)\,G_{1/3} + \left(\lambda^{2} + 1\right) \left(11 \lambda^{2} - 1\right)\,G_{0}\nonumber\\ &\quad + \left(\lambda - 1\right) \left(3 \lambda + 1\right) \left(3 \lambda^{3} + \lambda^{2} + \lambda - 1\right)\,G_{\text{-}1/3} + \lambda^{2} \left(\lambda - 3\right) \left(\lambda + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{9} &= -\lambda^{2} \left(\lambda + 1\right) \left(3 \lambda - 1\right)\,G_{1/3} + \lambda \left(9 \lambda^{4} - 4 \lambda^{3} + 6 \lambda^{2} + 1\right)\,G_{0}\nonumber\\ &\quad + 4 \lambda^{2} \left(\lambda - 1\right) \left(3 \lambda + 1\right)\,G_{\text{-}1/3} -\lambda \left(\lambda + 1\right) \left(9 \lambda^{3} - 4 \lambda^{2} + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{10} &= \lambda \left(\lambda - 1\right) \left(3 \lambda - 1\right) \left(3 \lambda^{2} + 1\right)\,G_{1/3} + \left(- 9 \lambda^{5} + 5 \lambda^{4} - 2 \lambda^{3} - 10 \lambda^{2} - \lambda + 1\right)\,G_{0}\nonumber\\ &\quad + \left(\lambda - 1\right)^{3} \left(3 \lambda + 1\right)\,G_{\text{-}1/3} + \left(\lambda + 1\right) \left(9 \lambda^{4} + 4 \lambda^{3} + 2 \lambda^{2} + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{11} &= \lambda^{2} \left(\lambda - 1\right) \left(3 \lambda - 1\right)\,G_{1/3} + \left(- 9 \lambda^{5} - 10 \lambda^{4} - 9 \lambda^{3} + 10 \lambda^{2} - \lambda - 1\right)\,G_{0}\nonumber\\ &\quad + \left(3 \lambda + 1\right) \left(6 \lambda^{4} - 2 \lambda^{3} - \lambda + 1\right)\,G_{\text{-}1/3} + \lambda \left(\lambda + 1\right) \left(9 \lambda^{3} - 2 \lambda^{2} + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{12} &= \lambda \left(\lambda - 1\right) \left(3 \lambda - 1\right) \left(3 \lambda^{2} + 3 \lambda + 1\right)\,G_{1/3} + \lambda \left(9 \lambda^{4} - 7 \lambda^{3} + \lambda^{2} + 1\right)\,G_{0}\nonumber\\ &\quad -\left(3 \lambda + 1\right) \left(6 \lambda^{2} - 3 \lambda + 1\right)\,G_{\text{-}1/3} + \left(\lambda + 1\right) \left(9 \lambda^{4} + \lambda^{3} - 3 \lambda^{2} + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{13} &= -2 \lambda^{2} \left(3 \lambda - 1\right)\,G_{1/3} -\lambda^{3} \left(5 \lambda + 3\right)\,G_{0}\nonumber\\ &\quad -\lambda \left(3 \lambda + 1\right) \left(3 \lambda^{3} - 2 \lambda^{2} - 6 \lambda + 1\right)\,G_{\text{-}1/3} + 2 \lambda^{3} \left(\lambda + 1\right)\,G_{\text{-}1}\,,\\
D\,f_{14} &= 2 \lambda \left(\lambda - 1\right) \left(9 \lambda^{3} + 25 \lambda^{2} - \lambda - 1\right)\,G_{1,0} -2 \lambda \left(\lambda - 1\right) \left(9 \lambda^{3} + 25 \lambda^{2} - \lambda - 1\right)\,G_{1,\text{-}1/3}\nonumber\\ &\quad -\left(3 \lambda - 1\right) \left(3 \lambda^{3} - 15 \lambda^{2} - 3 \lambda - 1\right)\,G_{1/3,\text{-}1/3} + 128 \lambda^{4}\,G_{0,0}\nonumber\\ &\quad -32 \lambda^{3} \left(4 \lambda + 3\right)\,G_{0,\text{-}1/3} -3 \lambda \left(3 \lambda + 1\right) \left(3 \lambda^{3} + 15 \lambda^{2} - 3 \lambda + 1\right)\,G_{\text{-}1/3,0}\nonumber\\ &\quad + \left(3 \lambda + 1\right)^{2} \left(3 \lambda^{3} + 15 \lambda^{2} - 3 \lambda + 1\right)\,G_{\text{-}1/3,\text{-}1/3} + \lambda \left(\lambda + 1\right) \left(9 \lambda^{3} - 25 \lambda^{2} - \lambda + 1\right)\,G_{\text{-}1,0}\nonumber\\ &\quad -\lambda \left(\lambda + 1\right) \left(9 \lambda^{3} - 25 \lambda^{2} - \lambda + 1\right)\,G_{\text{-}1,\text{-}1/3}\,.
\end{align}
\paragraph{The coefficients.} On the line,
\begin{equation}
V=\frac{\sqrt2\,\pi}{8}\sum_{n=1}^{14}C_n f_n\,,\qquad
\begin{aligned} &C_{1}=\frac{11 \ell^{2}}{2} + \frac{5 \pi^{2}}{12},\quad C_{2}=\frac{\ell^{2}}{2} - \frac{\pi^{2}}{12},\quad C_{3}=\frac{\ell^{2}}{2} - \frac{\pi^{2}}{12},\\ &C_{4}=- \ell,\quad C_{5}=- 5 \ell,\quad C_{6}=- 4 \ell,\quad C_{7}=- \ell,\quad C_{8}=- 3 \ell,\quad C_{9}=2 \ell,\\ &C_{10}=4 \ell,\quad C_{11}=3 \ell,\quad C_{12}=- \ell,\quad C_{13}=5 \ell,\quad C_{14}=1. \end{aligned}
\end{equation}
Up to the overall $\sqrt2\,\pi/8$, the three rational-function coefficients are rational combinations of $\pi^2$ and $\ln^22$, the ten weight-one coefficients are integers times $\ln2$, and the weight-two coefficient is $1$. A fit of the 14 constants to values of the closed form at 14 points reproduces them (held-out residual $3.6\times10^{-142}$ at 14 further points; integer-relation recognition in $\{1,\ln2,\ln^22,\pi^2,\pi\ln2\}$ returns the same values for all 14).

\paragraph{The six solutions singular at $\lambda=1$.}
\begin{align}
D\,h_{1} &= 1\,,\\
D\,h_{2} &= \lambda^{2}\,,\\
D\,h_{3} &= -\lambda^{2} \left(\lambda - 1\right) \left(\lambda + 3\right)\,G_{1} + \lambda^{2} \left(\lambda + 1\right) \left(3 \lambda - 1\right)\,G_{1/3}\nonumber\\ &\quad -\lambda^{2} \left(\lambda - 1\right) \left(3 \lambda + 1\right)\,G_{\text{-}1/3} + \lambda^{2} \left(\lambda - 3\right) \left(\lambda + 1\right)\,G_{\text{-}1}\,,\\
D\,h_{4} &= -2 \lambda^{3} \left(\lambda - 1\right)\,G_{1} -\lambda^{2} \left(\lambda - 1\right) \left(3 \lambda - 1\right)\,G_{1/3}\nonumber\\ &\quad -6 \lambda^{3}\,G_{0} + \lambda^{2} \left(\lambda + 1\right) \left(3 \lambda + 1\right)\,G_{\text{-}1/3}\nonumber\\ &\quad + 2 \lambda^{3} \left(\lambda + 1\right)\,G_{\text{-}1}\,,\\
D\,h_{5} &= \lambda \left(\lambda - 1\right) \left(9 \lambda^{3} + 5 \lambda^{2} + 3 \lambda - 1\right)\,G_{1} + 3 \lambda^{2} \left(\lambda + 1\right) \left(3 \lambda - 1\right)\,G_{1/3}\nonumber\\ &\quad -\lambda \left(9 \lambda^{4} + 4 \lambda^{3} + 6 \lambda^{2} + 1\right)\,G_{0} -\lambda^{2} \left(\lambda - 3\right) \left(\lambda + 1\right)\,G_{\text{-}1}\,,\\
D\,h_{6} &= -\left(\lambda - 1\right) \left(9 \lambda^{4} + 6 \lambda^{3} + 1\right)\,G_{1} + \lambda \left(3 \lambda - 1\right) \left(3 \lambda^{3} + \lambda^{2} + \lambda - 1\right)\,G_{1/3}\nonumber\\ &\quad -2 \lambda^{3} \left(\lambda - 1\right)\,G_{0} + 4 \lambda^{2} \left(\lambda + 1\right) \left(2 \lambda - 1\right)\,G_{\text{-}1}\,.
\end{align}
\paragraph{Collapse to three dilogarithms.} With $u_1=\tfrac{1-\lambda}{3\lambda+1}$, $u_2=\tfrac{1+\lambda}{3\lambda+1}$, $u_3=\tfrac{3\lambda-1}{3\lambda+1}$ and $L_i=\ln(2X_i/q_{\mathcal G})$,
\begin{equation}
\begin{aligned}
\mathrm{Li}_2(u_1)&=-G_{1,0}+G_{1,\text{-}1/3}+G_{\text{-}1/3,0}-G_{\text{-}1/3,\text{-}1/3}\,,\\
\mathrm{Li}_2(u_2)&=\tfrac{\pi^2}{12}-\tfrac12\ell^2+\ell\,\bigl(G_{\text{-}1}-G_{\text{-}1/3}\bigr)-G_{\text{-}1,0}+G_{\text{-}1,\text{-}1/3}+G_{\text{-}1/3,0}-G_{\text{-}1/3,\text{-}1/3}\,,\\
\mathrm{Li}_2(u_3)&=\tfrac{\pi^2}{12}-\tfrac12\ell^2+\ell\,\bigl(G_{1/3}-G_{\text{-}1/3}\bigr)+G_{1/3,\text{-}1/3}-G_{\text{-}1/3,\text{-}1/3}\,,\\
L_1&=G_0-G_{\text{-}1/3}\,,\qquad L_2=-\ell+G_0-G_{\text{-}1/3}\,,\qquad L_3=-\ell-G_{\text{-}1/3}\,,\qquad G_aG_b=G_{a,b}+G_{b,a}\,.
\end{aligned}
\end{equation}
Inserting these into the closed form on the line [eq.~(lineformula) of appendix A] and collecting words gives exactly $\sum_n C_nf_n$, word by word (15 words; polynomial identities in $\lambda$ for each word and each of $1,\ell,\ell^2,\pi^2$). All nine weight-two words of $V$ sit in $f_{14}$: they are the weight-two parts of $2\lambda(1-\lambda)p_1\mathrm{Li}_2(u_1)+\lambda(1+\lambda)p_2\mathrm{Li}_2(u_2)+(3\lambda-1)p_3\mathrm{Li}_2(u_3)+32\lambda^3[2\lambda L_1L_2+2L_1L_3+L_2L_3]$; the $\ell$-terms generated by the dictionary add up to $-\ell\,(f_4+5f_5+4f_6+f_7+3f_8-2f_9-4f_{10}-3f_{11}+f_{12}-5f_{13})$, and the $\pi^2$, $\ell^2$ terms together with $\tfrac{4\pi^2}{3}\lambda^2(\lambda^2-6\lambda+1)$ are $C_1f_1+C_2f_2+C_3f_3$. In this sense the logarithms of 2 are base-point constants and cancel against the dilogarithms.


==> anc/numerator_N.txt <==
X1**4 + 5*X1**3*X2 + 5*X1**3*X3 + 4*X1**3*y12 + 4*X1**3*y23 + 4*X1**3*y31 + 8*X1**2*X2**2 + 17*X1**2*X2*X3 + 14*X1**2*X2*y12 + 13*X1**2*X2*y23 + 13*X1**2*X2*y31 + 8*X1**2*X3**2 + 13*X1**2*X3*y12 + 13*X1**2*X3*y23 + 14*X1**2*X3*y31 + 5*X1**2*y12**2 + 11*X1**2*y12*y23 + 11*X1**2*y12*y31 + 5*X1**2*y23**2 + 11*X1**2*y23*y31 + 5*X1**2*y31**2 + 5*X1*X2**3 + 17*X1*X2**2*X3 + 14*X1*X2**2*y12 + 13*X1*X2**2*y23 + 13*X1*X2**2*y31 + 17*X1*X2*X3**2 + 28*X1*X2*X3*y12 + 28*X1*X2*X3*y23 + 28*X1*X2*X3*y31 + 10*X1*X2*y12**2 + 24*X1*X2*y12*y23 + 24*X1*X2*y12*y31 + 10*X1*X2*y23**2 + 22*X1*X2*y23*y31 + 10*X1*X2*y31**2 + 5*X1*X3**3 + 13*X1*X3**2*y12 + 13*X1*X3**2*y23 + 14*X1*X3**2*y31 + 10*X1*X3*y12**2 + 22*X1*X3*y12*y23 + 24*X1*X3*y12*y31 + 10*X1*X3*y23**2 + 24*X1*X3*y23*y31 + 10*X1*X3*y31**2 + 2*X1*y12**3 + 9*X1*y12**2*y23 + 9*X1*y12**2*y31 + 9*X1*y12*y23**2 + 20*X1*y12*y23*y31 + 9*X1*y12*y31**2 + 2*X1*y23**3 + 9*X1*y23**2*y31 + 9*X1*y23*y31**2 + 2*X1*y31**3 + X2**4 + 5*X2**3*X3 + 4*X2**3*y12 + 4*X2**3*y23 + 4*X2**3*y31 + 8*X2**2*X3**2 + 13*X2**2*X3*y12 + 14*X2**2*X3*y23 + 13*X2**2*X3*y31 + 5*X2**2*y12**2 + 11*X2**2*y12*y23 + 11*X2**2*y12*y31 + 5*X2**2*y23**2 + 11*X2**2*y23*y31 + 5*X2**2*y31**2 + 5*X2*X3**3 + 13*X2*X3**2*y12 + 14*X2*X3**2*y23 + 13*X2*X3**2*y31 + 10*X2*X3*y12**2 + 24*X2*X3*y12*y23 + 22*X2*X3*y12*y31 + 10*X2*X3*y23**2 + 24*X2*X3*y23*y31 + 10*X2*X3*y31**2 + 2*X2*y12**3 + 9*X2*y12**2*y23 + 9*X2*y12**2*y31 + 9*X2*y12*y23**2 + 20*X2*y12*y23*y31 + 9*X2*y12*y31**2 + 2*X2*y23**3 + 9*X2*y23**2*y31 + 9*X2*y23*y31**2 + 2*X2*y31**3 + X3**4 + 4*X3**3*y12 + 4*X3**3*y23 + 4*X3**3*y31 + 5*X3**2*y12**2 + 11*X3**2*y12*y23 + 11*X3**2*y12*y31 + 5*X3**2*y23**2 + 11*X3**2*y23*y31 + 5*X3**2*y31**2 + 2*X3*y12**3 + 9*X3*y12**2*y23 + 9*X3*y12**2*y31 + 9*X3*y12*y23**2 + 20*X3*y12*y23*y31 + 9*X3*y12*y31**2 + 2*X3*y23**3 + 9*X3*y23**2*y31 + 9*X3*y23*y31**2 + 2*X3*y31**3 + 2*y12**3*y23 + 2*y12**3*y31 + 4*y12**2*y23**2 + 8*y12**2*y23*y31 + 4*y12**2*y31**2 + 2*y12*y23**3 + 8*y12*y23**2*y31 + 8*y12*y23*y31**2 + 2*y12*y31**3 + 2*y23**3*y31 + 4*y23**2*y31**2 + 2*y23*y31**3

==> anc/numerical_checks.md <==
# Numerical checks

This file records the numerical comparisons behind the statements of accuracy in the paper. Formulas are written in LaTeX notation, and equation labels refer to the paper source.

## Tests of the results.

 We collect here the numerical tests that the main text refers to. To test $\Lzero$ without numerical differentiation we integrate $\Lzero\Vc$ against polynomial test functions that vanish at the ends of the interval. The relative residuals are below $10^{-18}$, which is the level set by the accuracy of the values. With one coefficient of $\Lzero$ changed by one part in $10^{6}$ they rise to $10^{-11}$, and the operator of order 14 gives $10^{-7}$. The operator of order 9 from the second reduction annihilates the values to $10^{-27}$.

On the line~\eqref{eq:line}, eq.~\eqref{eq:closedform} differs from the numerical values by a relative amount with median $5\times10^{-34}$ and maximum $2\times10^{-30}$. It agrees with eight evaluations at higher precision to between 42 and 54 digits. With one rational coefficient of the formula changed, the agreement drops to $10^{-3}$. For general triangles with one leg per site the 14 coefficients were fitted at 45 points. At 25 further triangles (21 generic, two nearly folded and two soft), the formula agrees with an independent evaluation of the integral to 11 digits, the precision of that evaluation; the largest relative deviation is $1.4\times10^{-11}$.

On the second line, the solution of a first-order differential system for the master integrals (not part of this package; the paper states the result on this line as the ten-term form of eq.~\eqref{eq:closedformgeneral}) has 44 integration constants. With these fitted to half of 128 values it reproduces the other half to 38 digits, and a generic space of functions of the same dimension reaches only $10^{-32}$. In general kinematics the count of one symbol for each square root was made modulo two primes. The ten rational numbers were fitted at 140 generic points and agree with the values of eq.~\eqref{eq:closedformgeneral} to $10^{-41}$. With these values the formula reproduces 809 further values with $X_v\ge P_v$ to 43 digits or better. A change of one of the ten numbers by one part in $10^{3}$ changes the agreement to a few percent. The continuation to $X_v<P_v$ agrees with the integral to 50 digits at 372 further points, 328 of which have at least one $X_v<P_v$. For the de~Sitter coefficient of section~\ref{sec:desitter}, the difference of the finite parts at two kinematic points agrees with the logarithm of eq.~\eqref{eq:dsform} to 29 digits. The loop-integrated correlator equals $-3\pi^2\zeta(3)$ to 40 digits at eight kinematic points.

For the elliptic sector of section~\ref{sec:elliptic}, the independent verification covers the differential equation, the change of basis for the elliptic block, the poles, and a sample of the constants. It also covers the boundary values at $\lambda=\tfrac12$, to more than 30 digits.

## Tests for the box.

 For the soft limit~\eqref{eq:softlimit}, adding $D_0\ln 2P_1$ to $V_4$ lowers the tail of its Chebyshev expansion in $P_1$ from $10^{-10}$ to $10^{-25}$. A coefficient of the logarithm that is wrong by one part in $10^{6}$ is detected. Equation~\eqref{eq:D0closed} agrees with a numerical integration of eq.~\eqref{eq:D0} to 33 digits or better at 45 shapes. A second computation, which reduces eq.~\eqref{eq:D0} to the periods of the curve by a different route, reproduces eq.~\eqref{eq:D0closed} at one shape. The exact test of section~\ref{sec:boxmonodromy} was made modulo three primes at five shapes of the first family.

The numerical values of $V_4$ and $C_4$ on the line of section~\ref{sec:boxline} were computed to 32 digits at more than 170 points with $0\le t\le100$. For the correlator we computed 120 further values at larger site energies, 40 with $7\le X\le15.5$ and 80 with $16\le X\le5000$. An unconstrained fit of the 67 or 81 boundary constants on the interval $0.1\le t\le2$ reproduces the values to 33 digits, and it does the same for a different function. With the additional data and the conditions described in appendix~\ref{app:uv}, the fitted solutions predict the remaining values to 33 digits. The same fit to the wrong function fails at the level of $10^{-10}$ for the correlator and $10^{-15}$ for the coefficient. A function that differs from the correct one by the factor $1+10^{-9}\,t$ is rejected, and so is an error of $10^{-6}$ in one entry of the system. The systems obtained by setting $\eps=0$ first, or by keeping simple poles only, fail at the level of $10^{-11}$ and $10^{-15}$. At $t=0$ the solutions agree with a direct evaluation at one leg per site to 30 digits.

Two independent quadratures of $\Omega$ agree to 30 digits. The search for an integer relation used powers of $\pi$, values of the gamma function at arguments $k/8$ and $\tfrac13$, $\ln2$, $\ln3$, Catalan's constant, $\mathrm{Cl}_2(\pi/3)$, $\arccos\tfrac13$ and $\arctan\sqrt2$, with integer coefficients up to 300 at 28 digits. With the value of $\Omega$ in eq.~\eqref{eq:boxclosed}, the expression $u+\Omega\,v$ reproduces 173 numerical values with $t>0$ to at least 32.3 digits, and the 120 further values to 33 digits or better. For the 80 values with $X\ge16$ the expression was evaluated from the series~\eqref{eq:boxlargeX}, and for the 40 values with $7\le X\le15.5$ from the differential system. The value of $\Omega$ determined from these values alone agrees with the quadrature to $10^{-34}$, and replacing $\Omega$ by $\Omega\,(1+10^{-25})$ lowers the agreement to 23 digits. The solution fitted to the numerical values, which makes no use of the expansion by regions, has $\alpha_4$ equal to $\Omega$ to 30 digits and $\beta_5$, $\alpha_5$ and $\beta_7$ equal to their exact values to 33 digits.

## Accuracies stated for the box on the line and for planar momenta.

Appendix B.7 states that the value of $\Omega$ determined by single-valuedness at $t=-1+1/\sqrt{10}$ agrees with the integral to 36 digits. The independent transport around that point gives 36.9 digits. Against the value of $\Omega$ known to 1000 digits it gives 42. Appendix B.9 states that $V_4$ agrees with the direct numerical values to 32 digits. This is the smallest agreement over 294 points, and an independent set of 218 comparisons shows no disagreement. It gives 32.5 to 33.6 digits at 189 of them, and at the others the agreement is limited by the accuracy of the reference values. The same appendix states that the two determinations of $\alpha_{12}$ and $\alpha_{14}$ agree to 36 digits. The two determinations agree to 37.7 and 36.6 digits. The one-dimensional integral of eq.~\eqref{eq:Omega1d} reproduces $\Omega$ to more than 80 digits.

The closed form of $D_0$ for momenta in a plane agrees with a numerical integration of eq.~\eqref{eq:D0} to 37 digits at three quadrilaterals, and an independent integration at eight further quadrilaterals gives 56 digits. Without the additional term the difference is of order one or larger. For momenta in a plane all poles are real and the result does not depend on the branches of the logarithms. For momenta that do not lie in a plane the branch of the integral of the third kind matters at the complex pair of poles. The rule for it was tested in 3328 cases that were not used to find it. They include 158 complex poles of the integrand, and the others are poles placed at random. The rule gave the correct branch in every case.

# Method details

These paragraphs describe how the numerical values and the exact operators were obtained. They complement appendix A.

## Numerical evaluation

The integral over $y_{12}$ in eq.~\eqref{eq:V} can be done in closed form, which leaves a two-dimensional integral over a region bounded by the triangle inequalities. We evaluate it with nested double-exponential quadrature in ball arithmetic, which controls rounding errors rigorously. We estimate the quadrature error from successive refinements of the step. On the line~\eqref{eq:line} we computed $\Vc$ at 288 Chebyshev nodes of the interval $0.345\le\lambda\le0.985$ to 33 to 35 digits. In general kinematics we evaluated $\Vc$ at 1382 points, with errors estimated in the same way. An independent three-dimensional quadrature of the loop integral in double precision agrees with the value at $\lambda=\tfrac7{10}$ to 15 digits, with eq.~\eqref{eq:closedform} to 14 digits at four triangles off the line, and with eq.~\eqref{eq:closedformgeneral} to 14 digits at five points with $X_v>P_v$.

## Exact reduction

The integration-by-parts identities of the family~\eqref{eq:family} follow from the vector fields that preserve $\Bk$ up to a factor. We solve them by linear algebra modulo prime numbers at numerical values of $\lambda$ and $\eps$. The class of the integrand of $\Vc$ and its $\lambda$-derivatives span a finite-dimensional space, and the first linear relation among them is the differential operator. Its coefficients are reconstructed as rational functions of $\lambda$ from many sample points. They are lifted to the rational numbers with the Chinese remainder theorem and rational reconstruction, and checked at primes that were not used in the lift.

## Factorization

Right factors of first order are found from the solutions of the operator and of its adjoint whose logarithmic derivative is a rational function. Such solutions are called hyperexponential, and the corresponding factors are divided out exactly. The test for a factor equivalent to $\Ltwo$ is an exact computation. Two operators are equivalent if a differential operator with rational coefficients maps the solutions of one to those of the other. For a bounded degree of these coefficients the existence of such a map is a question about the rank of a linear system. We repeated it with an enlarged bound.

## Fits

The constants of the closed forms~\eqref{eq:closedform} and~\eqref{eq:closedformgeneral} were obtained by a practice that is standard for multiloop amplitudes \cite{Acres:2021sss}. The function space is fixed from the cuts of the integral, and the integral is evaluated to high precision. An integer-relation algorithm then determines the rational coefficients of an ansatz in that space. The result is accepted only if it reproduces digits that were not used in the fit. We applied the same standard to the constant $-3\pi^2\zeta(3)$ of section~\ref{sec:desitter}. No constants were fitted in the elliptic sector, where the boundary values are numerical and the constants of the iterated integrals have closed forms.


==> anc/operator_L0/check_operator_L0.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Check that the operator L_0 annihilates the closed form of V on the line X = (2 lambda, lambda, 1).
Usage: python3 check_operator_L0.py [lambda]           (default 7/10; 1/3 < lambda < 1)
       python3 check_operator_L0.py --basis [lambda]   applies L_0 to each of the 20 basis functions of
                                                       ../line_L0_solution_basis/line_L0_solution_basis.json instead
                                                       (at 220 digits with spacing 1e-4)
The derivatives are taken numerically from a polynomial interpolation, so the residual is small but not zero:
for the closed form about 1e-29 at lambda = 7/10 and about 1e-26 at lambda = 1/2. Each mode also prints a
planted control (the function times 1 + 1e-6 lambda), whose residual must be many orders of magnitude larger."""
import sys, os, json
from fractions import Fraction as Fr
import mpmath as mp
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, os.path.join(HERE, ".."))
import eval_closed_form_general as ecg
mp.mp.dps = 120
C = json.load(open(os.path.join(HERE, "operator_L0.json")))["coeffs"]
def V(l): return ecg.V_general([2*l, l, mp.mpf(1)])
def derivs(f, s0, h=mp.mpf("1e-3"), N=16, nd=20):
    ks = list(range(-N, N+1)); ys = [f(s0 + k*h) for k in ks]
    A = mp.matrix([[mp.mpf(k)**n for n in range(2*N+1)] for k in ks]); co = mp.lu_solve(A, mp.matrix(ys))
    return [co[n]*mp.factorial(n)/h**n for n in range(nd+1)]
def cval(c, l): return sum(mp.mpf(Fr(x).numerator)/Fr(x).denominator*l**i for i, x in enumerate(c))
def residual(f, l, h=mp.mpf("1e-3")):
    d = derivs(f, l, h); t = [cval(C[i], l)*d[i] for i in range(len(C))]
    return abs(sum(t))/sum(abs(x) for x in t)
if __name__ == "__main__":
    args = [a for a in sys.argv[1:] if a != "--basis"]
    l = mp.mpf(Fr(args[0]).numerator)/Fr(args[0]).denominator if args else mp.mpf(7)/10
    if "--basis" in sys.argv[1:]:
        mp.mp.dps = 220; h = mp.mpf("1e-4")          # the singular functions h1..h6 need more digits and a smaller spacing
        l = mp.mpf(Fr(args[0]).numerator)/Fr(args[0]).denominator if args else mp.mpf(7)/10
        sys.path.insert(0, os.path.join(HERE, "..", "line_L0_solution_basis")); import check_line_basis as clb
        B = json.load(open(os.path.join(HERE, "..", "line_L0_solution_basis", "line_L0_solution_basis.json")))["basis_functions"]
        res = [(b["name"], residual(lambda x, b=b: clb.f_value(b, x), l, h)) for b in B]
        name, worst = max(res, key=lambda t: t[1])
        print("largest relative residual of L_0 on the %d basis functions:" % len(res), mp.nstr(worst, 3), "(%s)" % name)
        f14 = next(b for b in B if b["name"] == "f14")
        print("control, f14 times (1 + 1e-6 lambda):", mp.nstr(residual(lambda x: clb.f_value(f14, x)*(1 + mp.mpf("1e-6")*x), l, h), 3))
    else:
        print("relative residual of L_0 on the closed form:", mp.nstr(residual(V, l), 3))
        print("control, closed form times (1 + 1e-6 lambda):", mp.nstr(residual(lambda x: V(x)*(1 + mp.mpf("1e-6")*x), l), 3))


==> anc/operator_L0/operator_L0.json <==
{"what": "Coefficients of the differential operator L_0 of eq. (L0): L_0 = sum_{i=0}^{20} c_i(lambda) d^i/dlambda^i, with L_0 V = 0 on the line X = (2 lambda, lambda, 1).", "format": "coeffs[i][k] is the coefficient of lambda^k in c_i(lambda), as an exact rational number written as a string", "order": 20, "degrees": [132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152], "coeffs": [["609972358447383311393674252592000/24403845608338717198671038850517203895720659682299", "77766819924101142515012705909536000/73211536825016151596013116551551611687161979046897", "219920372230125431967155188613878400/24403845608338717198671038850517203895720659682299", "-72315539758828514484625432477734400/280503972509640427570931481040427630985294938877", "-575466906228392974783711947855490258400/73211536825016151596013116551551611687161979046897", "-2547018676199435089842850892030475476800/24403845608338717198671038850517203895720659682299", "-19026873873416949832699572198854909888800/24403845608338717198671038850517203895720659682299", "-249234629521117786799856133850762771831360/219634610475048454788039349654654835061485937140691", "3786530306869091152850157607130502329675360/73211536825016151596013116551551611687161979046897", "16188244592523754867081429461648388948038400/24403845608338717198671038850517203895720659682299", "238834688764341201969099342188997491281300880/73211536825016151596013116551551611687161979046897", "-216377503122911818227117458702288594287972240/24403845608338717198671038850517203895720659682299", "-6600696006923396090788020379932079179723988720/24403845608338717198671038850517203895720659682299", "-56787505632419498815015753055930661033806274760/24403845608338717198671038850517203895720659682299", "-104282517119225091277476416236494275746224479840/8134615202779572399557012950172401298573553227433", "-44840415361829427073794186959719252065454148680/903846133642174711061890327796933477619283691937", "-28484703409315304257121085735617354414010152440/301282044547391570353963442598977825873094563979", "19661157286248845087156137475924644147619542720/33475782727487952261551493622108647319232729331", "7445626047598952989320463979612251905354845615920/903846133642174711061890327796933477619283691937", "49502933435148049825868284172852447529690638992040/903846133642174711061890327796933477619283691937", "211556426909376883001830234954882806771289237015960/903846133642174711061890327796933477619283691937", "168398276004769938156704557079392236261518660484980/301282044547391570353963442598977825873094563979", "-414534993456278057637373425524106839434691970582800/903846133642174711061890327796933477619283691937", "-3460314635511728699640936027041945298387095025157780/301282044547391570353963442598977825873094563979", "-17479565083645562583798469382682618645018940385580800/301282044547391570353963442598977825873094563979", "-45781118673170192708316802268350072683175622063826640/301282044547391570353963442598977825873094563979", "-2507317026996270060908695709548894791774707332492760/301282044547391570353963442598977825873094563979", "187783489424393879723116447342767809947961026254829240/100427348182463856784654480866325941957698187993", "866831493342914509215487289602617879981084309675325600/100427348182463856784654480866325941957698187993", "548655545691536170201228776327057393412061242257468860/33475782727487952261551493622108647319232729331", "-250599470933007402714066759064590321543987800183651800/11158594242495984087183831207369549106410909777", "-2773850355812533461602366694902443699419456467166814100/11158594242495984087183831207369549106410909777", "-3064237117359304120747426083679011565885659963191699920/3719531414165328029061277069123183035470303259", "-693466710436686530562480215866989300260326408519046360/413281268240592003229030785458131448385589251", "-334246274258181664282584821715886008090521924162326960/137760422746864001076343595152710482795196417", "-66083905862080064173623427162784392975021524489426520/413281268240592003229030785458131448385589251", "13041152880033793246904550622646166796894971733334481200/413281268240592003229030785458131448385589251", "87838521103363355684104799527777885808079856724869970680/413281268240592003229030785458131448385589251", "344102295872621309241032108437939188792729844584107271520/413281268240592003229030785458131448385589251", "33600242590128041148343872572424946386614844802370609240/15306713638540444564038177239190053643910713", "528713520182865026173146107606058220242292781046904774400/137760422746864001076343595152710482795196417", "111581167179552844159584591416010794503275152606130475520/45920140915621333692114531717570160931732139", "-185069649067323363119501694275888923588011009101810164640/15306713638540444564038177239190053643910713", "-7154039301345930034717599711989745649119035452110434612000/137760422746864001076343595152710482795196417", "-3599333491163717333656529255335029027911784183072965745520/45920140915621333692114531717570160931732139", "189298914490905048824944755994402675431524180681782785200/1700745959837827173782019693243339293767857", "12184903312306507400019494132901479283538574736682751115440/15306713638540444564038177239190053643910713", "6188628827950466038419676136203361281207126441782666907600/5102237879513481521346059079730017881303571", "-2045126022270267448858755113493225377636007497397369980680/566915319945942391260673231081113097922619", "-15170338963640239769172462833854676398281234408787683214000/566915319945942391260673231081113097922619", "-16145561342012667234017445951411254112074828789847533923760/188971773315314130420224410360371032640873", "-3680141222941086330525602742028331717096817901393673655800/20996863701701570046691601151152336960097", "-44015321678824504747102665311238981109021276960718725789720/188971773315314130420224410360371032640873", "-25764721657659372673330063002215911129788484682526127580300/188971773315314130420224410360371032640873", "5374266212151570436320202313280593499942247598591812792880/20996863701701570046691601151152336960097", "216492168245701818462949149531706727703474293705083174412780/188971773315314130420224410360371032640873", "169256679331166651085352414482004512002011619404110307314400/62990591105104710140074803453457010880291", "23005294531317309288821317086044498843752127573794921642480/6998954567233856682230533717050778986699", "-109946338640070048562040071616084726561994640634493923625560/20996863701701570046691601151152336960097", "-300935702664042754991302873438086633604959001947301844396680/6998954567233856682230533717050778986699", "-36076757856066367527139878805107672664324785709138122912800/259220539527179877119649396927806629137", "-245688010364287120521365087751052171771853148508439137501820/777661618581539631358948190783419887411", "-149675481899279901946831085493012993980768876725015520768360/259220539527179877119649396927806629137", "-27227448351588129781338737514673597965720519127203479471500/28802282169686653013294377436422958793", "-133073024002968166721613603183252241381606072280162427527680/86406846509059959039883132309268876379", "-74066804474022843828507778490100922066282586191616790874040/28802282169686653013294377436422958793", "-38957691137652847596159092096483849264506161243146457224240/9600760723228884337764792478807652931", "-16892878545095159686435431965162554048781593246964044993960/3200253574409628112588264159602550977", "-39056502841620517346810291592043467811679886130869260316800/9600760723228884337764792478807652931", "12443766099882781682451389140811632508909177037770171336240/3200253574409628112588264159602550977", "236096240093528431222026047360450056022334043555203442756640/9600760723228884337764792478807652931", "199936014769624443739559248975854407078123281295392615840720/3200253574409628112588264159602550977", "41089297522349519865787520329283355117323265445357311528800/355583730489958679176473795511394553", "6760233521207324098758917260648360382302655546957806019200/39509303387773186575163755056821617", "69964447579506268849501130611958964219626348874931076296720/355583730489958679176473795511394553", "14276673507739062034979800848469784742773159168004706639600/118527910163319559725491265170464851", "-22743624600749458376147130120896935106740337289394135458640/118527910163319559725491265170464851", "-37029925361736145329520280539713089225967316749971372016920/39509303387773186575163755056821617", "-10319119882523082836070724558794666895535879467910088865600/4389922598641465175018195006313513", "-2115047109104773015385689095226289957199500971518351331960/454129923997392949139813276515191", "-34496893867505776431163797208499751819362421956361171716440/4389922598641465175018195006313513", "-5468777329704716507073389507379413251039467180523081039520/487769177626829463890910556257057", "-6255982625953578652070170193636094673673896158874473840560/487769177626829463890910556257057", "-1696097770727832208358874838494852987062917794357312056920/162589725875609821296970185419019", "-64430616798381983295269744238628872563850007390878884680/18065525097289980144107798379891", "277859673997276424207625390891680857142704768552298773540/54196575291869940432323395139673", "206606660695373142352378932029199157842165951351137819120/18065525097289980144107798379891", "241742082801338996990319557731041056773458446698813529620/18065525097289980144107798379891", "249623394359099323737513520490975415639762358529765275840/18065525097289980144107798379891", "326726489744171686653907311857356180718059200475584157840/18065525097289980144107798379891", "168912778287821736211376324536372796074997009320771003720/6021841699096660048035932793297", "723434898731446735253559806925264902727522468723577088600/18065525097289980144107798379891", "317474210873795101646382496928433530045724768494162429920/6021841699096660048035932793297", "46437109502429080533977075607425255635574767855009808780/669093522121851116448436977033", "60333509551962189485019896112447962672697824065630898200/669093522121851116448436977033", "23760199054081912892960456826521016102811606102234454780/223031174040617038816145659011", "2596044380095483533796110956560934963347596472195925360/24781241560068559868460628779", "5736762893088544920565950206362453571311148024216730440/74343724680205679605381886337", "764720965801041866522335969432865367784368436429951120/24781241560068559868460628779", "-31908334560972148675389976167485384421335527275461000/2753471284452062207606736531", "-85997852201932381188423512924168287234771848124374800/2753471284452062207606736531", "-854251304404713359269240133793761221138129376716280/31649095223586921926514213", "-408405445400636529507552895673410036975284724776800/33993472647556323550700451", "-75426606465463142327908977847657435729973619400/390729570661566937364373", "6108554513348944854025400854558841758315898959040/3777052516395147061188939", "-7461564611566490192429358702938877771059022275200/3777052516395147061188939", "-7288613319116202798253376499838753134544703492480/1259017505465049020396313", "-7779557965227174525468679807890375264981080007040/1259017505465049020396313", "-2314549492417070524173309655358633525141754124880/419672501821683006798771", "-2128833037548624423854900090273595568358515735360/419672501821683006798771", "-567942819330317876715455634321109462177096361360/139890833940561002266257", "-3656349876734217746187091746461260603348091360/1727047332599518546497", "-7045089625359745927947934177547794161427959080/15543425993395666918473", "2114693455395564580425185013805238724838206800/5181141997798555639491", "139912219677118725980302432567285658229614480/575682444199839515499", "8307719548918671797946363963980479439727560/575682444199839515499", "-4434761636754191070785959897738253094452840/191894148066613171833", "-10485343268964523072531765480291463897020/7107190669133821179", "496858680311664890793918922717397183903120/21321572007401463537", "30724933814510930432377726361619939491740/7107190669133821179", "-1385724694820053066895853552293566479520/789687852125980131", "-815227132854973086982449896288243461040/789687852125980131", "-178971270327713209800177809809354756840/263229284041993377", "-23847205805994524971942229091132534760/29247698226888153", "-14033270314270970882047704063560203360/29247698226888153", "-1585213952893087191324267466259299460/9749232742296051", "-6880756341087665687011749719216600/361082694159113", "3168881073501404371286611157765900/361082694159113", "-396070899450011508770913890824800/361082694159113", "-22847133123726745277218911107400/361082694159113", "7357420482321698467235999442000/12451127384797", "88730230581701871384154297365000/361082694159113", "15064408719360000"], ["-609972358447383311393674252592000/73211536825016151596013116551551611687161979046897", "1598737460759624388822016439049008000/219634610475048454788039349654654835061485937140691", "861119602021566709684142336693436800/2711538400926524133185670983390800432857851075811", "1846894076646861623730880155850825600/301282044547391570353963442598977825873094563979", "15126085037849663472408883962409533816800/219634610475048454788039349654654835061485937140691", "3854867774048190971391937478717664608800/8134615202779572399557012950172401298573553227433", "109757669846916737766870234270408309887200/73211536825016151596013116551551611687161979046897", "-2912798107404475141594198830809550206497120/658903831425145364364118048963964505184457811422073", "404964249411335466092737763077076225829440/24403845608338717198671038850517203895720659682299", "18495728962270369971108133254873365306551520/8134615202779572399557012950172401298573553227433", "7797119915566831327446742159448214188607828400/219634610475048454788039349654654835061485937140691", "21856638840104406341752845644225922292603480640/73211536825016151596013116551551611687161979046897", "110882760941530580963158592232974254112324050720/73211536825016151596013116551551611687161979046897", "266182903893653057582315983927332338315029834840/73211536825016151596013116551551611687161979046897", "-99110088886557120853274500617481464981714981640/8134615202779572399557012950172401298573553227433", "-1649958007456447330685136708042043712125506797320/8134615202779572399557012950172401298573553227433", "-457198052759054062970290358066984020559491659920/301282044547391570353963442598977825873094563979", "-2497080859321632523663135322680495499203569562280/301282044547391570353963442598977825873094563979", "-81599076424775343999750853738112595077343606913840/2711538400926524133185670983390800432857851075811", "-64252912674686737706262078504886921091743445873240/2711538400926524133185670983390800432857851075811", "1482424656790462690742873111356485736819843725941600/2711538400926524133185670983390800432857851075811", "1293530650039925442176754550796480868625886213250940/301282044547391570353963442598977825873094563979", "47413563204472372573512060107285063417905684429112780/2711538400926524133185670983390800432857851075811", "3379081230461825108287840326342864165625560381913700/100427348182463856784654480866325941957698187993", "-71323683555227772662676161412048795289852664063845060/903846133642174711061890327796933477619283691937", "-3437583605736768182512311640145251555911011267097520/3719531414165328029061277069123183035470303259", "-3335913060825259537832754664589720367092843506181257000/903846133642174711061890327796933477619283691937", "-1721920672504137940569761199005609108374477882517813600/301282044547391570353963442598977825873094563979", "6367780573704785338863422402353704527935442950293774200/301282044547391570353963442598977825873094563979", "5564550576874666042407735338591706403415617364646378380/33475782727487952261551493622108647319232729331", "16159102741109661593203432463818769322031148406658517180/33475782727487952261551493622108647319232729331", "11790163666093513757464840209808498805592095665785981020/33475782727487952261551493622108647319232729331", "-3186278438606342013082862491322076869992849871586180700/1239843804721776009687092356374394345156767753", "-44375638449184050419557426382345526145168490551270852520/3719531414165328029061277069123183035470303259", "-41532808863068269880896266598001650656887212302555257480/1239843804721776009687092356374394345156767753", "-41360249226624607254688491765770898248552628944682788840/413281268240592003229030785458131448385589251", "-385603253205767119246251580346251037304353597401164562760/1239843804721776009687092356374394345156767753", "-237336769435939744971651880835671414757821399139611600600/413281268240592003229030785458131448385589251", "844302245362965731983973010603599968950399760755675268760/1239843804721776009687092356374394345156767753", "3554002219210030099741020919561656155135136812488948542920/413281268240592003229030785458131448385589251", "13122811264196805400068309656582608297468360790661623683480/413281268240592003229030785458131448385589251", "3390751633543821772980383202953877514885267228639694867840/45920140915621333692114531717570160931732139", "13154564635185822451652450524988701500298254604300537249600/137760422746864001076343595152710482795196417", "-42681322411311594903624280826184540264806711295598032930880/413281268240592003229030785458131448385589251", "-42731943372259568362206709559414992549953054116433228262160/45920140915621333692114531717570160931732139", "-94439267479293292256317216578612632857596969043961617863680/45920140915621333692114531717570160931732139", "9321277062226037874774668520748435314864946671693926261120/15306713638540444564038177239190053643910713", "256849366637516676427105858078458305463494312818002617652160/15306713638540444564038177239190053643910713", "240498545194810788710783839742121107076021367243957445008280/5102237879513481521346059079730017881303571", "41930108771711175611334827569492205580991128953885756317160/1700745959837827173782019693243339293767857", "-161916432264708384979170564893970098302827756482800734262880/566915319945942391260673231081113097922619", "-80331579209073896490781016465722186490077900876664471821400/62990591105104710140074803453457010880291", "-1734818433483453955236871826604582618036926280904920765151280/566915319945942391260673231081113097922619", "-2659715232949000760161138870621348876220493448103995134002860/566915319945942391260673231081113097922619", "-723842476599944826278313925227293366299564419519642915535220/188971773315314130420224410360371032640873", "1954497734312048588032598722765728631330927305670102539260260/566915319945942391260673231081113097922619", "1674256826345483295678891558264323116865297294862301151732540/62990591105104710140074803453457010880291", "5460824205961490542153348028697942430895100796511467855282160/62990591105104710140074803453457010880291", "4128949971868203911101769721531717363024751866468192856361960/20996863701701570046691601151152336960097", "5715911764496991679062200672337605119377976602176564058120800/20996863701701570046691601151152336960097", "71515248098279690962237827232398359702816474913935309783080/6998954567233856682230533717050778986699", "-7454043638054162181740307973819335540708724875570539203314860/6998954567233856682230533717050778986699", "-7451876181424512106193048191974104487387736733128207534746100/2332984855744618894076844572350259662233", "-172608254082023471166842187356979509425735399299668545839380/28802282169686653013294377436422958793", "-88842476504465399347468595479949845043051764028357905731580/9600760723228884337764792478807652931", "-1324595952110369301772947466195555424881254645342049427653640/86406846509059959039883132309268876379", "-290583467189105449620066236166830677531131320246210819883880/9600760723228884337764792478807652931", "-1715368789952739119737459446564728353073999614398887053637240/28802282169686653013294377436422958793", "-2828797721451154613783911132157100832757706408154169818096280/28802282169686653013294377436422958793", "-1111967564486487441542877808351579459606776075574375869281200/9600760723228884337764792478807652931", "-1104775883811719642188431667618547077476027464525771097231760/28802282169686653013294377436422958793", "800626948334477885667880401272313672874998874410131210968880/3200253574409628112588264159602550977", "916673220603793535450970116186229022201044740562813823180240/1066751191469876037529421386534183659", "17587010794904873459171025927078062206207726699403962525467680/9600760723228884337764792478807652931", "9937118816104342112663321008264063653444597295774495128750160/3200253574409628112588264159602550977", "1549931695345836693801697496101850665942540392698708280981440/355583730489958679176473795511394553", "544154210274810790773522853100428562135961272377741781275520/118527910163319559725491265170464851", "193393301195490654100905334283902534730060980516124026252840/118527910163319559725491265170464851", "-312942134172022418274867620254749313387452956798206436665960/39509303387773186575163755056821617", "-1134584217640230544438388314466795541377353756247823066621160/39509303387773186575163755056821617", "-3390602894536442012459962211659342256347743224954867003840/50458880444154772126645919612799", "-564633597162188105612066092880425263098276386047555019930280/4389922598641465175018195006313513", "-99746559790913984914615296946606762618121742330137297209360/487769177626829463890910556257057", "-125773031859232064201720809861211524838241119999316476415640/487769177626829463890910556257057", "-38220606784297252134513459387656443598782908268986769056320/162589725875609821296970185419019", "-18645711867633994193476492922508737219182053036801348466460/162589725875609821296970185419019", "8973257497531856571451133422155137905745712273346502422900/162589725875609821296970185419019", "9824539179475610325665805217949583530527243908781389912380/54196575291869940432323395139673", "34213937221769802448231085788910835612658336660758560693900/162589725875609821296970185419019", "10856513376373228686255204352578831919579353510923640674320/54196575291869940432323395139673", "4956290221271408498410231829173106338586189911819762574200/18065525097289980144107798379891", "2852236985519539394793847737043673572667630318617119421600/6021841699096660048035932793297", "12807170471207554414394216253883280908438530096817944188680/18065525097289980144107798379891", "5731370836357802500009892080059603766947169614368430996860/6021841699096660048035932793297", "869740410319251390041847050597555947025740268828276754700/669093522121851116448436977033", "1199572329471615367153481087492139303193726516523163668780/669093522121851116448436977033", "503486344247704717464835767532232158179875777157712735060/223031174040617038816145659011", "175017445257495721539464430272111946386616946944525089560/74343724680205679605381886337", "4699078342528442157150906246070663978829101033260347240/2563576713110540676047651253", "19812676819012579224929933435207979897363642027281086280/24781241560068559868460628779", "-199563704668929939116878882715197299656166153374691640/917823761484020735868912177", "-2000576233344751318882468502259396668095593398142993880/2753471284452062207606736531", "-602744836253467359206943920781321208265815948944945320/917823761484020735868912177", "-10187340530364723771429221028425266779521270343373240/33993472647556323550700451", "-134149646521347897458455985524398149799462173497000/33993472647556323550700451", "20992860752006707731347348502645214314700670729920/419672501821683006798771", "-45951055934663318999308239222737882264735971006240/1259017505465049020396313", "-163101026524512878687249156070944446347458772063040/1259017505465049020396313", "-174757371198560955683354630548956599711774487827440/1259017505465049020396313", "-157790161650272318455807821409694661250322571876880/1259017505465049020396313", "-50669326583474048051215751734960857108308070622960/419672501821683006798771", "-14118558098132324475039758447422159957036783018000/139890833940561002266257", "-2551730617400077275217275097567013251185834135560/46630277980187000755419", "-186983688669940746590001906701063874893513815880/15543425993395666918473", "54185946780898600170261423322134073472527537600/5181141997798555639491", "373634157445204495075923341139555999850309960/59553356296535122293", "187554525157816217299951349771258913401496080/575682444199839515499", "-130026676462464401698234375273977793094489980/191894148066613171833", "-1908979035229697196408478303599849962069540/63964716022204390611", "4409537748716774311034586363129498140120380/7107190669133821179", "811035192221029267133221233138727583790020/7107190669133821179", "-120599085794314916062099646850806640120400/2369063556377940393", "-877960289624120595944862687724276817960/29247698226888153", "-5126352686682749561606826164619777171680/263229284041993377", "-2002535759689734195621344710941826448360/87743094680664459", "-43691715635528004559388850024852223420/3249744247432017", "-44399180492187869122343003720630084740/9749232742296051", "-190748024858866079000387301035854700/361082694159113", "89934340664180224352094096631446100/361082694159113", "-11324124061138662267817616818067400/361082694159113", "-637182124815419195490210879174600/361082694159113", "6109560248119460591365534410783000/361082694159113", "2543220009220916980451168106435000/361082694159113", "433101750681600000"], ["-35480816947249282802321287364348000/219634610475048454788039349654654835061485937140691", "-570795697469346954377304426318424000/73211536825016151596013116551551611687161979046897", "-20910022504931388912284030869252241600/219634610475048454788039349654654835061485937140691", "24408840904114009656680856250061185600/24403845608338717198671038850517203895720659682299", "29186673106254565088618090106862234476800/658903831425145364364118048963964505184457811422073", "47656697413632629504850374989633235341600/73211536825016151596013116551551611687161979046897", "1169724999928760398818508258687762754062400/219634610475048454788039349654654835061485937140691", "8315714124440425678881823325062767799063520/658903831425145364364118048963964505184457811422073", "-195292583135111935364475106300256904189015680/658903831425145364364118048963964505184457811422073", "-10562114355257883419270263270785705838756400/2524535752586763848138383329363848678867654449893", "-1568812591751454228685400370785798871193199960/73211536825016151596013116551551611687161979046897", "10918496177631485672647205319667851968043374440/219634610475048454788039349654654835061485937140691", "117419744759769577317631619944964468428061021120/73211536825016151596013116551551611687161979046897", "949837279062416248106666564495947562429541067060/73211536825016151596013116551551611687161979046897", "4694185318827532390230785382987364586799828409280/73211536825016151596013116551551611687161979046897", "5139810690016604837700799186301220238837528609880/24403845608338717198671038850517203895720659682299", "503767666997282044613724564735554358883955071700/2711538400926524133185670983390800432857851075811", "-4362952169299960558733917242841040184621792587740/903846133642174711061890327796933477619283691937", "-144505128154818485779281386407667487334018424522180/2711538400926524133185670983390800432857851075811", "-2639554880088018933143534131519091892814749098107420/8134615202779572399557012950172401298573553227433", "-3163132037838515119210102943174454176820479657377460/2711538400926524133185670983390800432857851075811", "-325321014250134216648822166065538702303699223956250/301282044547391570353963442598977825873094563979", "125460514726947657537946736622330406569769567053657200/8134615202779572399557012950172401298573553227433", "304314660002770135807012576781930278841737416636325160/2711538400926524133185670983390800432857851075811", "360702830592835094096970334861365088988536855290656900/903846133642174711061890327796933477619283691937", "3984865038020020802643059023975477396223596454794485410/8134615202779572399557012950172401298573553227433", "-102172712334924273898281891363175657624419189065803180/31167108056626714174547942337825292331699437653", "-7094563165643243058792956625260256853748409320759341220/301282044547391570353963442598977825873094563979", "-62237005650797925788314677811977964721190678585038773420/903846133642174711061890327796933477619283691937", "-4387778797614857458143127278089986961920189750234997230/301282044547391570353963442598977825873094563979", "73925970886376248824292171975139858646250100498076370640/100427348182463856784654480866325941957698187993", "313211908958399031159221102777653215620020098456156335960/100427348182463856784654480866325941957698187993", "184304016810106901355652642633822904862988322275598808080/33475782727487952261551493622108647319232729331", "-10271951840433081165273240056350439808307678498632588230/11158594242495984087183831207369549106410909777", "-96430426543147143821480561798274154582165369147191446840/3719531414165328029061277069123183035470303259", "-107714048894753822802284731434139899639127295731125941920/1239843804721776009687092356374394345156767753", "-18759551652535520832805650416541248486685186584609185160/42753234645578483092658357116358425695060957", "-8246282074109737800299098481204415184963894812926837266480/3719531414165328029061277069123183035470303259", "-26034114516187031135332936185454354715678940548796886090400/3719531414165328029061277069123183035470303259", "-13467882105691360369591483256574254136386094384723752047600/1239843804721776009687092356374394345156767753", "1164582261591089254235353507721545838151376036072690668920/137760422746864001076343595152710482795196417", "389668597723657151632793541398695429754213839943152717788580/3719531414165328029061277069123183035470303259", "452318577861271312629618829315470075449519037064680326752880/1239843804721776009687092356374394345156767753", "930351594605334701017440389583264287992549541037043604928160/1239843804721776009687092356374394345156767753", "35869128477114138613660851711074280626811517115656560183320/137760422746864001076343595152710482795196417", "-6652736715217679161283384889638814730816399100183860798160/1583453135021425299728087300605867618335591", "-209049276349504456916643511116524623302709682359524682807840/15306713638540444564038177239190053643910713", "-102242056580261371853757795966598085285371283604361882583320/15306713638540444564038177239190053643910713", "1413080138006812712074623432847827093050447513275258508398180/15306713638540444564038177239190053643910713", "1952229641796012290996944293083613410356718271088045377489160/5102237879513481521346059079730017881303571", "398824098116526851970862963828071668886758121495063095328500/566915319945942391260673231081113097922619", "-233082636756457102589374912888603740866602030631874044020/6516268045355659669662910702081759746237", "-7190304583680318484301709225067496845671837283187278824881140/1700745959837827173782019693243339293767857", "-23543327447930953013768063251795387770205425845766077162706050/1700745959837827173782019693243339293767857", "-15100566882889482610338575588549956134239729548311576463646800/566915319945942391260673231081113097922619", "-59240924822627308358654341703345740038623368077827443111125880/1700745959837827173782019693243339293767857", "-4444508334495887138563572245973445195770321931460061475470580/188971773315314130420224410360371032640873", "44839083533172138877832626995300963611058685997768320732510/724029782817295518851434522453528860693", "74343469428705995402724953003964381875531338842884497054679420/188971773315314130420224410360371032640873", "25869059656815418748246786071349676217647551473605615218311180/20996863701701570046691601151152336960097", "52024337358304041102871500314420010405879608794162948802090780/20996863701701570046691601151152336960097", "59925595514192499765170699980418089979932786404059047449079210/20996863701701570046691601151152336960097", "-179573031411731143565757570367113637946661862373528291477360/6998954567233856682230533717050778986699", "-16334957696619065419383967069383417234967061549298496036157000/2332984855744618894076844572350259662233", "-10841453843770233739362389133594053676639089770971623351178920/777661618581539631358948190783419887411", "-4063325123987392003947491333313580415887882811901647128110730/259220539527179877119649396927806629137", "-638291787810704999993831659634000850792214854248436085774960/28802282169686653013294377436422958793", "-6215876351468059207260637986710106883385791584288168451269640/86406846509059959039883132309268876379", "-18948356168305899737716181942480283610941993377132429051802640/86406846509059959039883132309268876379", "-14139446320844194769541329567163829145439772485933196916062300/28802282169686653013294377436422958793", "-2397137414427987803145139091650060682184012876857779383702400/2979546431346895139306314907216168151", "-24462004601505555846455889247730680132269497033351564039968960/28802282169686653013294377436422958793", "-563650621398514492449898666575583854418570473424499709864080/9600760723228884337764792478807652931", "63402722357642588021415039578686918048910586253459097641201240/28802282169686653013294377436422958793", "20803603202119910930123372596809913968927282189191292486648680/3200253574409628112588264159602550977", "14353041815832990034704135162065685568321922708443591107777800/1066751191469876037529421386534183659", "74117484716513260496387821674423798599893676810217803222628560/3200253574409628112588264159602550977", "35066826107819635450714078255075094613214619408918875259915020/1066751191469876037529421386534183659", "4082680659129302668210517083120386692212625975622916066904320/118527910163319559725491265170464851", "1712108999830045953220248749641022500370544161689058830103240/118527910163319559725491265170464851", "-1908417940080533001394550896486390913211945399865360353852700/39509303387773186575163755056821617", "-2578179429723538270482341363788332020393804961360577042772180/13169767795924395525054585018940539", "-2137572109857590870710511196017777037295057439637499784543380/4389922598641465175018195006313513", "-1347174590603765276051202415094285838970074061545800101937740/1463307532880488391672731668771171", "-641902591071470497991802612848828310545577149032548321989860/487769177626829463890910556257057", "-655839621253446388113066817171868881760066344531935260268370/487769177626829463890910556257057", "-397036195410005519607282202649654728525442473730066989602800/487769177626829463890910556257057", "9647083831593745206008613027000529538944534990511653776920/162589725875609821296970185419019", "354433094622295996729000260346964776813157929804848265048220/487769177626829463890910556257057", "43853049425414301197757377857747549870443036307841535825230/54196575291869940432323395139673", "10905593466247127293891902404774909596022689943682587053300/18065525097289980144107798379891", "141294651405174212326531409451636219480506714226958114679780/162589725875609821296970185419019", "100280307006819883773502403321079044311985948335490415075820/54196575291869940432323395139673", "53554246282235425841573432748366655418297480585921734290430/18065525097289980144107798379891", "24257900343027594050808988067355175672305589907345070365360/6021841699096660048035932793297", "3851736325872190303844960095324740100923362785251724931080/669093522121851116448436977033", "5799276361001933460839363328988020889901025888338814192800/669093522121851116448436977033", "7993612818794544326805092518296454926556456391708640691190/669093522121851116448436977033", "3003297300582563955275187703508991874913264932299436861000/223031174040617038816145659011", "834885233288219761716939200264647769543257636925194941520/74343724680205679605381886337", "4967297406094930185468296825757933533825119847932224920/917823761484020735868912177", "-6979095146763001923576233055029438605514164891600819000/8260413853356186622820209593", "-11752153224582298027552464556528037767801135082560525600/2753471284452062207606736531", "-3751036069067659266510359194717125126151895510049733040/917823761484020735868912177", "-65261621829968460941564026786964966610879273378700760/33993472647556323550700451", "-43818537357704412938025612446803959553858106784220/3777052516395147061188939", "13578796888707937833551225845209893660976737824161280/33993472647556323550700451", "-1528717483934165997226073992800949060122699509510960/11331157549185441183566817", "-2722603699699727507762360040072093491271009125358520/3777052516395147061188939", "-2930121202893013734082510690873530951461260117499960/3777052516395147061188939", "-297215360961255966730489946204807752072546604704480/419672501821683006798771", "-101353758411939369501181324784490397382756714002760/139890833940561002266257", "-89507736879151667623933360665806637755978481659780/139890833940561002266257", "-5648928523165159147895393132765134747830943657600/15543425993395666918473", "-429172027858199821747580091705434509208083566260/5181141997798555639491", "354539879079733056330764349028259518629937077260/5181141997798555639491", "2661161713160038485024359597908817529677840060/63964716022204390611", "360297145718114071662934107019689206328267250/191894148066613171833", "-979392140113047784962346227553692929908906640/191894148066613171833", "-4070215773744528873663373676329686703531400/21321572007401463537", "90080658839139286007421122688159726642770420/21321572007401463537", "1853634181900260141985200245447676038549530/2369063556377940393", "-284320907097339906174195647878800849903380/789687852125980131", "-165612854240825072955003528290625528438500/789687852125980131", "-11865472370524120292120990556078681347860/87743094680664459", "-161104871900885573403203166921416005090/1008541318168557", "-2778121034655317944367506051722204328240/29247698226888153", "-315277321843889566101168823447731615880/9749232742296051", "-1338189282793591046544086909861942200/361082694159113", "644711334734401127482841825820482650/361082694159113", "-83862293776474125437817765867451200/361082694159113", "-5484432305056307197212085672690200/361082694159113", "44081704733252962970354346354168000/361082694159113", "18409166591254003569199133080642500/361082694159113", "3144695320166400000"], ["35480816947249282802321287364348000/1976711494275436093092354146891893515553373434266219", "-7590941027679934019357820651559180000/1976711494275436093092354146891893515553373434266219", "-123166709246616461839876699217361036800/658903831425145364364118048963964505184457811422073", "-2414466094359891372421857758075808425600/658903831425145364364118048963964505184457811422073", "-229362372633523201591332879125099121368000/5930134482826308279277062440675680546660120302798657", "-384636088859529746925258963013388239217600/1976711494275436093092354146891893515553373434266219", "1550512717987179015188644040620651155637600/1976711494275436093092354146891893515553373434266219", "46420800235998125131893743618815659474673760/1976711494275436093092354146891893515553373434266219", "95750171260069698969529816020528711236568080/658903831425145364364118048963964505184457811422073", "-2010574844579509666120111080133518609623304560/1976711494275436093092354146891893515553373434266219", "-52795268621121738636778457967098746186163581880/1976711494275436093092354146891893515553373434266219", "-16166622320431173286228451145553899240660644080/68162465319842623899736349892823914329426670147111", "-715586094704559465736494480256708670516167454920/658903831425145364364118048963964505184457811422073", "-775513802180393102258985213149441272260550023700/658903831425145364364118048963964505184457811422073", "502856278570892540608282044775838968836104185660/24403845608338717198671038850517203895720659682299", "14493706032566014179583613869234718400462078900280/73211536825016151596013116551551611687161979046897", "92181088966327246210989469835151310871949396207220/73211536825016151596013116551551611687161979046897", "155734458733032926450847413073175480413322632901000/24403845608338717198671038850517203895720659682299", "470989473418260009465626271659327333992220957732200/24403845608338717198671038850517203895720659682299", "-2532578529129610726838870315869229185257876443261600/73211536825016151596013116551551611687161979046897", "-6574265389766966787741663115271153578023401353640920/8134615202779572399557012950172401298573553227433", "-120268889052680302482042742984773835108434737924944490/24403845608338717198671038850517203895720659682299", "-1153353210624559302434381758735458863976693580354842950/73211536825016151596013116551551611687161979046897", "-170924544926075323934663776330485269811314497728413800/24403845608338717198671038850517203895720659682299", "1815733196173612890135183520757568695089797029248205980/8134615202779572399557012950172401298573553227433", "99846482483420839196287437593778532177204223567939902930/73211536825016151596013116551551611687161979046897", "32077867049740511828241147295879347760515396096267372590/8134615202779572399557012950172401298573553227433", "1451404535732327013210317408555234317462305257239302160/8134615202779572399557012950172401298573553227433", "-447240289922161364591574765687776491231190674490337187160/8134615202779572399557012950172401298573553227433", "-697337260050143063181775041237970038750757253871815319910/2711538400926524133185670983390800432857851075811", "-409799365200020670194965986193522204658245474655186339170/903846133642174711061890327796933477619283691937", "801043822715452059499987729509561629046713281058858129080/903846133642174711061890327796933477619283691937", "2171611735595302651495915724314941826032090797768037096920/301282044547391570353963442598977825873094563979", "598410026278120248478520911776907980507032359792019116370/33475782727487952261551493622108647319232729331", "241408260060575835605870396818364141434303929675784808330/11158594242495984087183831207369549106410909777", "1391423774458230388932679943878724008929108094482815221960/33475782727487952261551493622108647319232729331", "2144837010170677258454643998324837577553956338924731989080/11158594242495984087183831207369549106410909777", "71548213454978742196097631513327849334236116457335700680/1239843804721776009687092356374394345156767753", "-124949012988258839040819755540503527522126315653210733512080/33475782727487952261551493622108647319232729331", "-211595881212070200776356556920442022066534995819939173845520/11158594242495984087183831207369549106410909777", "-178063375654090470683052038207996972761076117568370478029240/3719531414165328029061277069123183035470303259", "-1980659861655429848572350464136188288655913234127448457824220/33475782727487952261551493622108647319232729331", "775055595891452843224035059678991835959303301142550353084140/11158594242495984087183831207369549106410909777", "7709215387969522202503734442133774374526875603702194177357200/11158594242495984087183831207369549106410909777", "8303243814778349581770975484747147945243997003204355666130600/3719531414165328029061277069123183035470303259", "3413764181839188995568770008000125767489803442407189497021640/1239843804721776009687092356374394345156767753", "-3161662964222666796890573614484145504112085913151657691198720/413281268240592003229030785458131448385589251", "-5837330269657903246835410661284354460762666975772899723649160/137760422746864001076343595152710482795196417", "-3034472368240651684568616714478050949103055575421181592982860/45920140915621333692114531717570160931732139", "2021603963756314992812441336827041431363661168828826829526860/15306713638540444564038177239190053643910713", "15489434772012297767169463781173374768978463636660613090369060/15306713638540444564038177239190053643910713", "14113311119888453786937823580378848333216364985161359998537520/5102237879513481521346059079730017881303571", "53876622231710819230676468363207351722096764532449640548989800/15306713638540444564038177239190053643910713", "-38922051615761335737305696619397360266339092531972634075887890/15306713638540444564038177239190053643910713", "-115702517329162047471474816434014614676285779604929740661946750/5102237879513481521346059079730017881303571", "-898503076042466085727573002389514230775684987394134172978425800/15306713638540444564038177239190053643910713", "-559494147433985816542951963911052776751655283440059263347725060/5102237879513481521346059079730017881303571", "-305357781917632017424741364406646674321209256249532453910311450/1700745959837827173782019693243339293767857", "-327256915667710091769823613338437964597926491095329168126895910/1700745959837827173782019693243339293767857", "54839849107349314690642253671943818029514989046399216497192880/188971773315314130420224410360371032640873", "140044034469095119461826237990961165785736655162479134111987960/62990591105104710140074803453457010880291", "1153405058099482171268440916766839924562001099533215624109387650/188971773315314130420224410360371032640873", "599903082697177451152699123702112340106329508155105497462462950/62990591105104710140074803453457010880291", "45549124847243165265794657272935443113851938903924730064681640/6998954567233856682230533717050778986699", "-36929010158009470142390794733989987507761037319741487246891040/6998954567233856682230533717050778986699", "-28593449575690294946216705159716339543594107505530974079825710/2332984855744618894076844572350259662233", "7290295345379040374625380756048150647109145971419889802446410/777661618581539631358948190783419887411", "39913852405681621414208580005239710122273209414359436790031160/777661618581539631358948190783419887411", "20300986693356377395838318167605434440828376912168963576621320/777661618581539631358948190783419887411", "-738631548935590720731225993623334490009452844160112543906740/3200253574409628112588264159602550977", "-696328364139087823930573378467843875672033289643623829500245860/777661618581539631358948190783419887411", "-512524828694842955465843167776016676254287784342207726497424960/259220539527179877119649396927806629137", "-259617454782344651693796974551829653745504272003704426673689440/86406846509059959039883132309268876379", "-757208864508772213029496573563388586896590295383974438290251400/259220539527179877119649396927806629137", "-37854125386841889937411336345929311821398785024498487183077120/86406846509059959039883132309268876379", "174375573536857579946729542835489395933353364977050281875451280/28802282169686653013294377436422958793", "564259574903024640023629728884137572501817556834929975066906600/28802282169686653013294377436422958793", "423233812896920878906462207356397775132814439846852983960025220/9600760723228884337764792478807652931", "84164745770525978318776963634906514210349985635702593294956780/1066751191469876037529421386534183659", "40467538983080358343617197367226840687111415250089327709485480/355583730489958679176473795511394553", "15804901884371773137870642244340468899699518009977397522674500/118527910163319559725491265170464851", "1431654063519169994478467401686537941364122996929152789308800/13169767795924395525054585018940539", "-2405513456942735904506642816365261795420977605770965483663440/39509303387773186575163755056821617", "-264860068880892748612104827704858376997347070233671847023040/454129923997392949139813276515191", "-2316466341901153020145759260009324587585901409265779043789720/1463307532880488391672731668771171", "-11935051500313441593712534086040551313605385668708777286028210/4389922598641465175018195006313513", "-4612412155647500388580639181364973907569479354288981971578670/1463307532880488391672731668771171", "-3265133829162259238073222049677040526026127847864885392528600/1463307532880488391672731668771171", "-458053944028900756219902655007986459024192520602994577550100/1463307532880488391672731668771171", "1793893270687641648346878129243121321629141775667108934701530/1463307532880488391672731668771171", "603242207779316243231406279937435256171958820778183353023890/487769177626829463890910556257057", "497934228351531742519611065465305129870838533551557484119120/1463307532880488391672731668771171", "265700442894761097657686106938932595226052551150489613736440/487769177626829463890910556257057", "44946476926466494333947452991824857155022634229261215175910/18065525097289980144107798379891", "244609398520292530180281864979491882719180358936586917951250/54196575291869940432323395139673", "108720060524467362932126890922167884499977601202209611800120/18065525097289980144107798379891", "6088196630592268273907533752447264915370394056323897141160/669093522121851116448436977033", "95790872542289524127583190882989971530824296032577490990890/6021841699096660048035932793297", "50646352196854180783461158078698303184032112030273309211010/2007280566365553349345310931099", "2351951084409831316376438548252277161337680162856390629480/74343724680205679605381886337", "2134290901613680948726239975218565001049181231402262805320/74343724680205679605381886337", "42461079225733960652225748545854860392450345523423345040/2753471284452062207606736531", "-4886619991666219401596020056864654726420194758222354360/8260413853356186622820209593", "-84713535832536509888590536199743492290535053706321554000/8260413853356186622820209593", "-29130523746720286954221855914001315257974150528467271000/2753471284452062207606736531", "-1575780978277854936614421865076458386594984097216966780/305941253828006911956304059", "2074403905001878217046255485248715367502401041376340/305941253828006911956304059", "133090317608588537259873495294556195474324802665122160/101980417942668970652101353", "-2378263323117956597080584206414353924393975919138120/33993472647556323550700451", "-54820856169655642757573420359586030900737829576868160/33993472647556323550700451", "-19678159250533751358730861185465744788108856686470520/11331157549185441183566817", "-670463729985148195475730113622296236815095432414920/419672501821683006798771", "-744042760734527835066229723531566729096806878050740/419672501821683006798771", "-78334843273380637613992071254167703135634835893740/46630277980187000755419", "-15667973115255247586036883580252884671157197679820/15543425993395666918473", "-3730096431610962487868001382492098811427525002160/15543425993395666918473", "963560566741813738845782199018036911055165649640/5181141997798555639491", "199107574050151080464378390055427889481889990370/1727047332599518546497", "2583259564153793053536632710276980288552974350/575682444199839515499", "-3078625260689805192293170067107199758890900280/191894148066613171833", "-13340094331300286606723449659411150657570100/21321572007401463537", "765699379299326322087271433747077704616397470/63964716022204390611", "48193391706654366604847265595526912283755030/21321572007401463537", "-2422059946306010074208480123230277527092400/2369063556377940393", "-1373254647577640281697927793020263085648200/2369063556377940393", "-294942530210237451311410032104783372772470/789687852125980131", "-460570344901869122314767722777781254330/1008541318168557", "-24228583507410305256968667596812010828680/87743094680664459", "-2776306757450025065442699802139402175920/29247698226888153", "-11612668471643540203529115041367364550/1083248082477339", "5715094138037296671719408976429036950/1083248082477339", "-261037661715188291033341574439477800/361082694159113", "-21424966749546549186256772169828600/361082694159113", "130830640877648820402169534288129500/361082694159113", "54909750962898133424748424691392500/361082694159113", "9408978612633600000"], ["22862377454398251265742099392825000/658903831425145364364118048963964505184457811422073", "10707205832589851389180392821599366000/5930134482826308279277062440675680546660120302798657", "15934166199530642923332644835302782000/658903831425145364364118048963964505184457811422073", "-128217495478328435771047241625511157200/658903831425145364364118048963964505184457811422073", "-20024946320471299311155256317876760768200/1976711494275436093092354146891893515553373434266219", "-917658520590746855428980137988454667048800/5930134482826308279277062440675680546660120302798657", "-850087114931890217593168703066788928932900/658903831425145364364118048963964505184457811422073", "-45001570116899125782546244313455898577554840/17790403448478924837831187322027041639980360908395971", "526760826881019507377037616614031674069003440/5930134482826308279277062440675680546660120302798657", "267252332383972002078297647602001287717084180/219634610475048454788039349654654835061485937140691", "36097088692485570803236471384047316974340661930/5930134482826308279277062440675680546660120302798657", "-1188773951623874211874917311844386313280355030/73211536825016151596013116551551611687161979046897", "-907014534697219486941754247460886503787466710850/1976711494275436093092354146891893515553373434266219", "-6708302903835732547966477589335128821927766972835/1976711494275436093092354146891893515553373434266219", "-9506602979671291314597538976487275649491859324310/658903831425145364364118048963964505184457811422073", "-7978431124403493194652052981454517932016767825345/219634610475048454788039349654654835061485937140691", "6001581163537185856866360807705436559145265504525/219634610475048454788039349654654835061485937140691", "109634061937667688812529468097421724215994282047185/73211536825016151596013116551551611687161979046897", "1096054115278791318930910949421640622998576069770220/73211536825016151596013116551551611687161979046897", "220004377999854923073774138533893415563128393502910/2524535752586763848138383329363848678867654449893", "6440325749217114698069774606433658875413133762354290/24403845608338717198671038850517203895720659682299", "-11677393668989162726972072052528874722786220206896875/48807691216677434397342077701034407791441319364598", "-172764162167546641530196547106451612182319374641374750/24403845608338717198671038850517203895720659682299", "-5686501313939258333296811219665817465531486260202103935/146423073650032303192026233103103223374323958093794", "-2568037183527733588733165788970849364118551052796756065/24403845608338717198671038850517203895720659682299", "6002049994764529421745742355490047133216396843484266655/146423073650032303192026233103103223374323958093794", "138499800528573378425697242100653208840484690846905241145/73211536825016151596013116551551611687161979046897", "50497569387945572023071268430548342114315349959506563335/5423076801853048266371341966781600865715702151622", "151724255999751055758656969273401588054115511970915612370/8134615202779572399557012950172401298573553227433", "-661160277291217396767731124558445641404375792034030525995/16269230405559144799114025900344802597147106454866", "-1112024542502334730027615756581794069030546638935837267200/2711538400926524133185670983390800432857851075811", "-719682443795307280513095741011875856456135630464741740635/602564089094783140707926885197955651746189127958", "-504863317875614986115951950163180447960513766211820563060/903846133642174711061890327796933477619283691937", "4026955239899974776661795783948008555350734263173987796485/602564089094783140707926885197955651746189127958", "2024258228350537372520464280633988355358782927175108199335/100427348182463856784654480866325941957698187993", "612277490627108455511149372974389887319630581447628334055/22317188484991968174367662414739098212821819554", "3953954079223314323350852226729387814704100386531045771140/33475782727487952261551493622108647319232729331", "8452299995215792001859797583352045672707090319832432882680/11158594242495984087183831207369549106410909777", "71830954119476442297136613687895327763206300218579290316150/33475782727487952261551493622108647319232729331", "10127614674244852531543086475091671547327680476972768576010/33475782727487952261551493622108647319232729331", "-66578428746139317927888169181289981791546073555366611943790/3719531414165328029061277069123183035470303259", "-2330300179963968881528182628026016127648437973984048824084105/33475782727487952261551493622108647319232729331", "-5190902101569800991838688644702791270938177743323585560995580/33475782727487952261551493622108647319232729331", "-1887610733795704240313098173947559059537734630185855690550295/11158594242495984087183831207369549106410909777", "5499403072810505350969721270050012065507729168392843534624410/11158594242495984087183831207369549106410909777", "12057049122817436714351248136111810342157517844693324504403920/3719531414165328029061277069123183035470303259", "8478190518614373358214696247351856208679536028783399734235550/1239843804721776009687092356374394345156767753", "-7316335778275488036210530253106368633318012617113052311960/1583453135021425299728087300605867618335591", "-9512004612567968556328582742140652621773262534679490211197175/137760422746864001076343595152710482795196417", "-8680749010519162685056541223404950080492547273817535128276180/45920140915621333692114531717570160931732139", "-1761036125997855136330599223856214985310943855987078197977850/15306713638540444564038177239190053643910713", "14858208078529815701413796472657274510429683591175233211765015/15306713638540444564038177239190053643910713", "63158092768931148398112069989277174366146009427096226830193210/15306713638540444564038177239190053643910713", "253980773321745045212746696950794097985993280315009955047686865/30613427277080889128076354478380107287821426", "106538517083156675835154982619941134102487443631905686935669470/15306713638540444564038177239190053643910713", "-308096009063335277387241875494604802768238836714005077207664905/30613427277080889128076354478380107287821426", "-764842631258348214704073099315702438300510834073855139860480105/15306713638540444564038177239190053643910713", "-1341270117786628560821226223424620498277765611788912861045550705/10204475759026963042692118159460035762607142", "-555131298087136535688700012396339595286346621125555577612646465/1700745959837827173782019693243339293767857", "-2291337918223836765860416629959178352773566227621911499751772425/3401491919675654347564039386486678587535714", "-132892191111374605825870939013586800001693766440042860277966830/188971773315314130420224410360371032640873", "139516511270375552333322093252258429236272505522880304302755705/125981182210209420280149606906914021760582", "1189986911441169251569824109067337066553347879328139065065878620/188971773315314130420224410360371032640873", "54125015225292616987083083914229734639434174921702132821210255/4344178696903773113108607134721173164158", "224295129323387552291381240108518640972458864570478505394286050/20996863701701570046691601151152336960097", "-21549901202891112788618391175942971294861036368828571215471735/4665969711489237788153689144700519324466", "-32140764204143944166062909231073878698765385349729423422800475/2332984855744618894076844572350259662233", "1675055901871232789362822957885453425832342158133085548192405/57604564339373306026588754872845917586", "12345638684194994678325549634841232404080951621032599828155400/86406846509059959039883132309268876379", "191535260569436615305552244549723123217800383256288431056116585/777661618581539631358948190783419887411", "96452548551749677833901490148727364309814852907219868652909830/777661618581539631358948190783419887411", "-426617610063297411107062672900523777998972847010466472558928995/777661618581539631358948190783419887411", "-521817809469771567367995991890705912170785883975346313007445740/259220539527179877119649396927806629137", "-1040071343770200520087743224982186614913993503237507410052083510/259220539527179877119649396927806629137", "-1474209192638367729999455677691026516179347295898923451165713350/259220539527179877119649396927806629137", "-524732680249707609890201407268757397416564278123131701094656760/86406846509059959039883132309268876379", "-104597272047465933128186350719492177316894811168523447280395250/28802282169686653013294377436422958793", "180318864022130479870817035569883518913019677140510100701133355/28802282169686653013294377436422958793", "303676958133863014093906742555853267931601851827786301002447490/9600760723228884337764792478807652931", "81821548008851265318161516834728570403938338365791604886911875/1066751191469876037529421386534183659", "48914922327369603969727077006930296408167051028934414133960745/355583730489958679176473795511394553", "25858056439486634556299243752171206300945327722548493222632615/118527910163319559725491265170464851", "38522817252947471488077224223553688493487292257663806826082240/118527910163319559725491265170464851", "4675475818731119410078582372589501557434410227002380355133480/13169767795924395525054585018940539", "-348993879191687305792991725953604830829080309513593004082130/13169767795924395525054585018940539", "-10174819189864068955959279217640632008947508012400928499836695/8779845197282930350036390012627026", "-450380269020142954326163102584965399875870462428196047056570/162589725875609821296970185419019", "-45285404125346959577903271714300643552756580013852172936865/12043683398193320096071865586594", "-13320085974978598894628224260474689498310405381854541623323405/4389922598641465175018195006313513", "-2283352548476001535044170897946690059977148715613134251617925/2926615065760976783345463337542342", "1732213300408612565348841624776818594189731787588797677272085/1463307532880488391672731668771171", "2996829483722068587768405598880056721493149322640585361877665/2926615065760976783345463337542342", "-910004196779995696052051465046362938261918373908654306316510/1463307532880488391672731668771171", "-884403921640299099446264451356162608703441022060443591159885/975538355253658927781821112514114", "175887657600629079840523607949274522304614750195458970542040/162589725875609821296970185419019", "10504273812122429701644404081074417875741135202400301747325/3737694847715168305677475526874", "55836804979557477562846044723157434048512610973562068103800/18065525097289980144107798379891", "59682727220521880799501961077561880416963716419855121937665/12043683398193320096071865586594", "75354840349981453773281760194629642293784556290714352751385/6021841699096660048035932793297", "103286709245993313795763100641921441980939134943277172332315/4014561132731106698690621862198", "8405701456618438207458591895006178327748159982388902503620/223031174040617038816145659011", "2823671237813177898279710186908617019908897233460365945210/74343724680205679605381886337", "567199712989581284259510320116958835194954946662352767570/24781241560068559868460628779", "1587972750947862205310754542647271911453507997882253200/917823761484020735868912177", "-103200001608187406518349760615123780687840922672667240170/8260413853356186622820209593", "-39115087338860266740999994484709436158276136526086657145/2753471284452062207606736531", "-2214117433149903690557925800375879721959097717948918640/305941253828006911956304059", "10645697184722248482792744344600935567934816798371415/305941253828006911956304059", "219438342326329658890483630369070480744406074673730910/101980417942668970652101353", "3551097116826502537547372987108609841590982933412630/11331157549185441183566817", "-61168609995393795083451892790018036868213637889397050/33993472647556323550700451", "-21678118121898429589956781044184525004591115304104310/11331157549185441183566817", "-6625946409434777871428482440971962690331687528031475/3777052516395147061188939", "-2755079817424286981619683735336081662657645993580450/1259017505465049020396313", "-106033428507077606087118259124219363241004346261110/46630277980187000755419", "-203572006795666974590669876952014682705318514287245/139890833940561002266257", "-16972313001957494265219523177792615584964111623790/46630277980187000755419", "301419501642690078913557954194101226694337780765/1151364888399679030998", "863034540347843971666089499613246230027068780110/5181141997798555639491", "19208159174819601423636610403431136753776534385/3454094665199037092994", "-5028574088231024748865174972473600166379634335/191894148066613171833", "-461388019866129728549098267609551376108007845/383788296133226343666", "1125458963740245670773289824528307078839048595/63964716022204390611", "145766640620698314969747528402650346965795825/42643144014802927074", "-10397932963451943200640324904883345695871710/7107190669133821179", "-3753405547322118240496295403435716395080875/4738127112755880786", "-404142766823746656367720265460676790112460/789687852125980131", "-350726401995555336032658812915973555835345/526458568083986754", "-12069063484333942010175473364800679422830/29247698226888153", "-8412822699911095300621642169943325630505/58495396453776306", "-17282778102771131358662620973174880455/1083248082477339", "17394997822219016332997787521749604825/2166496164954678", "-424733469392741197178611721715458200/361082694159113", "-44046059386887640940447075094791325/361082694159113", "199572564586603406337916195878909450/361082694159113", "84305952847867206183686567213479875/361082694159113", "14491333504327680000"], ["-4572475490879650253148419878565000/1976711494275436093092354146891893515553373434266219", "487095416964460664831812588066963000/1976711494275436093092354146891893515553373434266219", "81523410571952460703513690016376128000/5930134482826308279277062440675680546660120302798657", "550609264649415377972021075523973440800/1976711494275436093092354146891893515553373434266219", "17005535262977185674800667961802690443640/5930134482826308279277062440675680546660120302798657", "21423103649351194722941085614904636710440/1976711494275436093092354146891893515553373434266219", "-897110057579831295720082713080159177368420/5930134482826308279277062440675680546660120302798657", "-2022541136235792533743851312268310786421092/658903831425145364364118048963964505184457811422073", "-371852025100045685842827492528739551331232644/17790403448478924837831187322027041639980360908395971", "398432819964246884141000391197574432591937972/5930134482826308279277062440675680546660120302798657", "5119911645135860790535769927225295756668397082/1976711494275436093092354146891893515553373434266219", "137079135006531765910766739779107892005683042352/5930134482826308279277062440675680546660120302798657", "183878495750809829641851663242329902518938933468/1976711494275436093092354146891893515553373434266219", "-28533462645083917254177056950481856387926267875/658903831425145364364118048963964505184457811422073", "-5571178315659223684798272900039565736412257363459/1976711494275436093092354146891893515553373434266219", "-4482519381783680810193158993834961698119456697959/219634610475048454788039349654654835061485937140691", "-25100105119521328003837521953543455902635856885836/219634610475048454788039349654654835061485937140691", "-124433090284537004480179939076232648254245390226050/219634610475048454788039349654654835061485937140691", "-12334756586020660684921784254700075388931900569229/8134615202779572399557012950172401298573553227433", "522284689463944731222822271616413369888498159226902/73211536825016151596013116551551611687161979046897", "7713925258868294305286354500914263543266872910968836/73211536825016151596013116551551611687161979046897", "83870628178363357556005400091905804824424329077189899/146423073650032303192026233103103223374323958093794", "212427757076064880747766035656721997927209764530376205/146423073650032303192026233103103223374323958093794", "-104363160559205174053923557567586933925532687509642217/48807691216677434397342077701034407791441319364598", "-5606690296929255630048008042804972486533729651933005911/146423073650032303192026233103103223374323958093794", "-26724061869174109391127625097390333291164375871003086043/146423073650032303192026233103103223374323958093794", "-56701445732011511557333287449191692097115921788750078369/146423073650032303192026233103103223374323958093794", "121019896141378339107316070233180494768206634630308748379/146423073650032303192026233103103223374323958093794", "491584233410538367157544156618803379712746653097888558673/48807691216677434397342077701034407791441319364598", "585174127611862090966610403191414861135202096678498456073/16269230405559144799114025900344802597147106454866", "440434420490973141249820225435331878738765955445450839323/16269230405559144799114025900344802597147106454866", "-545965302687460014360573810553346427916269703329031429345/1807692267284349422123780655593866955238567383874", "-808648672874026346847945444538490199808217043758537068633/602564089094783140707926885197955651746189127958", "-3429889010009947460819214278379142708538454385153435998713/1807692267284349422123780655593866955238567383874", "1282231666922212610972770215803889568993016586611187368041/602564089094783140707926885197955651746189127958", "3734875690080092052069449569637406615234287890793792082827/602564089094783140707926885197955651746189127958", "-3440510783818398830183401602115301739859387264716373933963/200854696364927713569308961732651883915396375986", "3980867726762901257033936421905597856172940405976931823300/301282044547391570353963442598977825873094563979", "24400402278484981985902681351287646837288904762054952647174/33475782727487952261551493622108647319232729331", "105878193071875391698250935135781880264094944842937418734076/33475782727487952261551493622108647319232729331", "185297365495106620087823129036363301918790448700034247948704/33475782727487952261551493622108647319232729331", "-228503082328362851106553787304350075073386964346130021973545/100427348182463856784654480866325941957698187993", "-1401224538316416267205735305363504111226157899545261900341191/33475782727487952261551493622108647319232729331", "-1723778985267134269246823834956380595001034736106291215432003/11158594242495984087183831207369549106410909777", "-1295680057741368017485624579678990404434243042507658903010693/3719531414165328029061277069123183035470303259", "-1015972834595658840045202269217272819106766629859948378815658/11158594242495984087183831207369549106410909777", "29313678725741879161961748207353778553991150303497848590107754/11158594242495984087183831207369549106410909777", "33522049788100030051446778842080199115000817700200813610220726/3719531414165328029061277069123183035470303259", "2574644091401395742696360814189312179710217190493235469248569/413281268240592003229030785458131448385589251", "-22222742034548788136732380750368014249942699690524690199226935/413281268240592003229030785458131448385589251", "-32280356225533713654995129449919749335955678618091923469659082/137760422746864001076343595152710482795196417", "-19584734537738410582458288004243290122479334730803914477534457/45920140915621333692114531717570160931732139", "3678515962728722848020172728842736560011788058221366293455481/45920140915621333692114531717570160931732139", "247898694298592031889895138394018933165106341689383438390986095/91840281831242667384229063435140321863464278", "722677019184411596833952765546203017180258125558411437832122561/91840281831242667384229063435140321863464278", "1107125260796208650690253501726290496672033095428638589619107553/91840281831242667384229063435140321863464278", "3463648031956904300579763668215268502904602102651886322527799/377943546630628260840448820720742065281746", "-110758821998877093917466776024236674161965926736150341803982689/30613427277080889128076354478380107287821426", "-1392130394255670493201442122110636805190813667134384002244286715/30613427277080889128076354478380107287821426", "-2264227556938934829615388071572528117768292505936658143361538437/10204475759026963042692118159460035762607142", "-2405487168316972421355256599126758139527127436943242496669820575/3401491919675654347564039386486678587535714", "-4438248588829339684414339941726462381711025105479096872980045273/3401491919675654347564039386486678587535714", "-772781809683357775921820453974926005022941467238973894118972121/1133830639891884782521346462162226195845238", "1183378221921108446546532627324682944806784942244809007618650833/377943546630628260840448820720742065281746", "1123595651972623806827241031229729623631320926707618179488187357/125981182210209420280149606906914021760582", "348708630706505942147983440897696315880758770187158209057738525/41993727403403140093383202302304673920194", "-98199009948463663400747610349033217705324090210770965309211345/13997909134467713364461067434101557973398", "-326213783072850876491352130690280234602084163181328296741605911/13997909134467713364461067434101557973398", "63283356259603350589498192480947808185494551007939045934157453/13997909134467713364461067434101557973398", "274572888649389155273427783758806434840974064275800628039058203/2332984855744618894076844572350259662233", "2057253840649329112151163450596913879092754269282285585741655517/6998954567233856682230533717050778986699", "308417496118909338315724237592270213613381607415098056842945791/777661618581539631358948190783419887411", "112052410240519374462911661350999042495471205706925042971304879/777661618581539631358948190783419887411", "-1798521330643321386390659180528280358768132973926518141144712162/2332984855744618894076844572350259662233", "-63181016303007121802461865344500779524660451413853558717228680/26815917882122056253756834164945513359", "-1120104550798172770868439875711578337139922574340333969865287890/259220539527179877119649396927806629137", "-574994230113454518681988245975471466990501449340217082065097698/86406846509059959039883132309268876379", "-263518972843086821796511736205438600500320171525245110161507163/28802282169686653013294377436422958793", "-247737584531205210885375168091103425052279602381718396597299993/28802282169686653013294377436422958793", "19638441346541713830419380394015619513015948378862656024407441/9600760723228884337764792478807652931", "86205703185223450728309065664996580833266010981445535264587838/3200253574409628112588264159602550977", "23257077290194660754084172447288846747343836238758150767757028/355583730489958679176473795511394553", "48794089222823670926817410131488126919406174741961193411335187/355583730489958679176473795511394553", "11535910787211880802038408567561015597337503715107878111429388/39509303387773186575163755056821617", "19570092167816367501522681087689453802952754664539995890524662/39509303387773186575163755056821617", "36176438961240710822081221843776750573025179177355916895702949/79018606775546373150327510113643234", "-17960246421140844359383549176996642805503515368102766378948045/79018606775546373150327510113643234", "-39961369434002856761159588142558842483509602582112448634441511/26339535591848791050109170037881078", "-204048708046513976992950416175237341227044909718249321589097817/79018606775546373150327510113643234", "-62366514139798949741257219841454908288769573279645636015655775/26339535591848791050109170037881078", "-2211260341663417349228449205254067230334272957054086585092821/2926615065760976783345463337542342", "7330422212154848730797530630448597204262433441703407612440149/8779845197282930350036390012627026", "1941925209522608555593343101304100324643824946413838612596895/2926615065760976783345463337542342", "-2722859814818279311045018865253431406505535880557767325253619/2926615065760976783345463337542342", "-1457651457723343554376326572958327005682340421283894592155251/975538355253658927781821112514114", "-64958765855620245680946843604017016017152096453167187593733/325179451751219642593940370838038", "776212856361825511663768958271410065483571643909018797549/1245898282571722768559158508958", "-17367339376090205277910584878618772415683147984077057652701/36131050194579960288215596759782", "-13554383746335250749298751492709899200680459563574083578043/12043683398193320096071865586594", "1233882657988204795076573554090868836010966665095848154979/415299427523907589519719502986", "53902122152220654057513109805555578475340991985410884926393/4014561132731106698690621862198", "17021186161437251830517339232604422399480343729845347462158/669093522121851116448436977033", "2179545002870400960463748297414591293095959204266238731316/74343724680205679605381886337", "1482941198881326567699865781361983550834628024133859939394/74343724680205679605381886337", "90803165901592889512005850806670046635696170423511629002/24781241560068559868460628779", "-71609012938806716037285097586582614143286439376526497049/8260413853356186622820209593", "-3433023320610522363791667381451802148168271779710534483/305941253828006911956304059", "-5558130907586467078201746058700702258160679732543531019/917823761484020735868912177", "1461868678645924778445822712734087522150968957968891/305941253828006911956304059", "619103742484233841147064887803972003458426937946736488/305941253828006911956304059", "58339817811654806163292149705671762577585315257513504/101980417942668970652101353", "-38531152731262549292413346359007905061705048453856848/33993472647556323550700451", "-13004125590735023751130315557309124601025883801769245/11331157549185441183566817", "-3833274092726205175130267730087524608353960497177771/3777052516395147061188939", "-1920444000989309128457839330689146244103442316840748/1259017505465049020396313", "-251282108654915125620013940565378091143316028769719/139890833940561002266257", "-173405844376442586536789474774295848316203238858949/139890833940561002266257", "-30515633319485274928839545862839230302855036078031/93260555960374001510838", "6729860545813226709685822787597006642078221949765/31086851986791333836946", "164000484903071184837035421243459321950980881743/1151364888399679030998", "14122447649228688315848651115725092605452741617/3454094665199037092994", "-29001543494363205911265227499983500297275461717/1151364888399679030998", "-180901453835521124609354618559890481802758511/127929432044408781222", "648595810337037518823775232792027252791544159/42643144014802927074", "130345758882892901536711086060732646318529479/42643144014802927074", "-5695522424949108400943493470712529471086847/4738127112755880786", "-318118082062336817100956083102333359692245/526458568083986754", "-619191891616264562116439743861126641971563/1579375704251960262", "-10974344736082196269032619777034112867685/19498465484592102", "-63167644184300265887672417991031385195159/175486189361328918", "-7468760214388208453343489660463256207189/58495396453776306", "-30023062355255728668322703068648780625/2166496164954678", "15486921194095002079695219300471667115/2166496164954678", "-408614101781683216508457672821916685/361082694159113", "-52345693715973560973169805987494785/361082694159113", "177692627533539486845192659296177825/361082694159113", "75654968298601377662866820582276625/361082694159113", "13045244419823616000"], ["-2430010514467005727189593696978800/1976711494275436093092354146891893515553373434266219", "-1239068449523226550681265261612048600/17790403448478924837831187322027041639980360908395971", "-6042223705254059713152760940015453380/5930134482826308279277062440675680546660120302798657", "1262319888830050932462397664519208680/204487395959527871699209049678471742988280010441333", "775217455562516401086456898869084273250/1976711494275436093092354146891893515553373434266219", "37229577689928338500913256859147984820540/5930134482826308279277062440675680546660120302798657", "321215356468018067803578438253770694917490/5930134482826308279277062440675680546660120302798657", "5028706546162587582442032582018471726886024/53371210345436774513493561966081124919941082725187913", "-77566783242486448308729510873985746569596768/17790403448478924837831187322027041639980360908395971", "-1060062645091930585826459901092604119232493564/17790403448478924837831187322027041639980360908395971", "-5224090983376360872384987792761380256350246549/17790403448478924837831187322027041639980360908395971", "5342781475212719916728368670513525416600011307/5930134482826308279277062440675680546660120302798657", "134440182715436812816007376849498399924170575978/5930134482826308279277062440675680546660120302798657", "605586144544366659935064772167176134425059996347/3953422988550872186184708293783787031106746868532438", "3192557011891894754419221101941932140563020871027/5930134482826308279277062440675680546660120302798657", "180052984435618066495617875722890445435427670667/219634610475048454788039349654654835061485937140691", "-14374333930943269928335198436807694447296162077151/3953422988550872186184708293783787031106746868532438", "-574971677774711586406990876988127133198959358957/8134615202779572399557012950172401298573553227433", "-308807273177873271282585618376242581948723561402675/439269220950096909576078699309309670122971874281382", "-1795917404834723948291090907592567368912471275652571/439269220950096909576078699309309670122971874281382", "-2315385103960990858692149249572778160667707674649689/219634610475048454788039349654654835061485937140691", "9730853865380567153050608928785547991654781928486921/292846147300064606384052466206206446748647916187588", "66452695326676331637241365702852261350770525580543617/146423073650032303192026233103103223374323958093794", "155492706207988560767978568908593249550608922619569482/73211536825016151596013116551551611687161979046897", "312939543243684888482316510511393717705535501098582036/73211536825016151596013116551551611687161979046897", "-883465300822102337124932685765204555551792679569676254/73211536825016151596013116551551611687161979046897", "-20377441868034985027941737461856995173603137940000346087/146423073650032303192026233103103223374323958093794", "-40702500600835977264381201288559213296581342751115790558/73211536825016151596013116551551611687161979046897", "-146986623663539780872642754857548843320032464555702764153/219634610475048454788039349654654835061485937140691", "243548914314006814614226147362505676383541697866222897083/48807691216677434397342077701034407791441319364598", "1514551779728486842585091976696524402351597770785211873799/48807691216677434397342077701034407791441319364598", "1587197391011062364447609382646033480938256109430990034519/24403845608338717198671038850517203895720659682299", "-1318996827819196365780076501588131036269619421311158947013/16269230405559144799114025900344802597147106454866", "-4212694987619939001510711775885105835654739717421360404769/5423076801853048266371341966781600865715702151622", "-3892175768033305281515980515622592128234961912501833230350/2711538400926524133185670983390800432857851075811", "680644307620685975203769458379718808817532298027503653309/1807692267284349422123780655593866955238567383874", "-1520950401798912069971572164976955528802455074062279500834/903846133642174711061890327796933477619283691937", "-162073627978230625009506901846549580702614851974076212337323/3615384534568698844247561311187733910477134767748", "-36483481780855981138878718341186749229492874990736954605927/301282044547391570353963442598977825873094563979", "55505661689188589814889791637519314165823661722514866462226/301282044547391570353963442598977825873094563979", "572004280207760974614817051367776561551507373730583983726422/301282044547391570353963442598977825873094563979", "1059246202832878624150943125885847586729148197075394107542105/200854696364927713569308961732651883915396375986", "2134039051714038700693911264634415837109742584436714143801790/301282044547391570353963442598977825873094563979", "-1269803715289904044044646823064414865884903825051619581286249/301282044547391570353963442598977825873094563979", "-7428426871952230671662924559417161614504852127491041024401036/100427348182463856784654480866325941957698187993", "-19395351811393574655854345341631496973898669932698556605405637/66951565454975904523102987244217294638465458662", "-42164320981536388273582922101312120583643941944421175674275636/100427348182463856784654480866325941957698187993", "38027700115994457383681885679718379391266213481973769997485335/33475782727487952261551493622108647319232729331", "52829105397499280212968079838665116090559202957050548891830045/7439062828330656058122554138246366070940606518", "50035779756091296985402620975929744284601118791913924263141776/3719531414165328029061277069123183035470303259", "-27692550675853325847621907106230748924597733222873060667496791/2479687609443552019374184712748788690313535506", "-114825853902330026423926866604646139086322886015575034206010963/826562536481184006458061570916262896771178502", "-164714249923663715840966397142263207694685303013108992891437507/413281268240592003229030785458131448385589251", "-782318769299319396682168722432954143057872151040675668162021801/1653125072962368012916123141832525793542357004", "464347812638905826538221739986178417660146852216078677696692817/826562536481184006458061570916262896771178502", "1450896134331418962843826059810089627267221146769256366099611942/413281268240592003229030785458131448385589251", "1025541605888202485053744718043576597983868010802546804081133820/137760422746864001076343595152710482795196417", "511650663017855193019984454497640764336871949385393165561608611/45920140915621333692114531717570160931732139", "5143918578836844951052232422893753895334994027441455327640398783/275520845493728002152687190305420965590392834", "1264073254171203328390035968432328375956111060594695741067547224/45920140915621333692114531717570160931732139", "-160575834646440268481864710880157810591380811175410301389587503/5102237879513481521346059079730017881303571", "-10177959193370078701052487716417518097929984198979514912299978503/30613427277080889128076354478380107287821426", "-9320267561179816545344747017364412456491817871276281719453478863/10204475759026963042692118159460035762607142", "-603635473603445052592404256877041263042601334800425176302747501/566915319945942391260673231081113097922619", "785470727692571081938879269558667305276277850146914932494134557/1133830639891884782521346462162226195845238", "1624493025478698311709260327279797429817605366151349597973122043/377943546630628260840448820720742065281746", "298165208361973932401059060614585134183337430854586531606059431/62990591105104710140074803453457010880291", "-651995735865769413702849837756611350625884844752526476011645817/125981182210209420280149606906914021760582", "-1355883573648786129316487990689613957569047884193477495317428936/62990591105104710140074803453457010880291", "-1656575346165372562452820628718313695747122316738300179839871191/83987454806806280186766404604609347840388", "2093374116328535307250943963263788803103466124788774027269868582/62990591105104710140074803453457010880291", "1061392881547235909543692067911058568260479043862907498694586122/6998954567233856682230533717050778986699", "2071566143276503580327033680013809749895141458288885480562467550/6998954567233856682230533717050778986699", "13970736348245193032492570999298063234337507094884314017283689275/41993727403403140093383202302304673920194", "591818484636494891492499631106164040307552203460797729178005395/6998954567233856682230533717050778986699", "-127801432406655816211993092610901375999065178160239106771544843/259220539527179877119649396927806629137", "-1068312157653820107887177232648142254134150906702585517871394114/777661618581539631358948190783419887411", "-1521721175754929751814552785592435604760795454558340770648406357/518441079054359754239298793855613258274", "-496287200584635507790984477255950355035637160422680588045369091/86406846509059959039883132309268876379", "-249416830515103614002496844673211046646115936487824821735599117/28802282169686653013294377436422958793", "-17568010950462928703077027603501508395346252684883153105851597/2133502382939752075058842773068367318", "-11791050641019120918921754099534919175131178992550142348119337/3200253574409628112588264159602550977", "12760950638929859322362907057494972187274760266364767676810593/6400507148819256225176528319205101954", "50758798113279526093358356289455061207525541456749910060038303/2133502382939752075058842773068367318", "13389970862359269778667541493785417916884231598989620199712273/118527910163319559725491265170464851", "411636580177232426369080854210858704481500217759316546703235539/1422334921959834716705895182045578212", "290267016854974604604845747596015435554786732742895246452739263/711167460979917358352947591022789106", "22947520738149919413149397065745979293442480877127950682108058/118527910163319559725491265170464851", "-155633813359882187072238509082199863327051722178052469531508164/355583730489958679176473795511394553", "-130975596502151739467582476021241309947949924718092739895369984/118527910163319559725491265170464851", "-30863320682122941140402041189152840903812755154158315383111875/26339535591848791050109170037881078", "-5445258336829181146056907150602043352319239703234509375956466/13169767795924395525054585018940539", "6145704941724160908331363024302323977622718567008550366235681/13169767795924395525054585018940539", "3566631884500485906793658345626435127591761307988174897881651/8779845197282930350036390012627026", "-4555864137627023501526558206637578003179969201776401852922797/8779845197282930350036390012627026", "-1343860788773010881644729095079263440921551619948635349719427/1463307532880488391672731668771171", "-28771726481240477545870904102845728338138613797229952944239/108393150583739880864646790279346", "7448698939197122909196740422355960244177118323278822117827/108393150583739880864646790279346", "-56747691669764262107831111979093833932510456677286572160436/54196575291869940432323395139673", "-10328089848356999682951112495023120325587934489206406400059/4014561132731106698690621862198", "-33075390531547446318495384003179957425649006852647752124438/18065525097289980144107798379891", "73736078602268187166194221596464533148833728055382772296175/24087366796386640192143731173188", "763567812656968367511442760827943471769726532018281852875/74343724680205679605381886337", "9503256911259180178512585154069236086263162816777080893906/669093522121851116448436977033", "2454863580516273290285347880757416488485160605175263238882/223031174040617038816145659011", "52109396357676600627338385506350784837611223392629105199/16520827706712373245640419186", "-90452297197953760128996804605204727213542486679263632436/24781241560068559868460628779", "-46657024884489035420011342657667607622796830789126606189/8260413853356186622820209593", "-9018281785329301976858688306800386690470668574809839288/2753471284452062207606736531", "-234402162730972626056397213067483145159052901880998879/5506942568904124415213473062", "1079980003786263665989540949280997701044396659205797226/917823761484020735868912177", "44819111224370151219012517149189742754394955540340039/101980417942668970652101353", "-90001262424579368139372504044747086625122083357799195/203960835885337941304202706", "-13148494910083368201407452231279408545022801224238102/33993472647556323550700451", "-2211059911606238509760789457020172063978157728102283/7554105032790294122377878", "-55177599578170644331326488975221444055764530398999/86828793480348208303194", "-375694260349611828301970446135168985491710674179237/419672501821683006798771", "-125872789096923987593596096579736960373279574044347/186521111920748003021676", "-52789182750306411334779193270232509230878061049843/279781667881122004532514", "5314055181492027184677379469108952256185416416754/46630277980187000755419", "135056292419907120375980259395506374768962674324/1727047332599518546497", "10191213950754997008785235839219913801054925295/5181141997798555639491", "-53265842106567580410731468402221123622296953775/3454094665199037092994", "-67584308471426091916240831829792518222569884/63964716022204390611", "178569359623498840233527485909302810741720629/21321572007401463537", "74362258116027094248829242290212548625017427/42643144014802927074", "-8772972749358677497683357080717331497780809/14214381338267642358", "-651810482603173236018033186516987242776261/2369063556377940393", "-282786384488580330471722809050785048314057/1579375704251960262", "-157070220036150881546634169221463937455811/526458568083986754", "-52326306247477879742996219304017699062283/263229284041993377", "-12639339582403649269173531002520086162963/175486189361328918", "-24733849461150641073353585066151423130/3249744247432017", "52515456223553055194094248867958890755/12998976989728068", "-753753209009841938925669560367930910/1083248082477339", "-38593765390048029873306886114442190/361082694159113", "100162007203658506101422093588471550/361082694159113", "86074055575775989935178927434598125/722165388318226", "7444380949125120000"], ["2430010514467005727189593696978800/41510941379784157954939437084729763826620842119590599", "-20413595596809341090898653502840400/5930134482826308279277062440675680546660120302798657", "-29062120462400363212046176092973018420/124532824139352473864818311254189291479862526358771797", "-206667081076105111581355467615059226980/41510941379784157954939437084729763826620842119590599", "-6425145777754294482370740510444807138670/124532824139352473864818311254189291479862526358771797", "-2198092764742790461670726357645019557570/13836980459928052651646479028243254608873614039863533", "54921768115856115071751798663238968374770/13836980459928052651646479028243254608873614039863533", "3174318709179175458666132545591732196098078/41510941379784157954939437084729763826620842119590599", "29659444791200177948778005396450133810501692/53371210345436774513493561966081124919941082725187913", "-19121276773303499406933017368014066023569412/17790403448478924837831187322027041639980360908395971", "-21964720655065423284750672820408440746483295821/373598472418057421594454933762567874439587579076315391", "-21721205102765889155414934018614406927207425002/41510941379784157954939437084729763826620842119590599", "-76052004854841341548154291720985903286599581275/41510941379784157954939437084729763826620842119590599", "149256184625718774667331950243213882895428449829/35580806896957849675662374644054083279960721816791942", "6422824515650069910131418559977515083325188887797/83021882759568315909878874169459527653241684239181198", "18535170143855028893722217563679883301353708987802/41510941379784157954939437084729763826620842119590599", "26145088455570494780442142926447621138800741713663/11860268965652616558554124881351361093320240605597314", "316548408685018715857114800143825734598917393774129/27673960919856105303292958056486509217747228079727066", "280338762682987019662618310336009170931282146108039/9224653639952035101097652685495503072582409359909022", "-998398991861716811533477509391752430726599781838944/4612326819976017550548826342747751536291204679954511", "-979870125884111293646643449382790850332200941333225/341653838516742040781394543907240854540089235552186", "-89668247134805041698000779390023482163293713853919717/6149769093301356734065101790330335381721606239939348", "-174552501507608480089476236325047126588202183779734285/6149769093301356734065101790330335381721606239939348", "377180580378854406134198196842182963080838066535435137/3074884546650678367032550895165167690860803119969674", "10175486670712821163330903020301145929180231063224125/8134615202779572399557012950172401298573553227433", "2593109172200900925618836495277255953105146487069935900/512480757775113061172091815860861281810133853328279", "7365555898130521842772740797944404577748711926014012637/1024961515550226122344183631721722563620267706656558", "-5190038796253571563194297297581627493364573808509677497/113884612838914013593798181302413618180029745184062", "-544284767315650014861710612264021004591450246690811653712/1537442273325339183516275447582583845430401559984837", "-3145274888546477760017519592637971823825210526493593357303/3074884546650678367032550895165167690860803119969674", "2273343698115708623179289129890304840253607189958435360/5890583422702448978989561101848980250691193716417", "1618035409863378795880793826338120921520186295496068448333/113884612838914013593798181302413618180029745184062", "15926916310564844595274237320095341112053024625173928435833/341653838516742040781394543907240854540089235552186", "1140055638883418387032967288572637336783348612190327946381/56942306419457006796899090651206809090014872592031", "-9728771741013063937658331476553665779020150192788071172317/37961537612971337864599393767471206060009915061354", "-17529286389914466574279044706298436675782496893611501109473/37961537612971337864599393767471206060009915061354", "12088378191630164524492973045485996391749421388686926640243/12653845870990445954866464589157068686669971687118", "55936346266168217532337364155030402513296972427691088549667/75923075225942675729198787534942412120019830122708", "-684937088157501889903940880099078779683857771824213664109337/25307691741980891909732929178314137373339943374236", "-233136737488336751817087825250796448704046245578366555540115/2108974311831740992477744098192844781111661947853", "-231520903567918168783524379502489495158819366548426337725040/2108974311831740992477744098192844781111661947853", "5912030623282557768679505868685899376358724945000965561695705/12653845870990445954866464589157068686669971687118", "3083036090017496874291269045463725538740337813277525290053471/1405982874554493994985162732128563187407774631902", "34512878570572775549241139767576854251597545663168138202516003/6326922935495222977433232294578534343334985843559", "5979984812090387639994374336113755589092669412560472006034815/702991437277246997492581366064281593703887315951", "-17916987844331540719017520870245847664498820987476483522883011/1405982874554493994985162732128563187407774631902", "-64575803790745839932117007842266630550042482920719448846299803/468660958184831331661720910709521062469258210634", "-252523247587774935876017094293712089581443623887893099940766363/702991437277246997492581366064281593703887315951", "27036455430078325270274028674497722484745279905981712723372515/468660958184831331661720910709521062469258210634", "166520651684023159077836000349419988674270645940869348093502835/52073439798314592406857878967724562496584245626", "528680899054169237319758899615576297296947600566473544491625645/52073439798314592406857878967724562496584245626", "91032094174861561625332049096247255312526341317189450558477711/8678906633052432067809646494620760416097374271", "-602439257837704871019234366863761870374070961625875501847375491/17357813266104864135619292989241520832194748542", "-212126688738204989375544136040098567194540383383299984958105039/1197090570076197526594433999258035919461706796", "-1369858139787599394987716798903583466308258232812724455632703839/3857291836912192030137620664275893518265499676", "-3947628694264055729847638464097686472972399491271144210670357815/17357813266104864135619292989241520832194748542", "575942240574464695666256909750881327199553152001447698219948849/964322959228048007534405166068973379566374919", "1846491225619848493579131956691311674237127577914472138003837491/964322959228048007534405166068973379566374919", "2496130861735704513550231269186019310223493718039966772242855791/642881972818698671689603444045982253044249946", "3043260052008538938796396999064623138172503852213723451843664571/275520845493728002152687190305420965590392834", "9480237317923008082198000899543095287441788034021279193196464314/321440986409349335844801722022991126522124973", "7732666284729989748830739761573303241615386629268390867648390863/214293990939566223896534481348660751014749982", "-6602475118000619819315700289229178471277284255614428108120085161/107146995469783111948267240674330375507374991", "-24784008361708562986389190297543708150043907902146632979292774731/71431330313188741298844827116220250338249994", "-4640853154335062765710436797199588198069091187066104031440997367/7936814479243193477649425235135583370916666", "-198497900305380614464158627545185023546956794663702208860746346/3968407239621596738824712617567791685458333", "4161220591434158609357079153611676165273692133033715404931526201/2645604826414397825883141745045194456972222", "2104727091714811421825703467334157135844707628525122809044576845/881868275471465941961047248348398152324074", "-1183277690538854263238812742996642572583509653367721104960733479/881868275471465941961047248348398152324074", "-17930916834975989095251299173053070376748229502011432939247797961/1763736550942931883922094496696796304648148", "-29132900950751689737101464929332055894890208331908986235361221827/1763736550942931883922094496696796304648148", "-2804003303393662363268409152197289563283076303433873035466405192/440934137735732970980523624174199076162037", "1669981638101498211726916371894027923745270883255351179173373166/48992681970636996775613736019355452906893", "30561447445672766094933209475211431377944323049034815903034616179/293956091823821980653682416116132717441358", "48657759551805860862473546249659813075043321526741071830869912731/293956091823821980653682416116132717441358", "7945672061542164436814827003889198815630951906802963489187233648/48992681970636996775613736019355452906893", "507991490247893005346484637873811228240744715276957407445402761/5443631330070777419512637335483939211877", "-45324358804760792247875452754525417337284728566935316243310097/1555323237163079262717896381566839774822", "-1598970317462355478816844672056245984348425818873232972900902093/3629087553380518279675091556989292807918", "-955390364124049915441760820986321846650680204364320235908722704/604847925563419713279181926164882134653", "-1290614496645427580824396085843665223048620736314089248264732005/403231950375613142186121284109921423102", "-61628263881955518222069043927950141978943606882270562972501017/14934516680578264525411899411478571226", "-8361331909445466317401550260663168946072475393468846271181441/1659390742286473836156877712386507914", "-216388407446378008874152133116328833712484844638036215518378070/22401775020867396788117849117217856839", "-199536751332984324048441386703609409549790693269599513705274355/14934516680578264525411899411478571226", "108446432035679734843209129716517929794552513263882214839411203/9956344453718843016941266274319047484", "875199839203225691519048729426010562762044631613144224871085779/9956344453718843016941266274319047484", "124690617147320013429518586947506822685021870084489403006065651/711167460979917358352947591022789106", "55595695044221409970523435294284413928805025473316254137856171/355583730489958679176473795511394553", "-102762965609443565010363737432123786155789599138369120246036994/2489086113429710754235316568579761871", "-515317188361061474035223410728293344550117095420899997933487203/1659390742286473836156877712386507914", "-31335528846251176996203454056722604395917247491244627580679057/79018606775546373150327510113643234", "-1556407599003508977412527340074665086678387076362378441508740/10243152730163418741709121681398197", "35491345833523693411107746103780244745944605636780316414402243/184376749142941537350764190265167546", "668827095404514308518893572766738421584122351241701086444402/3414384243387806247236373893799399", "-9630730573742630973920397512455272704059924257080289793889797/61458916380980512450254730088389182", "-225353726019171131546706735084211963923976064308637006636041/706424326218166809773042874579186", "-149892150528338257994139216356894583155298882226799066619707/3414384243387806247236373893799399", "44068301451909142380525048642105511467581900257587254257567/325179451751219642593940370838038", "-269547543187972923131025213703784510990586267342613744924853/758752054086179166052527531955422", "-329002120355136100853611515098475502882381030264884826506733/252917351362059722017509177318474", "-829537982231554320477341130524174026125438891404223121556855/505834702724119444035018354636948", "-47156575066744952621685236944214362168520221155576943233139/168611567574706481345006118212316", "3864810472662362889831093638329283632267916927913775238209/1561218218284319271713019613077", "21158471820015600462482131433500658633106878763482877460300/4683654654852957815139058839231", "12630114370968775815549345963896307589557566170126994500045/3122436436568638543426039226154", "957090253796419150361083497760446903784055981354986777/611882507656013823912608118", "-164884053468038139120881219777055791858648194753535915731/173468690920479919079224401453", "-110530418777737742690536192151110457494344400622372058551/57822896973493306359741467151", "-15539409919371274668740122756167194647461994536831443209/12849532660776290302164770478", "-1709249853681780027741976113512356088731188601334030285/38548597982328870906494311434", "2879079830953273702902494643316425085299963483382004905/6424766330388145151082385239", "91167653849888572454206078246824539049886847858505209/475908617065788529709806314", "-167400704158861609600171072397352567241610465817854873/1427725851197365589129418942", "-32285721247929763592592750224352989949613949809048657/475908617065788529709806314", "-1178817112068177060507696811472920121029123241613425/79318102844298088284967719", "-8384216043575321254264166909444747929245994311929147/52878735229532058856645146", "-3482076951217258487365022906790491245694042175182459/11750830051007124190365588", "-2913111689548997242995993819637126579304993039941879/11750830051007124190365588", "-48071598227409377419842497934133571588900588430643/652823891722618010575866", "13165637060756667119319104416901016970982001242653/326411945861309005287933", "3171080161130094552859147498441265692133447200747/108803981953769668429311", "16251035054558912672181033074417806089646192375/24178662656393259650958", "-153401804423221992605295678782806277786960816453/24178662656393259650958", "-2099602058269797591540348394812284931609554470/4029777109398876608493", "1190081706026101451962498839757021401269512211/383788296133226343666", "33213514301563509223761261201509152229884117/49750334683936748253", "-62779700373571758496922655689127998156829007/298502008103620489518", "-262982745751594778361001543871491855904377/3431057564409430914", "-39180635203097392482519430440374132094428/789687852125980131", "-1157628321023299732347763731004246762070831/11055629929763721834", "-12890373014165852039963693743558571631011/175486189361328918", "-33512774889617926617401613747284746682257/1228403325529302426", "-253897162432408295802171478063072776745/90992838928096476", "139466395166812809119864706213446641685/90992838928096476", "-312210514936155495496081930872816200/1083248082477339", "-130415868768066004683625874312742810/2527578859113791", "75558202986680295213794497825464675/722165388318226", "32804744381575553246546364616063125/722165388318226", "2846236392679680000"], ["51083650160320004056503494849600/4612326819976017550548826342747751536291204679954511", "87122319015704533552953421126838600/124532824139352473864818311254189291479862526358771797", "471619198871725898296235694144509555/41510941379784157954939437084729763826620842119590599", "-5304872467893808963555078414544448070/124532824139352473864818311254189291479862526358771797", "-216672505874632537528752618836229780865/55347921839712210606585916112973018435494456159454132", "-16691304815246879849307277882032348558505/249065648278704947729636622508378582959725052717543594", "-14565159842971523833465674927350038677175/23720537931305233117108249762702722186640481211194628", "-124198274997919010251201794569040266093111/106742420690873549026987123932162249839882165450375826", "921195537997443035511453884289809846463323/17176941260600341222733560172991626411015520877071972", "564591623761485330367631310999344549431467775/747196944836114843188909867525135748879175158152630782", "3710247397374343154268779366457248873666839585/996262593114819790918546490033514331838900210870174376", "-38281473874229448390781307801059466199359955785/2988787779344459372755639470100542995516700632610523128", "-294535121034834884960710263603214266636038792615/996262593114819790918546490033514331838900210870174376", "-403640682492724044520358682270683837773649242847/221391687358848842426343664451892073741977824637816528", "-2440769770300639272849448377305709088667320899701/498131296557409895459273245016757165919450105435087188", "219627303994955016480197570051625085307332801385/664175062076546527279030993355676221225933473913449584", "13547825508034485834751187091681675191607760011007/221391687358848842426343664451892073741977824637816528", "262004661531905590931395785324555525515166832886549/332087531038273263639515496677838110612966736956724792", "157484197367746319907907511327981236987417526608369/18449307279904070202195305370991006145164818719818044", "3832747096727445187616244992107283406755233380392363/73797229119616280808781221483964024580659274879272176", "8641032838637364112122185946611893376500025894461681/73797229119616280808781221483964024580659274879272176", "-32773281731335622331920956492589242640905075607517895/49198152746410853872520814322642683053772849919514784", "-87776571190729867047368086982119806992775958489316797/12299538186602713468130203580660670763443212479878696", "-1461817425136209622566853430975204295911455632058960729/49198152746410853872520814322642683053772849919514784", "-984559794147948190983771369193376688185787120926673599/24599076373205426936260407161321341526886424959757392", "2474975298160417619979545492610539417826214167033092423/8199692124401808978753469053773780508962141653252464", "685866033552960687240581068999823626020267869916715063/282748004289717550991498932888751052033177298388016", "22604620985131449307119057595791031800075207883739750245/2733230708133936326251156351257926836320713884417488", "76431671512374925644940157601088230508684703054059536203/24599076373205426936260407161321341526886424959757392", "-354922346510076254939753910780544348704485751899247950887/3074884546650678367032550895165167690860803119969674", "-13867071026584687684612350930508280916010113905898208957855/24599076373205426936260407161321341526886424959757392", "-3254188463740855628335311396781136585299650649939276772647/4099846062200904489376734526886890254481070826626232", "4683235717880693005805381666912340564079211967438571111079/1366615354066968163125578175628963418160356942208744", "24411844837756024207851493302635926058747716931203927828381/1366615354066968163125578175628963418160356942208744", "17522200597054042843873260535233528183476381365650343774601/911076902711312108750385450419308945440237961472496", "-19332642579535521563320456020891491698895190302477554561303/303692300903770702916795150139769648480079320490832", "-452314292151407961716443819735228304037445065512355524875/5623931498217975979940650928514252749631098527608", "169073102790290012474057172299915399967004124281525637562461/202461533935847135277863433426513098986719546993888", "672472998074515152689268591343247634248684827418632238381801/303692300903770702916795150139769648480079320490832", "-410067194767009141227507917544127960948628877538202116131203/67487177978615711759287811142171032995573182331296", "-2202039230866573351724665880062563181167790092001736621086961/50615383483961783819465858356628274746679886748472", "-3051256152513075792018560121919797114815777518461074245046887/33743588989307855879643905571085516497786591165648", "-1261593688470178504447137314204632543590097860675539320541791/50615383483961783819465858356628274746679886748472", "12888027918949390071240439011885666764027297632852986628760737/33743588989307855879643905571085516497786591165648", "11630493888358224350779335904036385976746351958887841626140499/6326922935495222977433232294578534343334985843559", "188865754707203915393085013532503904601187990324898150191410059/33743588989307855879643905571085516497786591165648", "26940949982329927386704792961124116629958725278653227711960299/5623931498217975979940650928514252749631098527608", "-48310491148742521347150359963318047488256550918359027519410673/1249762555159550217764589095225389499918021895024", "-1917974453236566766886997087822652335295949273818630899872101409/11247862996435951959881301857028505499262197055216", "-403426115217033839740686883666434809847685376194360284208234069/1874643832739325326646883642838084249877032842536", "420135022867003276553219028897607094787970688011343581628152409/624881277579775108882294547612694749959010947512", "1619180977606911799989400915073512819299529867173565860508131269/416587518386516739254863031741796499972673965008", "54802069374497945128030638467059920650023563190044548731151159/6612500291849472051664492567330103174169428016", "604539188159510261441614361652817500784001800633745943411338123/277725012257677826169908687827864333315115976672", "-338357206531391892092114415152929915226630543922217573502088457/8678906633052432067809646494620760416097374271", "-3653429356429630385090926799892760317963633815795121518610063451/30858334695297536241100965314207148146123997408", "-22076866866725988300621259341203556993232188306144822500964096383/138862506128838913084954343913932166657557988336", "-3199363489662726306175326983629393560995199900592371462206536631/46287502042946304361651447971310722219185996112", "354433261756004991938419895318224427443609701485462480503413689/15429167347648768120550482657103574073061998704", "588500193904096943940680515369638174024969425733098526355451089/5143055782549589373516827552367858024353999568", "34055016771703248999024148275050355852421864127195158261276600439/15429167347648768120550482657103574073061998704", "27766217863860749129598940415932432712620270193656323408595382551/2571527891274794686758413776183929012176999784", "622798151465236221672209550888366177937161346381694435992334791/27211935357405234780512315091893428700285712", "491542344833401341442870860475634111139949446262528798804726961/61226854554161778256152708956760214575642852", "-2824525847179620989293219186414478232960475280706110081994532192/35715665156594370649422413558110125169124997", "-18475356772178957757706961858570254184809747791323208014318712245/95241773750918321731793102821627000450999992", "-6130103165687139460155492871545700479408621119141597770908674071/63494515833945547821195401881084666967333328", "9000577313658278171647671670562231035647541745532320757947269127/21164838611315182607065133960361555655777776", "412836418714599141339449165237448463503465067084404113367835472/440934137735732970980523624174199076162037", "149606061612459188454852779146695744032300077849427587016292883/671899638454450241494131236836874782723104", "-17541014120113601259176441845215235941808511883936109594078209569/7054946203771727535688377986787185218592592", "-84800214112610917659561394418313029738763974805103485018329982299/14109892407543455071376755973574370437185184", "-866805528885272059057388428031006203086205784432622691461705437/125981182210209420280149606906914021760582", "12793864722096094086245034093998704182203712892985131253185841/335949819227225120747065618418437391361552", "369398517964324455062628579669745990808922155328025526970475514/20996863701701570046691601151152336960097", "90702172090090911251556727065951628835256712846221102323861396323/2351648734590575845229459328929061739530864", "20224855378788147383201174158098327070777907305653781566401189861/391941455765095974204909888154843623255144", "17538241167178440848884995280397554214405138797462900345082514589/261294303843397316136606592103229082170096", "38481910628566367152049432054973441160521773877230127511403633/375422850349708787552595678309237187026", "821913222844380884328770671472297189482407740407456540408568045/9677566809014715412466910818638114154448", "-1438122314437969078278957466929794249515862165398803813412551815/9677566809014715412466910818638114154448", "-867070086136984930080263850630109680673255410650412945710371321/1612927801502452568744485136439685692408", "-47391905408068243156523014372702078525234935928228342536950782/67205325062602190364353547351653570517", "-388949913969286986299045389364428467687794432031285000332823703/358428400333878348609885585875485709424", "-1342373963978156143401182332884765203906211302206532955047641889/358428400333878348609885585875485709424", "-292054056051586735208875518683732984227221569538581670935079043/34136038127036033200941484369093877088", "-59064807289728764668873450410260434425129491963253019736456239/8534009531759008300235371092273469272", "339970759730029764669327823822269694927944943370718073686580541/26550251876583581378510043398184126624", "5304764045977012809594290609964236617284741085577280490934483903/119476133444626116203295195291828569808", "733078373044305792129743009274008235505328849501287916257214527/13275125938291790689255021699092063312", "604954606981461511554254338805893076636686842793475670127111877/39825377814875372067765065097276189936", "-2350411073410240311330095917119858814728571187938120080264140539/39825377814875372067765065097276189936", "-1288813709248080378757567568237645980966353947409987700014638507/13275125938291790689255021699092063312", "-46457501004765821832404921899871707749889962913151122345262479/1106260494857649224104585141591005276", "243337111122259330094422970360279214684557921205170072744778781/4425041979430596896418340566364021104", "47549651510380090741338690334177358701304014185068789167701379/737506996571766149403056761060670184", "-7511686270601728186055572591638858597647330727418483577407951/245835665523922049801018920353556728", "-2092711760453863505918668486418157838949476205391201864538987/27315073947102449977890991150395192", "100721792612244049713728069240888638255201480420434955528225/7804306842029271422254568900112912", "1816300559981752073457984851289346181878746440774881990643875/18210049298068299985260660766930128", "-5202309047009792455384835098655565092960057198988914720537/433572602334959523458587161117384", "-149503239700783139818404977982204751766372013751988109326123/449630846865883950253349648566176", "-1188885400018755762360219079510083109421525808732995508297689/2023338810896477776140073418547792", "-173958526258402219508515793488963892886402138802626570529297/449630846865883950253349648566176", "34781324077621615032021011142871753299545011313188641295657/112407711716470987563337412141544", "10344594570609551618347655421800074575637519533929770995055/10705496353949617863174991632528", "12801854028778870310738788073132768316958966071629874080971/12489745746274554173704156904616", "1388658478369298079258426264520509844508689370365714688995/2775499054727678705267590423248", "-100393315497336446411752211741305625466191929182290571463/693874763681919676316897605812", "-417400328524088854968719856215170839881921440989563489953/925166351575892901755863474416", "-48782119893315974420074727495519809809800764279841704819/154194391929315483625977245736", "-6643418178079073229388057754642678381335793715469937197/308388783858630967251954491472", "12008174393631192945460129715105234353606297575427306273/102796261286210322417318163824", "99885425373336620215404268952719921677702015856984313/1903634468263154118839225256", "-140741674702039832980079840942739311834176494425542931/5710903404789462356517675768", "-3411601856203766734286020717146752925484787863/1221842228379560199216", "2639041286812035877342024914439318630839033786390805/141009960612085490284387056", "-17640560450314957545015999673570591882209631575345181/846059763672512941706322336", "-2375949898947168147944838323893626941348493850709815/35252490153021372571096764", "-857408682005524987706127794905819341785655593828069/13429520058293856217560672", "-316533195749164705985141460197168108117039231404097/15667773401342832253820784", "52091927811223052636583748325984442258196296437243/5222591133780944084606928", "13355655036298089350963225473746351248015629135111/1740863711260314694868976", "101390827019067223470250564509226954805803135619/580287903753438231622992", "-352355843103324986252334706764676281263525690615/193429301251146077207664", "-5655221584933431235958975702572180858825629665/32238216875191012867944", "17236434365366756061635296104597920983225831487/21492144583460675245296", "79513100413773756195589680973209896655477782/447753012155430734277", "-9918195757894216264541046729118466186343685/199001338735746993012", "-4998405636186030782623056453288092680536109/398002677471493986024", "-2071688968925230063907984296894150231450715/265335118314329324016", "-744132680157410768570846224069770726689531/29481679812703258224", "-34801858443918519211730020538719231342412/1842604988293953639", "-141814137524865357736063870221547775275531/19654453208468838816", "-774310139500512579614694321899945415235/1091914067137157712", "295698202438564266756490208113341869365/727942711424771808", "-210905281964230532093155700197205110/2527578859113791", "-687037123350323499928158397753037555/40441261745820656", "79325187328642481478618686137142325/2888661553272904", "69686993449671352613135385871888125/5777323106545808", "758193646129920000"], ["-51083650160320004056503494849600/124532824139352473864818311254189291479862526358771797", "4474592727100527937518556407950200/373598472418057421594454933762567874439587579076315391", "14790993018385837494175045011821635/12882705945450255917050170129743719808261640657803979", "471283311833922255869774492797346755/17790403448478924837831187322027041639980360908395971", "426891104426210225977381265914249248425/1494393889672229686377819735050271497758350316305261564", "60799438034386493629989110393173737505/71161613793915699351324749288108166559921443633583884", "-39067672409355751649563371626499180231935/1494393889672229686377819735050271497758350316305261564", "-2353139948273542621680614674959889287729347/4483181669016689059133459205150814493275050948915784692", "-9192351136903088612063240338359119166961973/2241590834508344529566729602575407246637525474457892346", "2349283819861744312320959445538659118271677/498131296557409895459273245016757165919450105435087188", "3574002674404546076654049892268497345133616653/8966363338033378118266918410301628986550101897831569384", "2655745636479289624733707048027557786203945479/747196944836114843188909867525135748879175158152630782", "1142700724895899011259519341814798512150502927/106742420690873549026987123932162249839882165450375826", "-293334375024266842078892843747577216684262906991/5977575558688918745511278940201085991033401265221046256", "-1192353414337720664932531415313498109157557634525/1992525186229639581837092980067028663677800421740348752", "-5417353445822320440199128805420873909341642072325/1992525186229639581837092980067028663677800421740348752", "-3759420082634915277885628965039216474280888922803/332087531038273263639515496677838110612966736956724792", "-136774461095210732093064208140089414509880550376933/1992525186229639581837092980067028663677800421740348752", "-2631147187595150747015106278116550039610023286217/12299538186602713468130203580660670763443212479878696", "1108137417727789536360202550951514143330237678071975/664175062076546527279030993355676221225933473913449584", "1244346636968445211835521411529925695068842840731869/55347921839712210606585916112973018435494456159454132", "5410165415465473119461346455839488685084939316304479/49198152746410853872520814322642683053772849919514784", "68374726834421101604568413704346342527149564975503983/442783374717697684852687328903784147483955649275633056", "-13391977162644737172537312204784008288152043541643/9496287016486106437315017670100674447936938882528", "-556212968881717243748831474568313216815488995659015073/49198152746410853872520814322642683053772849919514784", "-552859579137111791172923827343899051133943820067899735/13836980459928052651646479028243254608873614039863533", "-1022118909897069183814068503294459999072530720145831735/36898614559808140404390610741982012290329637439636088", "10186804977393862433889019838771984256882757414119058955/18449307279904070202195305370991006145164818719818044", "1175902010400196354225668358073872444774711713325900631/341653838516742040781394543907240854540089235552186", "199706400462289146177812230660745972384608356400980902621/24599076373205426936260407161321341526886424959757392", "-365828433457183433513731318458377902189233619988260855769/24599076373205426936260407161321341526886424959757392", "-12517412781533784420995451145478750010659617237718936845837/73797229119616280808781221483964024580659274879272176", "-24878362374055267246579601995390323730506002436691030858/56942306419457006796899090651206809090014872592031", "322725102904362229413261982262001268252594277444836890887/1024961515550226122344183631721722563620267706656558", "35010024685462342429906160155758855484759259188131161938477/8199692124401808978753469053773780508962141653252464", "7480637542509083558682729371268472274664372596287262348981/1366615354066968163125578175628963418160356942208744", "-283518173011009935396333603820308325654631032351339046887/14461538138274795376990245244750935641908539070992", "-160817213433613256410805624218042683853923376892773483865849/5466461416267872652502312702515853672641427768834976", "182600109918866195572543817689425786440807620474818103926803/607384601807541405833590300279539296960158640981664", "102416906382715950683166991119649580175744169430275524813881/86769228829648772261941471468505613851451234425952", "25885500313068690846111649575868615694188903222775134581889/86769228829648772261941471468505613851451234425952", "-1113257807309547103407752054448643593587620668073874124528089/130153843244473158392912207202758420777176851638928", "-8229370026049645095668090778200084799735013260922667805583895/303692300903770702916795150139769648480079320490832", "-40732211079793945472632150033718502137914305074899238573021587/911076902711312108750385450419308945440237961472496", "-3012931284288254498371581160126764997809069867141253394550439/101230766967923567638931716713256549493359773496944", "9800583855382749163846359284926066039836507578846848977391175/33743588989307855879643905571085516497786591165648", "545748494463223133930882328865363165822596431462933881601603843/303692300903770702916795150139769648480079320490832", "386282202609403338355009987859504037361424551862725241200595869/101230766967923567638931716713256549493359773496944", "-25447273271409744247841708152768791537066100793252989101097055/5623931498217975979940650928514252749631098527608", "-1625366273338222944641766945423774970351886933833988618755764259/33743588989307855879643905571085516497786591165648", "-335116172489017641881419277705380241269414025907819657650451929/2811965749108987989970325464257126374815549263804", "-10535724743183613269318166329391255665093989280288772551393953/416587518386516739254863031741796499972673965008", "478698856497304839157979590758962754832406099313589447661039059/624881277579775108882294547612694749959010947512", "6581388630977395748838913920380118119314001817399402795596316289/2499525110319100435529178190450778999836043790048", "3000136176436472048195933070737381181130198137945993619806378539/833175036773033478509726063483592999945347930016", "-6644765647754776282748711244109911099047822524338631938136336567/2499525110319100435529178190450778999836043790048", "-16919576622193191402737411001989500727025819790927765735116100085/833175036773033478509726063483592999945347930016", "-283434113187008427733231453487647243353666183431124728783136433/7714583673824384060275241328551787036530999352", "-1039303873037338229903622216059693420522132628317377269320991902/26036719899157296203428939483862281248292122813", "-2191296143463404605080861540436644688813999105083240617016691849/23143751021473152180825723985655361109592998056", "-6557854318520600352274213776068195845705541655377004693609041675/23143751021473152180825723985655361109592998056", "-897434676718904033898835075682336861181633576206657174550607577/6612500291849472051664492567330103174169428016", "29820615660386311251006865684507527887868996516480611396996468453/15429167347648768120550482657103574073061998704", "33640883281944723981357885172815041842843322163630540832728398789/5143055782549589373516827552367858024353999568", "4599759880151232659824030528060519626083169686964616189420353293/642881972818698671689603444045982253044249946", "-9047693334247072877833570056481450491808490091959472767032197155/857175963758264895586137925394643004058999928", "-2831030537033717332387356999111906046197206880535330562407276159/63494515833945547821195401881084666967333328", "-972397944177981227154700711764121877347416733230853303895408219/23810443437729580432948275705406750112749998", "24598880614269314651336942852078944940663992984449023470061123/335949819227225120747065618418437391361552", "3469925592780214242516120765611043387643764300205451209337790563/14109892407543455071376755973574370437185184", "9556658171351393365736150398195531427801105358928994572122117533/42329677222630365214130267920723111311555552", "-500943043275709794472570063610622003451801034855399133629089579/2015698915363350724482393710510624348169312", "-1818579833474725512677003403844822132356588270719366049711433069/1567765823060383896819639552619374493020576", "-14190294040486177265815899741463199274267879891751518731235054751/7054946203771727535688377986787185218592592", "-11879638534734608297983491155009645908479686060996242803178729109/7054946203771727535688377986787185218592592", "5292408096363794330324103864559864853996231769517776005919535933/7054946203771727535688377986787185218592592", "28581348073667555912474754982553396923052922269353880733651376369/7054946203771727535688377986787185218592592", "14954618029671179390650747222123671388610632897405446003190023739/2351648734590575845229459328929061739530864", "357447441688001989839482942950334256255294766810416392824754315/29032700427044146237400732455914342463344", "7863185512920365350323017915474834629150185128938478584514784563/261294303843397316136606592103229082170096", "73086339875862390009625646753882701352183996712818041484564327/1612927801502452568744485136439685692408", "2173655449652776638633517041375884821526318582561826462913373/119476133444626116203295195291828569808", "-431791219302016577007843918192726644360461224800775033300684779/14516350213522073118700366227957171231672", "7149544818703764611081041828599887177206367421610709341631207/333709200310852255602307269608210832912", "14422712753623259373320142594037769429613762830737634039682149/201615975187806571093060642054960711551", "-3481942223714981104112280692870174347290675647708828918441251657/6451711206009810274977940545758742769632", "-14070789227500720291130851087911690777387796762163380757709206177/6451711206009810274977940545758742769632", "-6704789857888171676169685285901213524906566933960109441694780459/2150570402003270091659313515252914256544", "-725073581282029450058876116710945725325772463280114010539593161/6451711206009810274977940545758742769632", "623173210149105276929385529352286681725825509344397567729980977/89607100083469587152471396468871427356", "2137192157750034570454549192375091366574902149289653514846820469/179214200166939174304942792937742854712", "932747374158319677862617180466127073597481767666332300335333837/134410650125204380728707094703307141034", "-675511835414735445467942255332774334005368745884190563237538985/89607100083469587152471396468871427356", "-2126941201471542374264686576226353781714052052609965033676266401/119476133444626116203295195291828569808", "-1092085241924907520286874546334174549609374471156535630040660491/119476133444626116203295195291828569808", "61444169354641957155156530879354862503018113133247015704749375/5689339687839338866823580728182312848", "1326287827885030297646832410747555930607225124555963791150518/92188374571470768675382095132583773", "-5289630740958589911951328098717086121776035188808910579185435/1106260494857649224104585141591005276", "-22706246444415117998665191095003774512261007360198200672500143/1475013993143532298806113522121340368", "414290288412316067432016783937886818129716648698388240288521/81945221841307349933672973451185576", "5424573043567318724708210619159908378843565078627905906230219/163890443682614699867345946902371152", "2504013622775871286645267098594666709078675897539555374300287/109260295788409799911563964601580768", "-59997808004208293551982047499830787727540452618359328830109/1348892540597651850760048945698528", "-1494078151874908873033016460374615756849432808092931008375833/12140032865378866656840440511286752", "-486026050888266756851144083045475750224186653129136259956139/4046677621792955552280146837095584", "-42737640149099999239941782090180753410760736671241692707/24979491492549108347408313809232", "93941812172808745757936439640114153041002823978015662083901/674446270298825925380024472849264", "41214389590954439958627631982072955496919557683123301879105/224815423432941975126674824283088", "2732425017007002575565446795422229936343445887320184759869/24979491492549108347408313809232", "-205824103369339296266102499155865073562927695282470519115/24979491492549108347408313809232", "-633682663602161931735936672655537097741895785678693494493/8326497164183036115802771269744", "-166887975209571934037745965420801993696569592995159473691/2775499054727678705267590423248", "-8639017677846740167043441728261433948880589922113358743/1387749527363839352633795211624", "20002162157899032247446749811821694725476432037350454849/925166351575892901755863474416", "20384082656349179440408759055405546849621314168397884/2141588776796048383694128413", "-490371623804478339032813259027792827602114016536866613/102796261286210322417318163824", "2932865195297239097476391816766893416150204106551211/2447530030624055295650432472", "7941729906137434332797588783046171156944166515608567/1087791124721802353622414432", "-140053610116840790399142504573999594010097167184453/2538179291017538825118967008", "-9095805600192903713729211715619833279686485575405727/846059763672512941706322336", "-115199352299383598520796869857608657397302708138609/9724824869798999329957728", "-282341877072387061323406642224345288555134863670353/70504980306042745142193528", "20811927609891318987739394438305892999789319750647/11750830051007124190365588", "1277400017952787302539427371695999064605132765529/870431855630157347434488", "94269014071093574168960416398201371316373995997/2611295566890472042303464", "-652801232941346434452261040146333324531496852607/1740863711260314694868976", "-8016342832156235934317768789359316003693817761/193429301251146077207664", "4114525523014663937699822612573665475190225395/27632757321592296743952", "270999778155400348612804277792139741432733091/8059554218797753216986", "-30614035186888076584625885763455342829781825/3582024097243445874216", "-916078924272782196957170355646902467575007/1023435456355270249776", "-33855955317604439565114837616293301383313/85286288029605854148", "-1136356352366546542124117617598306344952137/265335118314329324016", "-1844494352287126007112706087970223125431157/530670236628658648032", "-34629242243720213699421907479401604102373/25270011268031364192", "-840404493437319750444472649980614752293/6551484402822946272", "507128660432453651561037341754220363195/6551484402822946272", "-18928512350291888525112446066444571965/1091914067137157712", "-477239194248687716765751174201949805/121323785237461968", "29801428521630069929066065681472415/5777323106545808", "13260091037011690736453751757269675/5777323106545808", "144732101754240000"], ["-14750866554094237709090483392715/498131296557409895459273245016757165919450105435087188", "-167609410100826626484874069228195/77296235672701535502301020778462318849569843946823874", "-4961898862723900236947253199667342/124532824139352473864818311254189291479862526358771797", "35056876245537180126527871691747349/747196944836114843188909867525135748879175158152630782", "5926450860490662931378576810352577551/498131296557409895459273245016757165919450105435087188", "333540271874401502676407063146360790011/1494393889672229686377819735050271497758350316305261564", "3327381977238290644337383080200437475591/1494393889672229686377819735050271497758350316305261564", "361929729780699699225229582027209729247231/67247725035250335887001888077262217399125764233736770380", "-248313408099448231897294473024792071453399/1245328241393524738648183112541892914798625263587717970", "-133870561143260200743971338547938425481224641/44831816690166890591334592051508144932750509489157846920", "-1341586086065867641748845201743850320001601851/89663633380333781182669184103016289865501018978315693840", "26718662867045055830551103586162491191726831/474410758626104662342164995254054443732809624223892560", "315702252197620597518045484697474050404226019/257654118909005118341003402594874396165232813156079580", "411740268591741697133432316514085919954022331611/59775755586889187455112789402010859910334012652210462560", "25274789527263181487874151283852739120230346211/2134848413817470980539742478643244996797643309007516520", "-144416218883630871228643600314497145505164393637/3320875310382732636395154966778381106129667369567247920", "-15601417388435568669092499725749594986382689913519/59775755586889187455112789402010859910334012652210462560", "-15841995057343966057242716229671483024333514454127/6641750620765465272790309933556762212259334739134495840", "-641942507266225031249262095686351609711935913791401/19925251862296395818370929800670286636778004217403487520", "-615436242673043611960257281629893613672212139562291/2846464551756627974052989971524326662396857745343355360", "-198637259106600539662903274577151325494809060778117/442783374717697684852687328903784147483955649275633056", "47979038488651831008457268238309676411752340802167877/13283501241530930545580619867113524424518669478268991680", "114884900034695198943143115199715049895205548100344883/3320875310382732636395154966778381106129667369567247920", "1719620663483481604451167695164761647001400472571987/13178076628502907287282360979279290103689156228441460", "31633406921116199726749187181561381979337515245715447/368986145598081404043906107419820122903296374396360880", "-1710201481815105921877150728386806821933690640731426275/885566749435395369705374657807568294967911298551266112", "-404450025852508744599604379739469994380769498335885519/31627383908406977489477666350270296248853974948259504", "-2793363380062902835423837154546381370380821010832880207/73797229119616280808781221483964024580659274879272176", "3026935277312007697350185579443246819775955519021601583/138369804599280526516464790282432546088736140398635330", "111134237473376781852816780628368923949319649185556925163/147594458239232561617562442967928049161318549758544352", "230163448782389938185004428022557910023137285514644449873/73797229119616280808781221483964024580659274879272176", "845581905463946282414461193204901103805531992927136825099/368986145598081404043906107419820122903296374396360880", "-22009789943613149420231141490239544859292561355345829490351/737972291196162808087812214839640245806592748792721760", "-513475479953554055584876728291470313755511137859223005181/4392692209500969095760786993093096701229718742813820", "-2038228834012118172037964825423459737446418965404936615461/49198152746410853872520814322642683053772849919514784", "20494124442089097680527504399906642488025110964581075429409/27332307081339363262511563512579268363207138844174880", "5336913545953931828152453236930088369530706061484512136527/5466461416267872652502312702515853672641427768834976", "-22004082974403585307699021558213054415597659260876176539345/3644307610845248435001541801677235781760951845889984", "-8828306340280440671217209147882011028352548412775657143589/569423064194570067968990906512068090900148725920310", "56428351275443300921858477582456684292400073116401472503001/1138846128389140135937981813024136181800297451840620", "4141765424016034084684793808156622657416569348236651703269271/13666153540669681631255781756289634181603569422087440", "56169440187277512692801435890736944549785504124669193123305/125665779684318911551777303506111578681412132616896", "-2807288609065874485649140620260849697405352951548803990561441/4555384513556560543751927252096544727201189807362480", "-1784917566960286165129944424393790837077929585109487428958261/455538451355656054375192725209654472720118980736248", "-901103326314681260774309624770927324390575198309253625694749/75923075225942675729198787534942412120019830122708", "-3032874423274869897966674072477102043340398279749725972177483/101230766967923567638931716713256549493359773496944", "-5590881595979896651390384777838832886496261090467083786957283/1138846128389140135937981813024136181800297451840620", "11441976091118274220006636399065923565548146813594138711561009/33743588989307855879643905571085516497786591165648", "247784342310657650125564342388433610406442380001809448737403265/202461533935847135277863433426513098986719546993888", "290727227709445095680649599144063285691368116430453039982315073/337435889893078558796439055710855164977865911656480", "-501673880377805397940458265593309451299096870797306461868416249/67487177978615711759287811142171032995573182331296", "-3482955748156859352588879604243647680643938891300562632137320727/112478629964359519598813018570285054992621970552160", "-85600515808912693746445267806220605973889234289440098052989777/1785375078799357453949412993179127857025745564320", "1306714730300646592894797495903184132614614568860741593159055653/24995251103191004355291781904507789998360437900480", "2770525168730311735859397830221250906105247022918816397384201621/6248812775797751088822945476126947499590109475120", "1515877626024199562492872554022428806870516549294839437748344079/1562203193949437772205736369031736874897527368780", "1263208018698061155029936681279388363145002542560988943286500529/2082937591932583696274315158708982499863369825040", "-13056811856369599640826786264951908157223838144589012228543483719/8331750367730334785097260634835929999453479300160", "-3062224202190691416965553767475569060111607803512327327059287957/892687539399678726974706496589563928512872782160", "-944216784486080239120151318180009851084005938096539595768385193/297562513133226242324902165529854642837624260720", "-3229148544415293510526007954593333309320586068919297468294511897/173578132661048641356192929892415208321947485420", "-3484913116193528988290802973843472719812469238405592622990468501/39675001751096832309986955403980619045016568096", "-35757325243578931598270400714570800641216713942466154083122685231/231437510214731521808257239856553611095929980560", "3176269209592946052479471945714534330271649601264496563348345677/25715278912747946867584137761839290121769997840", "24546899172015214663282133437696480590924069840865988481430738003/22041667639498240172214975224433677247231426720", "9860148273420328288440660452539001185307135246887981846338109429/5143055782549589373516827552367858024353999568", "-1586016610817311099912185877406335348010245940723011499549765107/3428703855033059582344551701578572016235999712", "-41829859560168934166337075900574333208932891630350943665316982839/5714506425055099303907586169297620027059999520", "-2852791653966215333101833870421192705631461754941082320826829997/272119353574052347805123150918934287002857120", "6847142429641238830413673087000962235769049426119520818078739913/1269890316678910956423908037621693339346666560", "2746311492643947543777703624780532537458192869005031275341612073/68029838393513086951280787729733571750714280", "2092018407910372632858838551752220547394298478381253527432088507/34014919196756543475640393864866785875357140", "239063533962011421177941043209289545360732196638952782262578521/11758243672952879226147296644645308697654320", "-430801982860083472917776844355391573881574036884706912593304673311/3809670950036732869271724112865080018039999680", "-96346690944835456295775162654110819448813638163367984395280284517/317472579169727739105977009405423334836666640", "-4093771418070864813584026867067053340481956215206616162362087379/10582419305657591303532566980180777827888888", "-2701815159219728706358772034315676025655505319215519331379399491/13228024132071989129415708725225972284861110", "13621198471717989213075223570994250764035528915601659733368255/2351648734590575845229459328929061739530864", "-614492793064638527117678471172705157859995115004129312752663587/5879121836476439613073648322322654348827160", "5868685602027499294257954306999428803442310922973467860789685729/11758243672952879226147296644645308697654320", "871466597515369113574808654815401279032321946762252645731591603/223966546151483413831377078945624927574368", "196223678831984079160607637778147424831130681072069286894337063/24885171794609268203486342105069436397152", "4256942749973544936985151015909959935838492441301957046090554981/870981012811324387122021973677430273900320", "107642507801109926285965431387795971305041633496360073966273219/290327004270441462374007324559143424633440", "809767992321889480719227801626127653222320337015977582337230871/32258556030049051374889702728793713848160", "519322253698140027361119898833727461011366674190422195709141783/7168568006677566972197711717509714188480", "424697883446809128506706497408515389709168808252488751203237199/48387834045073577062334554093190570772240", "-81022049388479388427669661458654704508549456259148510506274395/268821300250408761457414189406614282068", "-30873978839672375419892098293468192885074253180446751337899447809/48387834045073577062334554093190570772240", "-1757984878503600539284407220075174390134473410003296221566327033/4301140804006540183318627030505828513088", "382601327757638156151891830285176834524056502707152874902960393/597380667223130581016475976459142849040", "1327375800683228629213973541260747686359171072795200851756655263/768060857858310747021183398304612234480", "481547369408399348441545676197667540702432551634723235068762/331060714594099459922923878579574239", "-233340636301364651242636798260480187966466636197529205399872119/398253778148753720677650650972761899360", "-4442390967675992007962256913466832046983933012566593724438306957/1792142001669391743049427929377428547120", "-924566152668067119301617233163213663312884558078269830300952781/597380667223130581016475976459142849040", "119301710186059674965280539623523121650229762904865764919988103/79650755629750744135530130194552379872", "5055203602618432290692174497174468340583536614273287284512415/2212520989715298448209170283182010552", "-30542757268051083206671532764704250785082070939827384578463049/44250419794305968964183405663640211040", "-41034525275160521496440874084442908320272803340319990106992341/14750139931435322988061135221213403680", "1482951320807209178029920835190796585413532314879484432812363/4916713310478440996020378407071134560", "2252202764006983333464252430330561020173084355469892615353483/364200985961365999705213215338602560", "17470470199122827800846951837482699393745647612967630924051/2354747754060556032576809581930620", "-37548219030203067181957349470550421339097619740375799593051/22762561622585374981575825958662660", "-17082384960951975452348698014259250927111012221551110245853/1046554557360247125589693147524720", "-864292721602808805039094487110397765862330003700263954672607/40466776217929555522801468370955840", "-5341871454359164472274298342958598131510871342756379005607/674446270298825925380024472849264", "22004278541606869654715695921936647366154200616569051434671/1686115675747064813450061182123160", "942145442634277175363410096417341955288471001010633573121/40145611327311066986906218621980", "1268236873481604561878812520501063671879627970961276031981/74938474477647325042224941427696", "1496444839294774361702602702160539627746057958554263059/1040812145522879514475346408718", "-77565997816213703160686165381040240439465697462002739551/8326497164183036115802771269744", "-33482284774902401931771664486291023664504951283333148821/3964998649610969578953700604640", "-6497350841456100500938785105553344058069616128081927973/5550998109455357410535180846496", "27167373890682660378769028291450290823852063870240885179/9251663515758929017558634744160", "1215494582707059896513818374757759192044277948663744291/1027962612862103224173181638240", "-875148044118332083029792176814679980920943764246711549/1027962612862103224173181638240", "162364559600838847973742092463314548560079729590048757/685308408574735482782121092160", "83030365252022183022624205003901032026054434136365251/57109034047894623565176757680", "356182109808701479620985195279397686487979684423557/679869452951126471014009020", "-2563176908126102930328574911709026198680724108002101/2115149409181282354265805840", "-13657428613065404892296475903840133451529990398429221/8460597636725129417063223360", "-11780789096558498274752031095451648479945689966211/20144280087440784326341008", "54086124362927169084480303610283138238281911632263/235016601020142483807311760", "4076506337161301842134180691884882477825201028591/19584716751678540317275980", "62485515876190599443018654890624719787548277561/10445182267561888169213856", "-491016202142966131660549014612340242441842076227/8704318556301573474344880", "-4069862974218823982318430325633761490909161173/580287903753438231622992", "13048018560025487983540426099511861715369962117/644764337503820257358880", "1485281675827421609654124298327681944349757593/322382168751910128679440", "-33761877828456343977836574994024291211790547/30703063690658107493280", "1876052074707238740331246188180605351292041/23880160648289639161440", "70953611080265469304945568483530771843205/682290304236846833184", "-8262451922016472882690122323032559681189653/15920107098859759440960", "-34425346545885247417547192952224197278607/73704199531758145560", "-181724685689654477613182641799635243849/953071545669286365", "-7868491059287470089765961514928516143/467963171630210448", "141889683858917284926220516721943237799/13102968805645892544", "-718756674805215004120641179086146475/272978516784289428", "-79476250585450247815168649277931849/121323785237461968", "1021831395434229126160855125740055/1444330776636452", "3689185819539159891306631224974025/11554646213091616", "20198286396288000"], ["1340987868554021609917316672065/1494393889672229686377819735050271497758350316305261564", "-12378408514928817653226270872965/1494393889672229686377819735050271497758350316305261564", "-4087152160086549339785852374906813/2241590834508344529566729602575407246637525474457892346", "-5017967055287806959384353290768513/106742420690873549026987123932162249839882165450375826", "-2441200550871006574812890920958390677/4483181669016689059133459205150814493275050948915784692", "-2897796640621269150788535187289382445/1494393889672229686377819735050271497758350316305261564", "4250096652858364284109405405232922979/83021882759568315909878874169459527653241684239181198", "12826227009417036178618245932078727733393/11207954172541722647833648012877036233187627372289461730", "1314350760464826727124774975646944933655547/134495450070500671774003776154524434798251528467473540760", "-206888861775515584570985305549586115912839/44831816690166890591334592051508144932750509489157846920", "-26905701032722095930567125414816394017182747/29887877793444593727556394701005429955167006326105231280", "-365118104298530360804280752837360814433948411/44831816690166890591334592051508144932750509489157846920", "-1886325685069241543522018455416002172871336753/89663633380333781182669184103016289865501018978315693840", "624477303225358391511445114046123295165914803/3985050372459279163674185960134057327355600843480697504", "90118131723116256005945004807934090359642413239/59775755586889187455112789402010859910334012652210462560", "16951005060512415161305161027356068031708075447/3320875310382732636395154966778381106129667369567247920", "912817930789187610751178578155239009059037006183/59775755586889187455112789402010859910334012652210462560", "258759893523605809111270366133046009983109749294/1867992362090287107972274668812839372197937895381576955", "5977622114046113851136345558403820356640773354181/9962625931148197909185464900335143318389002108701743760", "-685621073685585092534100674927581105010695914623/177904034484789248378311873220270416399803609083959710", "-581070396364897005087546348650767491747927015880693/9962625931148197909185464900335143318389002108701743760", "-1244638303614639311372770525109328133776148051526233/4427833747176976848526873289037841474839556492756330560", "-3400117529313101134516622245520700776949896704315891/13283501241530930545580619867113524424518669478268991680", "543770110590148499327558149953668829208908133100321/114512941737335608151557067819944176073436805847146480", "7302708718471701238305008656755199911670926847985897/221391687358848842426343664451892073741977824637816528", "1364910099496291644837633509958921275689244981535587153/13283501241530930545580619867113524424518669478268991680", "-57087533124527758271018169046545822709661236443159871/4427833747176976848526873289037841474839556492756330560", "-367665575035715867749661882751731219225026092137282243/184493072799040702021953053709910061451648187198180440", "-11962350886232665707239874737775495676072765144899838607/1106958436794244212131718322259460368709889123189082640", "-45260278886972756854826128664562769891041453054828597089/2213916873588488424263436644518920737419778246378165280", "3957553287586204322966237489517486519315507111187460831/49198152746410853872520814322642683053772849919514784", "6484288497456458008335832442101994283475070773186414783/10249615155502261223441836317217225636202677066565580", "946750775998460583703044180821763996811521315591858745823/737972291196162808087812214839640245806592748792721760", "-431976666218539646891515076682937662852450867462987634975/147594458239232561617562442967928049161318549758544352", "-14465732945161526250551255572031889039179235465104299947919/737972291196162808087812214839640245806592748792721760", "-1989488685827509960956323801956751273525291099631076941053/122995381866027134681302035806606707634432124798786960", "201907894703052442968789324063760332972671150654099733523/1708269192583710203906972719536204272700446177760930", "31377544236386900852462671248428017959871197086880793654039/163993842488036179575069381075475610179242833065049280", "-65688172843656529987364320500173540647007780921907596207459/54664614162678726525023127025158536726414277688349760", "-132462952532012410861375583062567854175985028372844694566/29452917113512244894947805509244901253455968582085", "8446126077518506673263585406208341579618032692348506148137/4555384513556560543751927252096544727201189807362480", "2340006157761445242927419628862498793998773492492780048217681/54664614162678726525023127025158536726414277688349760", "1847320076190605600862106429109914494423094641113587798445833/18221538054226242175007709008386178908804759229449920", "30283272301457950838897874511845284150736087632719659303713/390461529733419475178736621608275262331530554916784", "-32649821825529654948390883121338925205620543214600927912655/227769225677828027187596362604827236360059490368124", "-6639404301684485203124670498240101302609071256391578365557513/4555384513556560543751927252096544727201189807362480", "-2165327548086972716535544197450632228163464941526449709213243/303692300903770702916795150139769648480079320490832", "-57905764326517523485819213066880998354334990036258639937077711/4555384513556560543751927252096544727201189807362480", "2834095454641236463565608242847343006825490106904140633895107/86769228829648772261941471468505613851451234425952", "22917563696654599972614331743320662966243741191984600540803053/101230766967923567638931716713256549493359773496944", "7489578783494035119987572502447063778791204633247187537980115/16871794494653927939821952785542758248893295582824", "-29189342739471433178195437442882369724989762330478089602302407/84358972473269639699109763927713791244466477914120", "-82155432803924526461037560335338564069535548109364442159192931/18746438327393253266468836428380842498770328425360", "-174921448050476325474983029154400835111257170740753175062173541/14997150661914602613175069142704673999016262740288", "-213374524301281081029386214455809315090817508950767947061462123/24995251103191004355291781904507789998360437900480", "238253877175958279012611515843158690386343251434609648570400531/6248812775797751088822945476126947499590109475120", "18370376541015378937918558238960980532190523237233794362337495/138862506128838913084954343913932166657557988336", "3916789666467652017769096828056543605664996758231106536387304281/24995251103191004355291781904507789998360437900480", "-19992771083325963924011382942732542553055893778680075482720167/8331750367730334785097260634835929999453479300160", "78928336630604393068994950895300282214229897249233211525716919/1562203193949437772205736369031736874897527368780", "1779188300293141057382111639444353668332319653378805326334181471/2082937591932583696274315158708982499863369825040", "-60627571338974302170449544745799292424492592180740666494757741/154291673476487681205504826571035740730619987040", "-596886046623188383411332851595311090547945129589198829001323237/47883622803047901063777359970321436778468271840", "-4016516800845067519407283787247380286773693898750776227433759377/115718755107365760904128619928276805547964990280", "-575336833273532874677524523382510108421812876746946788368476865/30858334695297536241100965314207148146123997408", "2628841017228246169535401333178901900759259676758558739301667877/22041667639498240172214975224433677247231426720", "5329404428201445628598825972161990372444795938956332223653877059/17143519275165297911722758507892860081179998560", "17212429688396596662969113664582013101178524545828414341989677/136059676787026173902561575459467143501428560", "-1178714092833740435045608573542570553728684956438899565182179017/1428626606263774825976896542324405006764999880", "-2226706917429073157058462491965307127826873959106268979380532547/1269890316678910956423908037621693339346666560", "-408513568697349327141786593513414600457168798095195233866522341/761934190007346573854344822573016003607999936", "1835629615938168634162376950837954667304034647193294388153831381/476208868754591608658965514108135002254999960", "1208013597365821911020780772669140848336335477881755654424602807/136059676787026173902561575459467143501428560", "34283911289631917313098804663828157309454551853795408025137432243/3809670950036732869271724112865080018039999680", "-8415573924538938951034598986280033616901715752199661764177600359/3809670950036732869271724112865080018039999680", "-2662105849532681948723789552949305095280714453552157285948042781/105824193056575913035325669801807778278888880", "-658688126201674113402496441666274006971307214348745473821831779/15873628958486386955298850470271166741833332", "-3378577490764673661973178021673883543344325176321410368531491779/105824193056575913035325669801807778278888880", "-1340802913241319825172870823245913336223196852143030443519123083/35274731018858637678441889933935926092962960", "-632986193716107021094849958550073181225500828662805632106444883/5039247288408376811205984276276560870423280", "-3483997652411014145058768135411954728003165127620909114510035747/23516487345905758452294593289290617395308640", "469579604898826631108798877307661052581499263111615553338860349/1959707278825479871024549440774218116275720", "325393371370416502603216146664047321596054133632696732859688133/435490506405662193561010986838715136950160", "14755268005003646311059148063325622433027645273817541237825329/108872626601415548390252746709678784237540", "-120916713555413556815397364484017497736282869999365896174207033/145163502135220731187003662279571712316720", "1987324896199834663034417275437546735859112969587243069159642087/580654008540882924748014649118286849266880", "2847679225202676723873957743382436061587189113643818437929000901/193551336180294308249338216372762283088960", "735125419867784080827024132729051100929506614065371785513612273/48387834045073577062334554093190570772240", "-340280877412670413133740498774343463836364394510279729755191011/16129278015024525687444851364396856924080", "-15248116275059303737928227507047804403767181027242216142731669463/193551336180294308249338216372762283088960", "-5388846985793432923018803588932845329559722865103578006856223559/64517112060098102749779405457587427696320", "176463202399850608209518840925810302980502179138895714087637173/8064639007512262843722425682198428462040", "104141924041311560593401464690407267696380939760021514403844399/597380667223130581016475976459142849040", "303336047674553788836377197365688712659056435318831822421226783/1536121715716621494042366796609224468960", "-129451926403400759112236171640163818415048934050347197801098459/10752852010016350458296567576264571282720", "-58722780961841174510975484411806804362391634814220293432531663/224017750208673967881178491172178568390", "-79169625628994695420170126296472126441516292221019669791564211/398253778148753720677650650972761899360", "12176378434932195040400901607248968757816462874199910856824847/79650755629750744135530130194552379872", "12188684113306900995456852224487322153337467101795723731387167/44250419794305968964183405663640211040", "-1709941390834480255849227089969335041641810425192500155194681/22125209897152984482091702831820105520", "-755970635657980176410598221620228186786934505600823189020953/1843767491429415373507641902651675460", "-35593226431572370098859603919351407619566060400220891366041/280955046313053771201164480404064832", "2271588121985243400819375795815076850716773148364668954795431/3277808873652293997346918938047423040", "11776061478818313578468860489960832160661412653300945309193/9755383552536589277818211125141140", "41371245172779843113967597231232193162615044976722647849121/91050246490341499926303303834650640", "-55261373541400142941457447753162848071511265232115254603629/40466776217929555522801468370955840", "-60363638085921171604933013764208926616526919696891708120585/24280065730757733313680881022573504", "-532878334713103464173857346403110127795052844887014570647/348851519120082375196564382508240", "40600853408442089792671038413213421438474465843630405127/60218416990966600480359327932970", "2428248150027886761764346579361917557987614680407594525749/1124077117164709875633374121415440", "141869670269478748633705537579475270990439029983707218615/74938474477647325042224941427696", "7321849933986122443084621008421639357043554889341626451/17842493923249363105291652720880", "-7711847834920448866291816274056641685930559738733525943/9251663515758929017558634744160", "-4100105575967514285198042785665743275025231754993932071/4625831757879464508779317372080", "-260306147912862823838976994291078878337935742251582703/1734686909204799190792244014530", "698507859334287308944949589483824771460411875642055523/2312915878939732254389658686040", "7618552927112759078555800741920706582896277515871367/73425900918721658869512974160", "-7293048416278120337222174200345256404695018026884787/58740720734977327095610379328", "199458261253838169765994167789306122577935258594345/15229075746105232950713802048", "3543707676204350000540055319331511214499594462342071/19036344682631541188392252560", "2055568479281106402120799284458602369846139365765627/19036344682631541188392252560", "-485482086117207639857616451658458222020542176440001/5076358582035077650237934016", "-461519143379368642422712351679509274772069502908407/2820199212241709805687741120", "-312245731089385294333001375393030807946289575698/4896179187919635079318995", "5205728739728125347331820329939273601498545044457/235016601020142483807311760", "231706473018549425957654380632888839399897433763/10445182267561888169213856", "648234121354654602458287553082599972344246973/828982719647768902318560", "-27339156264610093674604556600444926408579367279/4352159278150786737172440", "-1668493008897109312634103161572309359167777327/1934293012511460772076640", "3947227276215301547769102698862173542315513013/1934293012511460772076640", "99188183121928136591627165088892811265693061/214921445834606752452960", "-3927468450012245462358162326799333597911969/35820240972434458742160", "499022912348422629919765238433819084273553/17910120486217229371080", "7019813806917284553391302275692418655017/252700112680313641920", "-239509968500567134994578080290935515474691/5306702366286586480320", "-30821226397898402117117028831260918891719/663337795785823310040", "-1244696723606247821954066770135856834327/63175028170078410480", "-7050962234696448474206355790354042729/4367656268548630848", "14783877945995652994567854767029473619/13102968805645892544", "-323299535624269742401502681609646703/1091914067137157712", "-111157639737553157396876419519133/1394526267097264", "829779402435082606260492312869295/11554646213091616", "380315724732942303277441032761925/11554646213091616", "2088956731680000"], ["147719125467934638863274215615/5977575558688918745511278940201085991033401265221046256", "60126255690273841233008888486585/26899090014100134354800755230904886959650305693494708152", "422829312441541305006126730242647/8966363338033378118266918410301628986550101897831569384", "572519215279651990784964510567743/8966363338033378118266918410301628986550101897831569384", "-1278780093795397156740801948526655/106742420690873549026987123932162249839882165450375826", "-754664570404470070639241583051515671/2988787779344459372755639470100542995516700632610523128", "-100523703602047742234646325404337011623/35865453352133512473067673641206515946200407591326277536", "-7484796701006864082532318768520615901811/806972700423004030644022656927146608789509170804841244560", "13038326803890479888082289919130912284185/53798180028200268709601510461809773919300611386989416304", "307875058681323029309383765855760349985907/76854542897428955299430729231156819884715159124270594720", "4508529093980299806158940020074065622533841/215192720112801074838406041847239095677202445547957665216", "-17435092940198041179165979144036684648569959/215192720112801074838406041847239095677202445547957665216", "-625824110949634059531901810760874731969869969/358654533521335124730676736412065159462004075913262775360", "-19435920584675825755048770803754104334068301829/2151927201128010748384060418472390956772024455479576652160", "-698385881249100379600264275462915052208721083/119551511173778374910225578804021719820668025304420925120", "27775954829210614659942323854300581663805784041/239103022347556749820451157608043439641336050608841850240", "225916986953717727382639851526549470470852202781/717309067042670249461353472824130318924008151826525550720", "396576626745861780263412152968342695421118945999/239103022347556749820451157608043439641336050608841850240", "14613396966019581666178694348802627787044507815261/358654533521335124730676736412065159462004075913262775360", "115466032565136271967499291925704927766498634902199/358654533521335124730676736412065159462004075913262775360", "240979368180146355301688588857799520798974356160051/358654533521335124730676736412065159462004075913262775360", "-2961275219707365226850300279612098833535746980810783/478206044695113499640902315216086879282672101217683700480", "-3390703279508821882297628972231057082270222069727909/59775755586889187455112789402010859910334012652210462560", "-10425831549669172102509569090494979717593233524082217/53134004966123722182322479468454097698074677913075966720", "87418457697150362381030391741963941587563821596771/6641750620765465272790309933556762212259334739134495840", "204335761889559448979140022713099166428188308866575203/53134004966123722182322479468454097698074677913075966720", "198590999087755806124472983104938044908936945759840851/8855667494353953697053746578075682949679112985512661120", "1025785832388398677579182344790595056669565173175379297/17711334988707907394107493156151365899358225971025322240", "-89283856199816856761541268589590059217353631440582619/885566749435395369705374657807568294967911298551266112", "-401298397470038408225833614044062337961765683291315029/253019071267255819915821330802162369990831799586076032", "-159999634104998991182201713818871851229069561679537393/27673960919856105303292958056486509217747228079727066", "-3572720547076461266881271177142707071768342004154114041/26567002483061861091161239734227048849037338956537983360", "683165823018284221457582003597443616484328663197746724071/8855667494353953697053746578075682949679112985512661120", "365780009159331934746913508794761197973322221887848099583/1475944582392325616175624429679280491613185497585443520", "-8794835723450397751960971064368514746695339902687039687/83021882759568315909878874169459527653241684239181198", "-6917865637315148482108637881635487138203237087964678078081/2951889164784651232351248859358560983226370995170887040", "-3879839789624038872686738674708283226801599603952394996747/1475944582392325616175624429679280491613185497585443520", "99917335042078889151594201337478662601439744177123499384991/5903778329569302464702497718717121966452741990341774080", "1446664531194868897127325583115825448781908916465158809891/35141537676007752766086295944744773609837749942510560", "-86612189189453828940424252330415848432114728170182082869247/655975369952144718300277524301902440716971332260197120", "-119509900218247386543997959823556860272246663965236390049567/163993842488036179575069381075475610179242833065049280", "-144736616771318471375820569057384830294050329468725164778997/218658456650714906100092508100634146905657110753399040", "343087297017555681806021481838237033812466897129788862625081/109329228325357453050046254050317073452828555376699520", "2422162902044957052498114558288706116393221621144371326706687/218658456650714906100092508100634146905657110753399040", "403320309371053066052345573379798283051722138707959791199487/18221538054226242175007709008386178908804759229449920", "841799393153921851672607856704794134617569432545171676791787/18221538054226242175007709008386178908804759229449920", "-287992138770349021908959327369026099062234716145830835933503/6833076770334840815627890878144817090801784711043720", "-2102814171932897243495529897077249350232847265142852823705431/2277692256778280271875963626048272363600594903681240", "-35600912990813104144015181139089624956383126079135260496115683/12147692036150828116671806005590785939203172819633280", "-1125040914242804208608891994567814810070558455635279288831497/2429538407230165623334361201118157187840634563926656", "146465548942198003605764569461127816101134417089031944714684351/6073846018075414058335903002795392969601586409816640", "81535336779135450904462841709828694314356754479623613407503487/1012307669679235676389317167132565494933597734969440", "161657194644614194569627115398576548902299045917779861338609317/2024615339358471352778634334265130989867195469938880", "-824837655717237181646770796580609569367502963010543203926070733/2699487119144628470371512445686841319822927293251840", "-161747410402180679218599286763868234543827416477884568425592457/112478629964359519598813018570285054992621970552160", "-703173608011834008413427571403685129075776807312992197585008123/299943013238292052263501382854093479980325254805760", "2968038878133612525603066776395204155606495392626650447743131/3749287665478650653293767285676168499754065685072", "337858246187737862005706601436083266498716052130047120746464457/33327001470921339140389042539343719997813917200640", "313537706726296670436004937219819162185875941107880261148627269/21424500945592289447392955918149534284308946771840", "254109080139092179422846339973620147872230586930588526359629171/99981004412764017421167127618031159993441751601920", "816130474406444402498493062712306377317152144583701011872768999/24995251103191004355291781904507789998360437900480", "423523177982428107485920362345498952763703272261547623173113959/1851500081717852174466057918852428888767439844480", "2473557980704904573757865348450958926732448738573753024769535/7182543420457185159566603995548215516770240776", "-4774846893740425086168961696347152777755801766977487362170098843/5554500245153556523398173756557286666302319533440", "-7943707719241151547053517067697253805683072914580792042857297393/1851500081717852174466057918852428888767439844480", "-834869110857602878318874890882692174159719178039871020503425931/154291673476487681205504826571035740730619987040", "1141955061240413027412535595842017583213691843022669309862086377/154291673476487681205504826571035740730619987040", "3001469586605200999709740268706173352461347226944052262942640187/88166670557992960688859900897734708988925706880", "472270761189549388916110305892987444500100806623282337063769717/14694445092998826781476650149622451498154284480", "-866333379089787664132088450008656719065857248175648208258633169/15238683800146931477086896451460320072159998720", "-3271900804892660248027764704504482139869912085219417257247156623/17143519275165297911722758507892860081179998560", "-2666946871055678931138115437898080313137215820434938735407559447/15238683800146931477086896451460320072159998720", "612656293412925100527431011028084683161369515844605974574060003/3809670950036732869271724112865080018039999680", "6777307224397534632573379939153029438373476098127610620752314279/9143210280088158886252137870876192043295999232", "1781404724337299781054427769724734262985037811332175784128318611/1523868380014693147708689645146032007215999872", "1518313087987651960636943269567062323228278318483714377562311419/2176954828592418782440985207351474296022856960", "-560020724681823475959761659295682054636176084477187057879346061/544238707148104695610246301837868574005714240", "-2858722175508026301470885627515238856137043091527318054447745601/1269890316678910956423908037621693339346666560", "-196005804691134881219293341031449864712994151798125224145580551/211648386113151826070651339603615556557777760", "-497333917927205873373081407541629953022188203012903628327756679/211648386113151826070651339603615556557777760", "-4549073924246366922558242793973799886603650857724646684310508521/282197848150869101427535119471487408743703680", "-57315411957521039636991361100611878323077011093902092516765907/2090354430747178529092852736825832657360768", "19392735084052396178775877840784666339263086283865293996311295/3135531646120767793639279105238748986041152", "30672490182924258581503585450870207163906067308364830393024549/580654008540882924748014649118286849266880", "-284898760217662531062485893689445060658191121978848619297979149/5225886076867946322732131842064581643401920", "-5724033672422814398901326683462444954689025581236386583429060197/20903544307471785290928527368258326573607680", "77495755849752429504901138628064211138226969492857382597623307/870981012811324387122021973677430273900320", "19281988843451711033913229957723352960810251320910469553276529/12288973725732971952338934372873795751680", "250236684820713030141773622837854144107120948746987757299810721/96775668090147154124669108186381141544480", "-28163092861343038383885543536303123702556598299068952936417301/774205344721177232997352865491049132355840", "-2405821023637032928101931768329260053474396068723512134207887599/387102672360588616498676432745524566177920", "-1048839771012195262413200793701956163710858731149735286751960499/110600763531596747571050409355864161765120", "-32024465485102084300259924869615344862567429087277266042305035/12903422412019620549955881091517485539264", "529490867668683678574824953556734898738917805388675453279396679/43011408040065401833186270305058285130880", "76251849152814104587464037925845450783123201179220961495698661/4032319503756131421861212841099214231020", "46838950299437684496688333001779003763096304811871527715319457/14337136013355133944395423435019428376960", "-60147994976136663695028744984555606089087389676173901705727397/2867427202671026788879084687003885675392", "-137681159211073788056096886227863012530603257605407121103369801/7168568006677566972197711717509714188480", "7086883087369196067925150101135190879082944876740327396571613/597380667223130581016475976459142849040", "1563031170433801098129032162515377525246908780291839243801387/59000559725741291952244540884853614720", "-14362238916251299316021914337620107279335296115444663425291/3277808873652293997346918938047423040", "-1730236811613727408574197869407642309103432794981987560579787/39333706483827527968163027256569076480", "-159564695377191850968475626432656295673331606790067536443291/4916713310478440996020378407071134560", "1750219904300911316956192864290590738385304065063998262481891/39333706483827527968163027256569076480", "398856180943905876549344312418672849979533025702533776093429/3277808873652293997346918938047423040", "14772149052116811028718356127866051303261038830127980800769/161867104871718222091205873483823360", "-138808172349033150284065827055622912847779980734328840845319/2185205915768195998231279292031615360", "-287488551163842521613580850218237943827504262861358449103307/1456803943845463998820852861354410240", "-2229958463873793001965327888689669486474358950260091496787/13488925405976518507600489456985280", "-58233806214090096444290813975215521492759598379323774363/40466776217929555522801468370955840", "29923774074612152718097795336815497991124009569499869076/210764459468383101681257647765395", "348506097352892236883090613368019731039114932925569481659/2248154234329419751266748242830880", "466417118588974275398253136873598686400777083592586334607/8992616937317679005066992971323520", "-163443415814311950671566783038190148421522126761893841369/2997538979105893001688997657107840", "-2333548870039338817631160385465333760470028341045759465/33305988656732144463211085078976", "-56195867907017108098912728086787377512798459027608683/4163248582091518057901385634872", "268401947695796021512013660351709042762780313684268233/11101996218910714821070361692992", "7944987378816073445383346728049804050531629379788157/1174814414699546541912207586560", "-13919957015273271549374291012883555798721917317424491/1027962612862103224173181638240", "-3788014189254693196624361173600971187719824948661881/2741233634298941931128484368640", "11700861546786244076877773689187364827427203645378/713862925598682794564709471", "11366249315711809306180233608849922050122789291986857/913744544766313977042828122880", "-771439162326531939874186429145438937162378949267783/152290757461052329507138020480", "-420761849180776248009768016885845435539469566408173/33842390546900517668252893440", "-4921125088635705200800613294881308272944247810489/940066404080569935229247040", "995622003925149915077464498395993249531606022067/626710936053713290152831360", "70096571078786394145901771875475371876726901621/39169433503357080634551960", "1827539860720496714155783132592798261427801521/23211516150137529264919680", "-36329732092698100165401826211983346545471639841/69634548450412587794759040", "-8059983356008315123475072501868492884410871/103622839955971112789820", "893478430924517721377191055306786206482647791/5802879037534382316229920", "262721246592594006451247925416605043935173611/7737172050045843088306560", "-3728589367073454410873196694356074333564533/429842891669213504905920", "6060174242620996628215777516070281388013973/1719371566676854019623680", "12507328946803579413518935633173386913125/3582024097243445874216", "-1695682070716705533373904166828496763375/606480270432752740608", "-54922312004417854700849486520528190842533/15920107098859759440960", "-32354071027208657802076109059489662829549/21226809465146345921280", "-8962900319926903788292034017962013123/78617812833875355264", "13889572519206529617418798138112340125/157235625667750710528", "-162677971207718785031284089871048807/6551484402822946272", "-20841042348792287232299823363102133/2911770845699087232", "125676010020917613738529969683035/23109292426183232", "117158330738501507918996461744725/46218584852366464", "161400526560000"], ["-11363009651379587604867247355/17932726676066756236533836820603257973100203795663138768", "-61903245221157214646295673435/17932726676066756236533836820603257973100203795663138768", "1082069516085045345380257935794/1120795417254172264783364801287703623318762737228946173", "129696751056663655937463467123155/4483181669016689059133459205150814493275050948915784692", "9900347059938380197486674530022103/26899090014100134354800755230904886959650305693494708152", "1687059066312034694665485785985653/996262593114819790918546490033514331838900210870174376", "-3437602798095024997700424009364801217/107596360056400537419203020923619547838601222773978832608", "-12997647080658284859466995370996996547/15370908579485791059886145846231363976943031824854118944", "-4329243985242542697193017048015509601721/537981800282002687096015104618097739193006113869894163040", "-1216118801479686869713570477893700643779/537981800282002687096015104618097739193006113869894163040", "65103056263437785301915685434237637998779/92225451476914746359316875077388183861658190949124713664", "445737424741572736166153814626462085731743/67247725035250335887001888077262217399125764233736770380", "8185827049767143217924559781616940654035119/537981800282002687096015104618097739193006113869894163040", "-338797132327769348672980446178914947435417039/2151927201128010748384060418472390956772024455479576652160", "-97417532671652463213155096300478300769663417/74204386245793474082208979947323826095587050188950919040", "-2170835619825856891177192421111152796119543843/717309067042670249461353472824130318924008151826525550720", "-4034630484562579019329126713223208340669773807/1613945400846008061288045313854293217579018341609682489120", "-972409522462197887010238926171548429300056283/9606817862178619412428841153894602485589394890533824340", "-53336238523579460572674809889421403315857053043/79701007449185583273483719202681146547112016869613950080", "730759069873851744117054753715779782692316329219/268990900141001343548007552309048869596503056934947081520", "90268903818184701720488521756894812533451587555/1707878731053976784431793982914595997438114647206013216", "370821135395398444562199645195650188333898621083511/1434618134085340498922706945648260637848016303653051101440", "204177905817741695150868518673390601186682445023413/1434618134085340498922706945648260637848016303653051101440", "-2463020868128183843175419305624962485808061860861617/478206044695113499640902315216086879282672101217683700480", "-5212258738117857030395888096058016581614181516984721/159402014898371166546967438405362293094224033739227900160", "-14410196196094040737946272147710145192944493700189239/159402014898371166546967438405362293094224033739227900160", "4965634918995731209247008329710037823076753345199283/53134004966123722182322479468454097698074677913075966720", "2749052707519617988694713973653298379652048275516869/1180755665913860492940499543743424393290548398068354816", "87423292829841914173235917119797589750340714787441107/7590572138017674597474639924064871099724953987582280960", "450460621475526348814342563735822789254242980952472149/26567002483061861091161239734227048849037338956537983360", "-30842323089459743495875126879608655614851794697604779/253019071267255819915821330802162369990831799586076032", "-6974379908992462136707032707224977243809693990452476107/8855667494353953697053746578075682949679112985512661120", "-4064046607650080623716704666816545941889402894228532249/3320875310382732636395154966778381106129667369567247920", "7223016472836728723336976686677890587144669874783640637/1265095356336279099579106654010811849954158997930380160", "379650789771431670817859437969788781868724770535481305799/13283501241530930545580619867113524424518669478268991680", "276052806958762120318475353324993134163006415480062723163/26567002483061861091161239734227048849037338956537983360", "-6244742580717542158010657169981307017254415731083831117/28113230140806202212869036755795818887870199954008448", "-2037525886833753120681477222578149016227057778323599531989/5903778329569302464702497718717121966452741990341774080", "305677374774253471756050421406527543172634455279804430803/168679380844837213277214220534774913327221199724050688", "12554288642244180740015164337380597717649132399136785508179/1967926109856434154900832572905707322150913996780591360", "-1307913370992067141357961194351276286744423828828517304291/218658456650714906100092508100634146905657110753399040", "-1012364700424077365677201104812675428489316445241924095431/14577230443380993740006167206708943127043807383559936", "-26793377298115779361741335576276984321720470971774079564981/218658456650714906100092508100634146905657110753399040", "3736485330363066490007931364042120683444468760025277453551/72886152216904968700030836033544715635219036917799680", "113379675312716228481458230173063670373384954798276595583361/218658456650714906100092508100634146905657110753399040", "7130422586618396362708519347104628759574313192232064123159/3416538385167420407813945439072408545400892355521860", "498941893775405728550940059710436429438977169617225392683947/54664614162678726525023127025158536726414277688349760", "47984201857033658442008314033591662638954687095734601928443/3416538385167420407813945439072408545400892355521860", "-2331785781955435309074899183914581753690273381854361632788831/36443076108452484350015418016772357817609518458899840", "-2170121278122881257386924713957609707516493627213801906537141/6073846018075414058335903002795392969601586409816640", "-6668585533617672514278421854829165745670927398367258631490581/12147692036150828116671806005590785939203172819633280", "7120892625263630175918634052235564557269826697854090381117429/6073846018075414058335903002795392969601586409816640", "15943706888937013497188379024381298430341067379997461832403873/2024615339358471352778634334265130989867195469938880", "134729528726259999969065635278772999870056754745391283323616741/8098461357433885411114537337060523959468781879755520", "-2137119895892839669306047792764981944993723475117062119223387/2699487119144628470371512445686841319822927293251840", "-29767802683807495437837259604169140857325313874139409658160603/299943013238292052263501382854093479980325254805760", "-14883441531208367867166554199012549933654335387891831121085765/59988602647658410452700276570818695996065050961152", "-44416599009404900459606267857073099372492047237254361719298487/299943013238292052263501382854093479980325254805760", "44597819859198539345346641550780607928433365509353303317387947/99981004412764017421167127618031159993441751601920", "167976846079473260882600383805975701427288923476498496954052611/299943013238292052263501382854093479980325254805760", "-39947052261741464267297911849449273254952066486853623214094089/33327001470921339140389042539343719997813917200640", "44868958898748839397582098083949094811611453069651882959167223/49990502206382008710583563809015579996720875800960", "241731458151977294935312506841418985432356833409269971364781639/9998100441276401742116712761803115999344175160192", "1009526280916688866822256799037081244891235990355300771199640727/16663500735460669570194521269671859998906958600320", "-36207054542273266400801461909477776517968943125934211113321849/8331750367730334785097260634835929999453479300160", "-1832846138168057705818408520432092544826957393496853401819738849/5554500245153556523398173756557286666302319533440", "-302026359504409408348919615250622248580325011182214966932951109/462875020429463043616514479713107222191859961120", "199806090405567764662549529100138809809417125962900411162057207/1851500081717852174466057918852428888767439844480", "224311533689056723603055850374562721058434823432397603351080411/88166670557992960688859900897734708988925706880", "315795228708521942620366650336818533274144330931394401342118645/82288892520793429976269240837885728389663993088", "-67570093755402178237603593867093735829002874985182368562860949/45716051400440794431260689354380960216479996160", "-1809371892245260395520095312784266399145622292615240176793332911/137148154201322383293782068063142880649439988480", "-99561572324468682831043201968465647021357187760201974187156579/5079561266715643825695632150486773357386666240", "-37864133889727834570300789178790093522668901351752007389780527/6530864485777256347322955622054422888068570880", "516806673663967743825049587400203461048576303739463473869917673/15238683800146931477086896451460320072159998720", "1260767947061388006262187264009759122545182492343729212258048959/15238683800146931477086896451460320072159998720", "3719067527995309767239988004989620217876941106613612149665283073/45716051400440794431260689354380960216479996160", "-2309366877863087968389246990644417338995102863007562596576805/190483547501836643463586205643254000901999984", "-12669974181756715322706368409652080206472370503917279392268165/253978063335782191284781607524338667869333312", "8877066158216647692582160557165259581597577681217053152910897/52912096528287956517662834900903889139444440", "142871153970479783446273932753887912256706963444597561652943727/846593544452607304282605358414462226231111040", "-24715082285274250923989360961688945058946654811092149776840193/23516487345905758452294593289290617395308640", "-662347947046672102996164406809302214782447422480519731572030413/282197848150869101427535119471487408743703680", "1835675547398432106666021334232874554058106871475895243844699/4703297469181151690458918657858123479061728", "3117696616958167694179932129145145910543104856514609870936579/653235759608493290341516480258072705425240", "-132493452796245687517808770749262343770731833755287993726522001/20903544307471785290928527368258326573607680", "-754088067417147241081581251804779179130979658574915531384227971/20903544307471785290928527368258326573607680", "-177507984503719847331751893889473332554479195439809197394188473/6967848102490595096976175789419442191202560", "911814878998207228512156122061320874639626081521899980849933/9558090675570089296263615623346285584640", "78777795600704116006357972059783880781988479180675934706193639/331802290594790242713151228067592485295360", "106459948861147530514696617611277012254848861817572111004784059/774205344721177232997352865491049132355840", "-706809300849207776267278416926279854821690174896816922588453893/2322616034163531698992058596473147397067520", "-544676950368419583881402932553301637564768582683029273978872211/774205344721177232997352865491049132355840", "-55623088803218345182678359772316563608974676761162533038724069/129034224120196205499558810915174855392640", "2179061503268095375407136156460702489816005807817079582231641/3686692117719891585701680311862138725504", "24271600095144201735463774979175482635166318884286827740778247/18433460588599457928508401559310693627520", "191152628311745759837090488095937674022754053486605957524641/398253778148753720677650650972761899360", "-54493434086032412994252931788290898872137393636343438573111971/43011408040065401833186270305058285130880", "-10091401116506614309415445252617255029223096110742403305752553/7168568006677566972197711717509714188480", "3300813902964315872430469919114649378128867618852010818566007/4779045337785044648131807811673142792320", "1083281467154072226831668581109875784923091334528963977351831/531005037531671627570200867963682532480", "53398467040087107902954803310932723411784814341332819465633/354003358354447751713467245309121688320", "-76101306438110554600612506304061184102364394469616025195003/23600223890296516780897816353941445888", "-49522579796936750679283872920839362921991725338148527943023/13111235494609175989387675752189692160", "41549815544858177234453818487294735312884765672183523739317/39333706483827527968163027256569076480", "104993019159805715562747123745625080960368383168258727778021/13111235494609175989387675752189692160", "1312544749678191609543955892950436729788046481184780891511/150703856259875586084915813243559680", "-298279392625951068791259296775973944251397192151665850487/874082366307278399292511716812646144", "-15626053961908626705986165976114746348225239564823503707893/1456803943845463998820852861354410240", "-716360316145734471395875287959095081255217529642676363261/60700164326894333284202202556433760", "-43932669252812888680680317858462415095326806522259488947/13488925405976518507600489456985280", "14586666267997329324977425886066483010811018846877802899/2248154234329419751266748242830880", "251887710164761166308995261093397202668560435256724694199/26977850811953037015200978913970560", "2091837114146429800950622626628745955759681800595858139/499589829850982166948166276184640", "-1107227145728733429709078643047980602670929081605645399/428219854157984714526999665301120", "-299095897554711017534295781710991140725188411783238453/71369975692997452421166610883520", "-144759582897145762669875178098126583376813931845831819/166529943283660722316055425394880", "340319886563303874606352064258100803906802469124120437/222039924378214296421407233859840", "26714863290952490769277964094308797981978418411568533/74013308126071432140469077953280", "-26341368651363845635795079906713073938897511824356257/24671102708690477380156359317760", "-284063898661761687298566230946350976703128391960177/913744544766313977042828122880", "398420482281831527745172261882913784083758433063797/391604804899848847304069195520", "41554631657328809085755834010729622392596747901173/43511644988872094144896577280", "-47082754184290495081491161639978288310378233457847/304581514922104659014276040960", "-72015816224689834115447142011344480700903570584081/101527171640701553004758680320", "-5489224314906680761192339294421552971784898528373/16921195273450258834126446720", "1970342349200637403633728762425595935372317687/23211516150137529264919680", "205821743508392598782205364690461769009079368121/1880132808161139870458494080", "267856018403285316143538234788806026272478551/44765066860979520725202240", "-2255905160578824210880651860312788787721320311/69634548450412587794759040", "-5613963315413025172259919060636121489616363/1088039819537696684293110", "202531829768940674656129244857534253574286921/23211516150137529264919680", "2026501651576982037623515302049716381161317/1105310292863691869758080", "-566079924401864653825525960311696650703649/1031622940006112411774208", "466791090355343149938814574225938344038251/1719371566676854019623680", "161105834187384168267866335702469186519497/573123855558951339874560", "-22923823014902357152606206387400037859331/191041285186317113291520", "-4070448294870725362258296536598936007241/21226809465146345921280", "-268474734171578363676329626152914620511/3032401352163763703040", "-928530479721625758670746453403401821/157235625667750710528", "820018006724913616885098740980232983/157235625667750710528", "-40789539431649091676393767713488921/26205937611291785088", "-1387046487390368264509873100400509/2911770845699087232", "14239451972947517595703622204175/46218584852366464", "6759386526200803655458806993975/46218584852366464", "9342239760000"], ["-4699507584054929294159225/853939365526988392215896991457297998719057323603006608", "-39621611102119394921994019885/53798180028200268709601510461809773919300611386989416304", "-72345903746746427423018536385/3985050372459279163674185960134057327355600843480697504", "-3201924033860500627341677202287/53798180028200268709601510461809773919300611386989416304", "33090143703256229075508941502095/7970100744918558327348371920268114654711201686961395008", "1516847956463849283398331217737869/15370908579485791059886145846231363976943031824854118944", "434020537195173142900569030341987/353354220218064162296233237844399171883747858042623424", "3069777648947134477693367421682970041/564880890296102821450815859849002626152656419563388871192", "-1177627045419832886481415069786950721/11955151117377837491022557880402171982066802530442092512", "-526867967666779350398843455233626534945/282440445148051410725407929924501313076328209781694435596", "-17513238509166442313850950338567731914297/1673721156432897248743158103256304077489352354261892951680", "1743987237524972094985164165517702057470319/45190471223688225716065268787920210092212513565071109695360", "1641962470718334378134398098251462759839441/1882936300987009404836052866163342087175521398544629570640", "8575138928570123850006849344587080040909913/2008465387719476698491789723907564892987222825114271542016", "-23953401629951436294149647699774694559851731/15063490407896075238688422929306736697404171188357036565120", "-1229607596714735432845249008656324651290833797/15063490407896075238688422929306736697404171188357036565120", "-1060031393606147207878010366831787527209158769/10042326938597383492458948619537824464936114125571357710080", "1012256180664473471949957608581190600172644327/4519047122368822571606526878792021009221251356507110969536", "-529825830717247615787206298942155064831429888953/30126980815792150477376845858613473394808342376714073130240", "-1760123355237638718064675964208474347613634190731/10042326938597383492458948619537824464936114125571357710080", "-612178814891453564469489361873551659582614006547/1506349040789607523868842292930673669740417118835703656512", "70091565111654377243622669424846545617695980425059/20084653877194766984917897239075648929872228251142715420160", "108032383422911230427680283592222233729412482363983/3347442312865794497486316206512608154978704708523785903360", "526330873600446140985760233869011413597172940256169/5021163469298691746229474309768912232468057062785678855040", "-1803123194214448774075575986555818880005816100125/24795868984191070351750490418611912259101516359435451136", "-19025414946909688977305622961934358022846411464673/7695269684748952867784634957500248632134953352928243456", "-7421109870750207333863991210158095510395366300077083/557907052144299082914386034418768025829784118087297650560", "-2271919170766627240152988774557853229796259851582565/74387606952573211055251471255835736777304549078306353408", "31726474647989992049255867618285955958572988745011/343538825212006824454671203459832528220310417541439440", "273467178527475007473717913191364273849563890467140383/247958689841910703517504904186119122591015163594354511360", "340134942781596459422614557207910840827077477239997311/92984508690716513819064339069794670971630686347882941760", "-481068155396375969911388721429948174376192278249676469/185969017381433027638128678139589341943261372695765883520", "-225135344927651920096044535536070171795650477483712783/3542266997741581478821498631230273179871645194205064448", "-64771152111302968918561182767017750433331840587964995771/371938034762866055276257356279178683886522745391531767040", "17183951012361758215030596855825372118790674390397932085/74387606952573211055251471255835736777304549078306353408", "836812115316336209595654565046580738528797460726271185503/371938034762866055276257356279178683886522745391531767040", "36776961529502390578134731848215769080813043156414277945/18596901738143302763812867813958934194326137269576588352", "-849789775322385148136187378358797247468723910787983981441/49591737968382140703500980837223824518203032718870902272", "-1619283051196891439066150407715095836782603929301570530451/41326448306985117252917484031019853765169193932392418560", "12352335133382701394520301266003875201591657500447370581/101789281544298318356939615839950378731943827419685760", "2839533031174818021947628829548685470170919858972407038549/4591827589665013028101942670113317085018799325821379840", "221045193978999957585950514896612505839990686374032481661/918365517933002605620388534022663417003759865164275968", "-44915751587175433337949070358957690552141373464498718751/11713845892002584255362098648248257869945916647503520", "-14777461919111008500006388615146330846823662823895623440971/1530609196555004342700647556704439028339599775273793280", "-34666192340917396537825240459066529316176664438509239637/3416538385167420407813945439072408545400892355521860", "-47084348753561443986594076009701438869639230604639845097137/3061218393110008685401295113408878056679199550547586560", "28842207824560106696133677508037981562065481040798188626501/459182758966501302810194267011331708501879932582137984", "618798015338684269708370809759967372452303445219176392844433/765304598277502171350323778352219514169799887636896640", "3656630794268676857969060987639432887609548469423778843018167/1530609196555004342700647556704439028339599775273793280", "-95064482243357162676112975427021328478635841031347037144275/102040613103666956180043170446962601889306651684919552", "-12774627814977807078822501364926294510947457413045858840201713/510203065518334780900215852234813009446533258424597760", "-3965221368267005183763661902493114766827885002065931372406453/56689229502037197877801761359423667716281473158288640", "-394903472764029590254746748923367144661972382311843240658707/14172307375509299469450440339855916929070368289572160", "5259483422325090678708484562430959450025566218808986911942469/12597606556008266195067058079871926159173660701841920", "16591845810256065833064133238266903542570291597193285309755875/11337845900407439575560352271884733543256294631657728", "46347296410168662672826776152168219586951394414800728876104079/28344614751018598938900880679711833858140736579144320", "-66003496856387322391328768186858481102500332184477289923287429/18896409834012399292600587119807889238760491052762880", "-31033508058630283233678824999294681141208548112878746625672909/2099601092668044365844509679978654359862276783640320", "-243615003826713373458757212378542520028625777767303961184527/16663500735460669570194521269671859998906958600320", "223969894436921737129113252649908285487844185438112357855209/14480007535641685281686273655025202481808805404416", "67820876954215554754711610965507496640485451388260897625363/43741689430584257621760618332888632497130766325840", "-294313398255543461878427898556767988462371452598699111171932303/1399734061778696243896339786652436239908184522426880", "-75357684808767738238004597914631779063328093003766701010487073/262450136583505545730563709997331794982784597955040", "455504038658764489052146520281604552489206202642705443077114271/349933515444674060974084946663109059977046130606720", "1219034116883405176323223254860747436555068354245602272877607279/233289010296449373982723297775406039984697420404480", "1050807819518957386813661902536513079150216836290273943193622251/233289010296449373982723297775406039984697420404480", "-57979276036916576099726539870907331058894787728390858349344939/3703000163435704348932115837704857777534879688960", "-3749092455280634014341757332558966210749074252372308878116530013/77763003432149791327574432591802013328232473468160", "-53747437437610469711406880482522844400955957640378103503153249/2160083428670827536877067571994500370228679818560", "34063587174618073619413529282777893299487810335589982787154283/274296308402644766587564136126285761298879976960", "482735656523577727813196981261239554985351313631053436141200665/1728066742936662029501654057595600296182943854848", "151607850529477954810190571945027144685516872321056985578853089/1440055619113885024584711714663000246819119879040", "-73842979982311488651821165113332737553559127298433878127829833/137148154201322383293782068063142880649439988480", "-390888493619104642823944240485447617890879904978445215387525369/320012359803085561018824825480666721515359973120", "-5059189778388540196287662242289947141166946185057391194355691/4444616108376188347483678131675926687713332960", "168841609272941900305446303801959773549374377940676691507245421/320012359803085561018824825480666721515359973120", "7037213506690218388645787638420305424454808090702675519667093/2000077248769284756367655159254167009470999832", "2733130871578499161652829618053826992560893025520042893724024263/640024719606171122037649650961333443030719946240", "-4799409517067673178652580146980999355339869763751101104665031/10667078660102852033960827516022224050511999104", "-4425036987716374472085889391514044188319274900735773466857437/7619341900073465738543448225730160036079999360", "34061511156750973366384221900913236848124838947117950621588789/1693187088905214608565210716828924452462222080", "4324185104463609521669892781249996571570795708689962460827827/136233443934902324827085919744855990427994880", "-505404462356700975240398158612225425757400639958499143992335483/11852309622336502259956475017802471167235554560", "-178806342390962269508238687756641438644352262817564175920373267/1316923291370722473328497224200274574137283840", "3133176709894607853729496425645202551988267730827076627541349/47032974691811516904589186578581234790617280", "139425184784748831750115820265435266514282520680037203605192051/292649620304604994072999383155616572030507520", "-24683553193994547119120484653551691872068024795796884712890811/146324810152302497036499691577808286015253760", "-191876759800989924412855425416968971907551736393870653486286327/73162405076151248518249845788904143007626880", "-34102582927219794763784075597997786818354388710296785195442015/9754987343486833135766646105187219067683584", "1568935687518965930774238480298926253270390341361777390765691/560631456522231789411876212941794199292160", "110521438593007215970011030835822569438809410029862592485745393/8129156119572360946472205087656015889736320", "75257477143348723814736898746668181545409835514931535402152311/5419437413048240630981470058437343926490880", "-7538639971513433237959549049014023087996322349631153115234399/1016144514946545118309025635957001986217040", "-128640703964561414418614173259668104060177331640947203346063889/3612958275365493753987646705624895950993920", "-45170601677985739694657354754211122190118670081741946030510907/1354859353262060157745367514609335981622720", "15594412889719578150504659003190806990474122033189274183969209/903239568841373438496911676406223987748480", "40482182276401423247863572788767956665375464232226609934245217/602159712560915625664607784270815991832320", "65896636742418113611386116894903964240893075557727774645944663/1806479137682746876993823352812447975496960", "-34618584861863273608906873006925970350312002489704422846282471/602159712560915625664607784270815991832320", "-108152321023310742480480680824825648904112901597989952673617/1365441525081441328037659374763755083520", "453964889835420860819381962509970952880255988997372768783029/16726658682247656268461327340855999773120", "1793500107026122745319120195476834072062596993494297015796649/14868141050886805571965624302983110909440", "117323841902638698475115322487768898262733123911157348758167/2478023508481134261994270717163851818240", "-38089804857904743401933735905515031608790336633852115986727/247802350848113426199427071716385181824", "-218242383265879657211095276795807249433391295596891140291563/826007836160378087331423572387950606080", "-19245554518146974920733778530975207497065839150265881411893/275335945386792695777141190795983535360", "122836476386279742017286452278968328176620326497199355468/358510345555719655959819258848936895", "65212206265135321643837084990359399164822683930556491023/125896637122447506070937901598529280", "78107953583926997060967145112948263144490909860644010253/478013794074292874613092345131915860", "-1128452384471748116655329644640567802824410341842768748437/2913607887690927997641705722708820480", "-140955032889408500547457083111724044597722880951967751527/242800657307577333136808810225735040", "-158950641035646992765587678865584141856695515322517464733/566534867051013777319220557193381760", "72343459177436714627234809720331871237913661031293295479/377689911367342518212813704795587840", "155882360805067486730670292431034628113433418176442040747/377689911367342518212813704795587840", "1016070203192428314324501036495540698607987379598365571/4341263349049914002446134537880320", "-730797426466151256798113377991681277569414318856349459/8393109141496500404729193439901952", "-664420328465112905711566939742760188140952042932446019/3497128808956875168637163933292480", "-14092021538604465769658455793706366521683882345686467/345395437921666683322189030448640", "39844883896716046925564387762210040757996860796106981/518093156882500024983283545672960", "657343298880745839500733010364418042554336302830571/37006654063035716070234538976640", "-10391275967819294128185665136740169779421734291497087/172697718960833341661094515224320", "-530442673176920724401576877500404808418285449940583/19188635440092593517899390580480", "61260187684998679373328575208966794056484775330583/1370616817149470965564242184320", "328866101999983853045466329903559348819631388449769/6396211813364197839299796860160", "-10610744202848184790023093993108171152477764169/26650882555684157663749153584", "-43038231690497361500677753395520526898735102718549/1421380402969821742066621524480", "-112049106862654898111428624161559237040598944657/7403022932134488239930320440", "132473801586068801012487344252320151061005640397/39482788971383937279628375680", "2112760445616470012083886493517079682966951011/417807290702475526768554240", "423176927211434231529547986706573887833265949/1253421872107426580305662720", "-4385953258433214161725070954041716606912940967/2924651034917328687379879680", "-27208592234541805485463685605480748128563031/108320408700641803236291840", "717525547926092038682743443133305411412013/1934293012511460772076640", "2232693662062446312107055342446667091729457/30948688200183372353226240", "-330391845214941867128938081278979880452757/12035600966737978137365760", "9364883131757348018340846763016986900657/668644498152109896520320", "62566777215046039042749759594929362459169/4011866988912659379121920", "-163360373788771857602031676548972698387/49529222085341473816320", "-354819588694981608875439223081178804369/44576299876807326434688", "-572221834617309603117181266107237863517/148587666256024421448960", "-10898950203021796208896706337536891/49136133021172097040", "10407948358663960704097580039064047/44924464476500203008", "-952558518641289242613848988882967/13102968805645892544", "-17079823696375541831629889054347/727942711424771808", "300871892871009200938395018231/23109292426183232", "582670447378804617396674588775/92437169704732928", "403974518400"], ["939901516810985858831845/7685454289742895529943072923115681988471515912427059472", "598119147061536455620265/284646455175662797405298997152432666239685774534335536", "-52552544956276552612969690597/322789080169201612257609062770858643515803668321936497824", "-629031846860454029748018925145/107596360056400537419203020923619547838601222773978832608", "-262743271583546348772044839994803/3227890801692016122576090627708586435158036683219364978240", "-162763195568080727755687819867669/358654533521335124730676736412065159462004075913262775360", "21118250556264125465469977346755437/3227890801692016122576090627708586435158036683219364978240", "523909556116814156071805227638933823/2510581734649345873114737154884456116234028531392839427520", "301214423583702361546528153476740846881/135571413671064677148195806363760630276637540695213329086080", "83300771671468599298972318011645292403/37658726019740188096721057323266841743510427970892591412800", "-4438399994545994936068796763037708449563/23374381667424944335895828683407005220109920809519539497600", "-1109793709835556995290614380571345022817/588417594058440439011266520676044402242350437045196740825", "-929058830154409798428685442923874167487201/225952356118441128580326343939601050461062567825355548476800", "23161674423593507110301393225527527736855847/451904712236882257160652687879202100922125135650711096953600", "179377190884989282427397935649581750545219767/451904712236882257160652687879202100922125135650711096953600", "751855924005637734677100461428498218909071/1344954500705006717740037761545244347982515284674735407600", "-57893857997587792235039433730539321957206911/27114282734212935429639161272752126055327508139042665817216", "2409409351813544917311970474473996216466298917/90380942447376451432130537575840420184425027130142219390720", "23924366093115136054795705463126926668883047217/90380942447376451432130537575840420184425027130142219390720", "-23958317981122371053667315491744653227993104521/45190471223688225716065268787920210092212513565071109695360", "-62398718403873564780583968013837635320259270779/3765872601974018809672105732326684174351042797089259141280", "-25561932023312543963612366130179910865198534236049/301269808157921504773768458586134733948083423767140731302400", "-3469224232613611186678665655012273394823048620041/100423269385973834924589486195378244649361141255713577100800", "272641033207171110113561248676946349710513589114063/150634904078960752386884229293067366974041711883570365651200", "183315620791146957249294386605705165249289244618499/16737211564328972487431581032563040774893523542618929516800", "138618870489523598777529965723814149629446707130053/5021163469298691746229474309768912232468057062785678855040", "-69938716737849827751435419154626445794478077991497/1394767630360747707285965086046920064574460295218244126400", "-4854643058330454084377767778792627169441768306909931/5579070521442990829143860344187680258297841180872976505600", "-7661294299978298063556359341310683746817140737284489/1859690173814330276381286781395893419432613726957658835200", "-7635415582841960095861118400381785334167844010046393/1594020148983711665469674384053622930942240337392279001600", "205481892446787363751142453028119380967760896776162889/3719380347628660552762573562791786838865227453915317670400", "59944033845606829223354258701619326780661678085759847/185969017381433027638128678139589341943261372695765883520", "4348655519955498706451311036160500944241283347249541/11623063586339564227383042383724333871453835793485367720", "-138431231758959416432026521394254812330920984589384549/44278337471769768485268732890378414748395564927563305600", "-6162268697482200993110515630200704659373418259181413343/464922543453582569095321695348973354858153431739414708800", "358934871896726527373860330684569381460771083946491431/232461271726791284547660847674486677429076715869707354400", "24085375258032665693206414623845129529233749238556436513/185969017381433027638128678139589341943261372695765883520", "411233755111380168872880573325759368586354628440603804033/2231628208577196331657544137675072103319136472349190602240", "-1221981254310656599668614353270254251686263165067167967361/1239793449209553517587524520930595612955075817971772556800", "-11530066739952076216648774758205207710404166664514313275/3542266997741581478821498631230273179871645194205064448", "87270556180291865068224224224262909661938208749364419759/21375749124302646854957319326389579533708203758134009600", "77393543947967562522019725092306443010753895084026130493/2108492260560465165965177756684686416590264996550633600", "394685350780904982866146869864305460352540365940258516217/8609676730621899427691142506462469534410248735915087200", "-7233595279250568219314462577857879768669915292580295725529/68877413844975195421529140051699756275281989887320697600", "-2764802547789993066829609676533433698789279170878248239829/7653045982775021713503237783522195141697998876368966400", "-12378229050766214496255611086848150359034730271464182922327/15306091965550043427006475567044390283395997752737932800", "-164643339662736935720991487508854003264004737712287875301223/45918275896650130281019426701133170850187993258213798400", "-2131721031282652892673084544288658123142223083880567255733/409984606220090448937673452688689025448107082662623200", "47341124314844765892634852666686165823409400662712802198807/1275507663795836952250539630587032523616333146061494400", "2132525248548046241664250460671528568872679217961148165240323/11479568974162532570254856675283292712546998314553449600", "419008759932228895367950958673010557603564511128210981861359/1913261495693755428375809445880548785424499719092241600", "-490027094912581931607420499268255163778651026128275463901409/546646141626787265250231270251585367264142776883497600", "-8549801921979945206395216667998599980221490641312011787931023/1913261495693755428375809445880548785424499719092241600", "-5341283832327147482053571350854479935749537190894081916002459/728861522169049687000308360335447156352190369177996800", "14679772506118517456995612489590261906792486282809151926370539/1700676885061115936334052840782710031488444194748659200", "182155180958659094143139839980779506426706884995179460935939639/2551015327591673904501079261174065047232666292122988800", "23440382296558131559028899947252386548205926868492527940582453/170067688506111593633405284078271003148844419474865920", "-28972250135145058078574959482533491458342693017788033725941/1349743559572314235185756222843420659911463646625920", "-12924802992002092875131909175692658494218984666380209177259287/23620512292515499115750733899759861548450613815953600", "-6295559622102208028196639833506413050102052725228881618674179/10498005463340221829222548399893271799311383918201600", "397110018240702108729648224990466651360130291890000078665423/388815017160748956637872162959010066641162367340800", "17021984550218259266658618081190217246343474239037464995856927/62988032780041330975335290399359630795868303509209600", "-11567793124943497976857316573913244611425657058914314571565371/777630034321497913275744325918020133282324734681600", "-185738374110880229990218108753740397499251829619817325001359149/5249002731670110914611274199946635899655691959100800", "68935191529433077309667849742061495918047416310546953195315809/2624501365835055457305637099973317949827845979550400", "5407153430097299202677390838147516969330903212695364232453977/20111121577280118446786491187535003446956674172800", "123017990740536789716128954460729232005596558274709147148359233/291611262870561717478404122219257549980871775505600", "-47688370612040265685804782757217455989082887304098312030992501/124976255515955021776458909522538949991802189502400", "-193473706143253578463394942325993805286864853039531618557831741/83317503677303347850972606348359299994534793001600", "-646591275970864371309404007407737965724441439025697068000932599/259210011440499304425248108639340044427441578227200", "2699467169611499520765888140273397633749368332717134814305502953/777630034321497913275744325918020133282324734681600", "1664702055278092938930628190240157070225243460909636243862118403/129605005720249652212624054319670022213720789113600", "173876928234223229151129642352205236217739905363472649170334079/14400556191138850245847117146630002468191198790400", "-68954692296558540317726739431239804010442640389459098769279829/7200278095569425122923558573315001234095599395200", "-7708431369780678151669102185495480391940934173538485855713277/171435192751652979117227585078928600811799985600", "-106814657483200142894246699440366632538414703266404853151498249/1600061799015427805094124127403333607576799865600", "-119768360356802950850665814249375785961486839788289122064625819/4800185397046283415282372382210000822730399596800", "306633412089408143179648301475553459691681479839175854194170913/3200123598030855610188248254806667215153599731200", "81252521243870498798781911948133113875200506994827615119978183/640024719606171122037649650961333443030719946240", "-49942036929383688813588401965838676742334483422922985876342223/400015449753856951273531031850833401894199966400", "-13194965799588786498237919598433747938653877843013199945768231/88892322167523766949673562633518533754266659200", "445167989743604394796653174661752453217625523500787971247047/423296772226303652141302679207231113115555520", "22511650686044395767227668280969250232235067381539819539089505/10667078660102852033960827516022224050511999104", "-123290398795182014648885742904811189579667428553728403553678867/88892322167523766949673562633518533754266659200", "-920772246165904290471194680115931876781722000040995882198613/137179509517783590971718460854195268139300400", "56269322965687460254154252906359097530178806821962472143632253/13169232913707224733284972242002745741372838400", "48612863114098734685729673516599864152243033837552149786507783/1463248101523024970364996915778082860152537600", "34524312043995511656301560939487130853676558856272908637805159/2194872152284537455547495373667124290228806400", "-16413394600652166382957749826953840428780833016063118357371507/146324810152302497036499691577808286015253760", "-1005761102566940000642731887879978581626739238711778247667263/4516197844206867192484558382031119938742400", "-465868167467072276513785838112035002322431773425734812948253/20322890298930902366180512719140039724340800", "1492055094789819274397829715775502974226537124649851728254327/3010798562804578128323038921354079959161600", "20285348871963714355987118023422961648323083435816979999762191/27097187065241203154907350292186719632454400", "12581696023668047350046221383949470555120049317740177386626017/162583122391447218929444101753120317794726400", "-66656302429087902246664935331553795097486129042576958397755207/54194374130482406309814700584373439264908800", "-21976565786917842584353705727423286135510329094543915622030361/13548593532620601577453675146093359816227200", "174971623073444398745268935527357754950709575680354416425097/1129049461051716798121139595507779984685600", "33957604329015577569043481394020766132214179777406883370492703/13548593532620601577453675146093359816227200", "4115460456464897864504615310066285753994987305732737481506759/2258098922103433596242279191015559969371200", "-362043880323833033264699202373657097098518553869669189036889/188174910175286133020189932584629997447600", "-5138192983764740889054099886578711223450842979358239568236399/1505399281402289064161519460677039979580800", "961018315506803225933156906667959032290185715642301894174597/2007199041869718752215359280902719972774400", "1150633959445213665911446234020788872453663637150667368431871/223022115763302083579484364544746663641600", "2463881822764907047968846018636219575168936996394469784845/637206045038005953084241041556419038976", "-160360034850817673947363897924425205492947586257667531716103/37170352627217013929914060757457777273600", "-24480478282128162423087505101408746635073336252499145614899/2065019590400945218328558930969876515200", "-560359814279010660466773988411722865165835906540642163131/73750699657176614940305676106067018400", "12248034203162665279670523936500611109079434513321976506231/1376679726933963478885705953979917676800", "1036680999092762083982277224092260736405135819911606571561/50988138034591239958729850147404358400", "2161306695174151989881715532017941172439172178518637469559/183557296924528463851427460530655690240", "-511449559737557373513334934068531912043997299909053961489/61185765641509487950475820176885230080", "-3003863992438470678187306127884242698252535491979165259/151750410817235833210505506391084400", "-114582618281696983641995031661239850899974183442271408943/8498023005765206659788308357900726400", "1562502272918935329010940629208608770304246341022189339/566534867051013777319220557193381760", "695352041199368539645963070449926832584085555209349601/52456932134353127529557458999387200", "8764150166530820059194399769307876882296942266978276829/944224778418356295532034261988969600", "-62632632952736105236508708265586760574647154642675511/31474159280611876517734475399632320", "-26012205829674152414847091773025277570189355901311047/3996718638807857335585330209477120", "-199132105448297416337841027481640298573974571114843367/139885152358275006745486557331699200", "69743553996128685983161526929304504054226708876730733/23314192059712501124247759555283200", "700141122500710352673540330665900474273875200958123/863488594804166708305472576121600", "-3109987296482695068832729211566652154176709175515583/1295232892206250062458208864182400", "-319815982959503145041383267004052222849227475232561/215872148701041677076368144030400", "131582940055849961859873288790867913488444076742751/95943177200462967589496952902400", "188885431741025319192878319496317732756035300083223/95943177200462967589496952902400", "2581838493053955131892414103500601523909072388673/12792423626728395678599593720320", "-2267249806430051233500949038215617245568693287851/2368967338283036236777702540800", "-4610012344831601733720332538063065953381243643/8752342382819099396961955200", "28591342950908433494356049143542130161255167261/296120917285379529597212817600", "11479873618313052081214388960982483870042950639/65804648285639895466047292800", "457702655297389268657772495183050665186676669/32902324142819947733023646400", "-562300795793724248818048265376654316731204017/10967441380939982577674548800", "-7223727526645599948288129364639765734031099/812403065254813524272188800", "38172707618703505907184566957722855693243163/3249612261019254097088755200", "147219015083442900068233792418209634008333/72213605800427868824194560", "-7640173677642822373876698936529624634275/7221360580042786882419456", "29811741639367316602929336669253324315013/60178004833689890686828800", "6110408156992573171031201815257319387511/10029667472281648447804800", "-141583255736125192966785151020705152147/3343222490760549482601600", "-1634993701838398258418396270481993223673/6686444981521098965203200", "-277004232361244759408941183563025176433/2228814993840366321734400", "-27820131249583205371114906441596667/4717068770032521315840", "7240444763945848077198512420515631/943413754006504263168", "-492439230120143995191171378726749/196544532084688388160", "-9261485165037030598254290058997/10919140671371577120", "37577228856022459977838016649/92437169704732928", "18584588567225146904602291615/92437169704732928", "12927258360"], ["0", "427227962186811754014475/7685454289742895529943072923115681988471515912427059472", "26060905693395516994882975/15370908579485791059886145846231363976943031824854118944", "41139843807446625478597481/11130657936869021112331346992098573914338057528342637856", "-1135314395286145925016456223351/2151927201128010748384060418472390956772024455479576652160", "-449101866335200375883634957679/35865453352133512473067673641206515946200407591326277536", "-39782541179226551942605454421503/239103022347556749820451157608043439641336050608841850240", "-19736354710603705964272669266332159/22595235611844112858032634393960105046106256782535554847680", "149432301112198573015019824310033087/11297617805922056429016317196980052523053128391267777423840", "27352590057950584941707724150746904751/96836724050760483677282718831257593054741100496580949347200", "10240917408924258762174240529954806289/6025396163158430095475369171722694678961668475342814626048", "-45434562347856099566176465587874636723/7531745203948037619344211464653368348702085594178518282560", "-145849577552266342483232827317293168969/1004232693859738349245894861953782446493611412557135771008", "-472357232337106237499468835200860484946403/677857068355323385740979031818803151383187703476066645430400", "714307453341028173453407317468610676427183/903809424473764514321305375758404201844250271301422193907200", "7668226369763540430747983039133972881288491/451904712236882257160652687879202100922125135650711096953600", "302982417213204604163720416560970151193287/31165842223233259114527771577876006960146561079359385996800", "-46332197322578576530271418018320423702716699/216914261873703483437113290182017008442620065112341326537728", "63830955525174336126985193114246547840395143/25823126413536128980608725021668691481264293465754919825920", "35281451100626804815811585923462425653131915499/1084571309368517417185566450910085042213100325561706632688640", "704868239179547905652094270828240672145750111/8033861550877906793967158895630259571948891300457086168064", "-53571599431576468789992950657296617294883426987/86077088045120429935362416738895638270880978219183066086400", "-548513328532706504511209017574900170461647771861/90380942447376451432130537575840420184425027130142219390720", "-11556156904260022229378784439079247869637518945993/602539616315843009547536917172269467896166847534281462604800", "21087233147509107882333571325464852391755900927/1038861407441108637150925719262533565338218702645312866560", "84890958411827901362374503817101110811686479229701/172154176090240859870724833477791276541761956438366132172800", "512842587275705866352802641207946597292552373820101/200846538771947669849178972390756489298722282511427154201600", "147901820295024016740572831275562438176033955845217/26779538502926355979890529652100865239829637668190287226880", "-146259865240381380303972688164870885965514567956749/6694884625731588994972632413025216309957409417047571806720", "-10705787189889990695122526544363063230841340315707221/44632564171543926633150882753501442066382729446983812044800", "-5653652838764356792195728190178036794819126650904207/7438760695257321105525147125583573677730454907830635340800", "902861998486930912749446378981260815905402492525603/910868656562120951696956790887784531966994478509873715200", "71129737284356229129541897597001189283838617023795467/4463256417154392663315088275350144206638272944698381204480", "2944011039361400860773525574622999293061089460459693/75905721380176745974746399240648710997249539875822809600", "-23403013234837696388986311884399657471959402376966789/265670024830618610911612397342270488490373389565379833600", "-4777211684980077621920333754523255197848025318212724661/7438760695257321105525147125583573677730454907830635340800", "-46872140845842107933575873197577893064808633905771379/118075566591386049294049954374342439329054839806835481600", "3075831010920183804884543885784377995753458330906321209/557907052144299082914386034418768025829784118087297650560", "18905364263754964261063511356913755796685298839712709629/1594020148983711665469674384053622930942240337392279001600", "-22752133696744342571811787973132525372527784180828188037/619896724604776758793762260465297806477537908985886278400", "-1477423582124425092194627470016713184107642899190553867/8433969042241860663860711026738745666361059986202534400", "84571444228003123141604542937841007915758013638199315/198366951873528562814003923348895298072812130875483609088", "214501313313451693306010784860840803273410213621094460129/165305793227940469011669936124079415060676775729569674240", "1347785896341970131884112434461698224135357147620449174641/551019310759801563372233120413598050202255919098565580800", "-4363344259140731422813216762555524285101282589033196673/22959137948325065140509713350566585425093996629106899200", "-107866805119224717645886448299285277682829825724589006287/61224367862200173708025902268177561133583991010951731200", "-4675670351046400087093283124739494139866161453753117880683/275509655379900781686116560206799025101127959549282790400", "-515805717358738792829356663142061416027646119408771749807/2448974714488006948321036090727102445343359640438069248", "-19177927553639911787025773896479520302543585654552819975007/30612183931100086854012951134088780566791995505475865600", "50164022256418770545648518225955386117773920102455518453493/91836551793300260562038853402266341700375986516427596800", "4177661639771525560654236838974313671825181750980067012363/527796274674139428517464674725668630461930956990963200", "291913442727101850904881805949853654700988412996642101536457/15306091965550043427006475567044390283395997752737932800", "-77771073591588013723787606827906444104209203415194459789183/18367310358660052112407770680453268340075197303285519360", "-18143215559703266467811466765028401538201022828630503713721/117288061038697650781658816605704140102651323775769600", "-139927108696992875923199744873510235261801502586545904474561/318876915948959238062634907646758130904083286515373600", "-822336036151507011852569654311103439526739846228595114985097/3401353770122231872668105681565420062976888389497318400", "2498802743002365083114971321041411849883606000737325963482173/1275507663795836952250539630587032523616333146061494400", "7829602170286870903195965141822017343221285634343786329946493/1360541508048892749067242272626168025190755355798927360", "1106052104929618109852389107994214478974808111939089857854589/377928196680247985852011742396157784775209821055257600", "-2178821522487472136084665205727811471254061226727997092845533/151171278672099194340804696958463113910083928422103040", "-298498413761165347955484730612035094492126849491461205821261/20996010926680443658445096799786543598622767836403200", "3488483280124658627217800370455856113305309575985883980082933/50390426224033064780268232319487704636694642807367680", "2482099660576893934241934867568067632287118096582627514830901/25195213112016532390134116159743852318347321403683840", "-14953475394141299317132277855308832499866818089452783507074663/27994681235573924877926795733048724798163690448537600", "-245057242837202991243678841093936285001769364758599464697883163/125976065560082661950670580798719261591736607018419200", "-2406662020926916128939301229729100403287284418788687168724751/2624501365835055457305637099973317949827845979550400", "52436235874835697199972966173564490596958055670623574754829/6248812775797751088822945476126947499590109475120", "56501411953795553158069083440530745162625224432754532453940161/2799468123557392487792679573304872479816369044853760", "673818867629572564182758302559562215654505252447152929089607/482666917854722842722875788500840082726960180147200", "-33514519571501882658355731721738844676217809570072225124087001/466578020592898747965446595550812079969394840808960", "-30957653188734731096713881058954050562139669653954179647142263/259210011440499304425248108639340044427441578227200", "20849968506750322755237898836077590713410644831868216176006711/777630034321497913275744325918020133282324734681600", "18848438001512871413761796150762150976885233187875472559687609/51842002288099860885049621727868008885488315645440", "62412844119004575007242596446739352112585808864906430733837771/115204449529110801966776937173040019745529590323200", "8657990588263957245467491253572581341253289211435529586977191/57602224764555400983388468586520009872764795161600", "-7121694385777232484768025182973322250391135979029698539859601/7680296635274053464451795811536001316368639354880", "-344662220652589091534991297347517295634395758476932424434931/160006179901542780509412412740333360757679986560", "-12179346545031278909895226453492996581688703837784475108694561/7680296635274053464451795811536001316368639354880", "13245037884401813130263612834132676560912334658832076164948249/6400247196061711220376496509613334430307199462400", "14656605952892588020977839874884557722940694043437896710661493/5485926168052895331751282722525715225977599539200", "-41847162814812186051318803887476003957236812566829309930681/4837677396872041738757744905225498435606348800", "-28728005742099365017027494221248042248052013789720219063703671/2133415732020570406792165503204444810102399820800", "6893584041723636770859611689279378129196089467894627900478609/213341573202057040679216550320444481010239982080", "3115887956980294251756604670490656180110089427513701925914877/36783029862423627703313198331111117415558617600", "-6311211738034377816828593050876080321092373006204056348578967/142227715468038027119477700213629654006826654720", "-70160573940850159384591427161702968787113257963148586093042979/237046192446730045199129500356049423344711091200", "1488305017809503937130030401308241124644117396537806603046347/19753849370560837099927458363004118612059257600", "2498150047772389314959359557064523425043006816237822867775151/1755897721827629964437996298933699432183045120", "1128987159537561140885663009989771412936180059848494812439527/731624050761512485182498457889041430076268800", "-1739565936495329723275592584092765962559321276546385814020111/650332489565788875717776407012481271178905600", "-8130101434436435809144032226746349780786388188733249115148129/975498734348683313576664610518721906768358400", "-3406663966291844744305558859824886694645265554701000862205073/650332489565788875717776407012481271178905600", "1064448706440511787010492872800114558185951275104876125109823/97549873434868331357666461051872190676835840", "93597813422438915032215082363633338571992313767446985051581/3716185654661650718387293754357035835308032", "2507746664158353174207920538810076313504617765539013067968877/195099746869736662715332922103744381353671680", "-3643691061200158540906586665799103821852528213759029279016833/130066497913157775143555281402496254235781120", "-5732829126066014180755258040584381798208252431232675360576411/108388748260964812619629401168746878529817600", "-35798900760160926180400699862981264509742398619538472437379/3612958275365493753987646705624895950993920", "1818680436588557919073335654965065757922055594615408301887363/27097187065241203154907350292186719632454400", "2281577103869898860491833881390003949166332553235634524366477/36129582753654937539876467056248959509939200", "-325553607106206146581488575000276381842246768471744242525259/7225916550730987507975293411249791901987840", "-329557115692328435087982830546719317370094684259435267539513/3010798562804578128323038921354079959161600", "-1045099767738027104642960478648151419394675731512934905209/80287961674788750088614371236108798910976", "8349850928319942955652351204348243832929369293084548534511/55755528940825520894871091136186665910400", "38670599124080051919935557290493987339541407826292343078291/223022115763302083579484364544746663641600", "-277150831370044782614747669124050739648799628929502010991/6068629000361961457945152776727800371200", "-3399417048298537284295308257821795790331443344133896515149/9912094033924537047977082868655407272960", "-2224289604687798767932893435690679140381821281924822900009/6608062689283024698651388579103604848640", "578190122993069166845377922254382640093637342839866123/5619100926261075424023289608081296640", "92170001060134369886603042853025389379159991246108392663/174816473261455679858502343362529228800", "22952147476130552356577975694881982643037601187290279389/52444941978436703957550703008758768640", "-75337597550670381064187365733789705954014987417702861223/1223715312830189759009516403537704601600", "-18727112132764764798009525626682788171371967117789509601/40790510427672991966983880117923486720", "-28373369076217767936456776044532724050653287138545375101/67984184046121653278306466863205811200", "-320440859172106353002513722518391643439844443907918567/11330697341020275546384411143867635200", "3434789280392535911516349597660959587294290575242752653/11330697341020275546384411143867635200", "219133668604179850069487103788768269794163312489515847/839310914149650040472919343990195200", "-13804503451327201792028428222611439961453030830512143/503586548489790024283751606394117120", "-17468974498444582586070528936570300554952651891253007/104913864268706255059114917998774400", "-3514294893872351605076348992854983045938125081274981/93256768238850004496991038221132800", "7236319500352355421597176853342310723389783229159/83264971641830361158027712697440", "1877217900271320472140540058528472621397390686974427/62171178825900002997994025480755200", "-138240158073712231662813104079085302924250372797607/2072372627530000099933134182691840", "-357913039127433714890302368908381592455673462880267/6907908758433333666443780608972800", "16334236947223984184572303533192937265581167007823/575659063202777805536981717414400", "13633651588916732315174860256550829127342708002507/255848472534567913571991874406400", "1292147541154980129935549316199083602931397815803/127924236267283956785995937203200", "-374623559754892208361996906860535292543247717827/17056564835637860904799458293760", "-21194888749066523647370839360307502713095795201/1579311558855357491185135027200", "2328562961079995316543479806397903283987169027/1184483669141518118388851270400", "173946025870994637178093501362688448008668781/39482788971383937279628375680", "71869528367588419333111620539505322604704651/175479062095039721242792780800", "-44619472994515993574940074995139607260534891/35095812419007944248558556160", "-262900357559636390531646571316696689070909/1169860413966931474951951872", "379958302018543051702727091824064708249383/1392690969008251755895180800", "1248930595604180425788956372349929818697/30948688200183372353226240", "-32817222146218270045561525501667428763143/1083204087006418032362918400", "688560851615522003108420908265306809033/57770884640342295059355648", "6606110726179438199462304317821916531/395257831419966441292800", "17675925015321436995935790977019231407/32094935911301275032975360", "-124190580955743891488314795318398341/22743010141228227772800", "-52102684327862687166143899026810610141/17830519950722930573875200", "-199928444012599104613758668461135/1886827508013008526336", "3512752521770509738056176709223811/18868275080130085263360", "-196677114043495095245163244630189/3144712513355014210560", "-3863218415458163809995282404543/174706250741945233920", "1276460738492814173232973175/138655754557099392", "1722548844255551151241727915/369748678818931712", "300533400"], ["0", "0", "427227962186811754014475/46112725738457373179658437538694091930829095474562356832", "4962417099246813450475825/15370908579485791059886145846231363976943031824854118944", "1023801231239394410791963249/239103022347556749820451157608043439641336050608841850240", "36183523757360479763082496013/2151927201128010748384060418472390956772024455479576652160", "-122221461814955873476735101101/222613158737380422246626939841971478286761150566852757120", "-99941889345891072124508180537413/6455781603384032245152181255417172870316073366438729956480", "-199295298497114271718326415385621/1168719083371247216794791434170350261005496040475976974880", "-9946594588708070896446677697018961/56488089029610282145081585984900262615265641956338887119200", "10866145715354192211226513794355288859/677857068355323385740979031818803151383187703476066645430400", "709082409150011678860377470320705561/4303854402256021496768120836944781913544048910959153304320", "96101336726012158513097769961863128081/271142827342129354296391612727521260553275081390426658172160", "-1117844292854383864597834379109195787829/225952356118441128580326343939601050461062567825355548476800", "-3510816695997676473649596657534966742957/93497526669699777343583314733628020880439683238078157990400", "-10029629883952823905647844058738150704027/301269808157921504773768458586134733948083423767140731302400", "33470590497414943458202107308444534430119/84732133544415423217622378977350393922898462934508330678800", "-4023343423841141550544065347222260796215663/1807618848947529028642610751516808403688500542602844387814400", "-33027006686037661004927928931983507058722497/1084571309368517417185566450910085042213100325561706632688640", "7661486814839016921757525467755160967125451/361523769789505805728522150303361680737700108520568877562880", "436913672607280270048228691325311637449371873/271142827342129354296391612727521260553275081390426658172160", "1134188879611007238808458459959771198768310283/129115632067680644903043625108343457406321467328774599129600", "798304046875552510247095604899566671386943359/200846538771947669849178972390756489298722282511427154201600", "-339369788851100709198537418490596648933841644871/1807618848947529028642610751516808403688500542602844387814400", "-337429891925762368702031999841976757109497792003/301269808157921504773768458586134733948083423767140731302400", "-1083911591513480661083902946374788354144890371759/401693077543895339698357944781512978597444565022854308403200", "7130777765003099471223322270050207010969442954543/1205079232631686019095073834344538935792333695068562925209600", "12582620718878000697852482918045029841924210329703/133897692514631779899452648260504326199148188340951436134400", "2398366030488915583739709614151636906759762975241/5355907700585271195978105930420173047965927533638057445376", "2179441437346613838334225377464680143320769028837/4617161810849371720670780974500149179280972011756946073600", "-12245512028325644617137623847659954049659706707071/1785302566861757065326035310140057682655309177879352481792", "-5218147009009134998371167596519319223206884396589353/133897692514631779899452648260504326199148188340951436134400", "-526180018870149417006332895405084723629060022852967/14877521390514642211050294251167147355460909815661270681600", "10152590973077244866850237875198522288374617345594853/22316282085771963316575441376750721033191364723491906022400", "7872588156019586014082196686098603843958229268446377/4463256417154392663315088275350144206638272944698381204480", "-2419548250341180627059501320233998664620848496348671/2479586898419107035175049041861191225910151635943545113600", "-15426353572402447386556745131027449991086014473695977/743876069525732110552514712558357367773045490783063534080", "-593325222884061339820878671780797490998110776569089877/22316282085771963316575441376750721033191364723491906022400", "906843967740579538582682183398971699177793830539406421/5579070521442990829143860344187680258297841180872976505600", "5675954055016634780311575180106377503306448876951206947/11158141042885981658287720688375360516595682361745953011200", "-5379799637488211739959342656665081171261316432007979899/7438760695257321105525147125583573677730454907830635340800", "-28361635205211581913972028429201895137319456803266755377/4959173796838214070350098083722382451820303271887090227200", "-4804004400817455000727422703014997866686406406493825473/991834759367642814070019616744476490364060654377418045440", "1437810544286859508917604730014177852854068304345674333/57001997664807058279886184870372212089888543355024025600", "32294113636415689199342877609384413652127745453009560169/551019310759801563372233120413598050202255919098565580800", "30534579779961229891252493083908742151938195804206032429/551019310759801563372233120413598050202255919098565580800", "2692778386029349335424245327440422008563317676960043865/7346924143464020844963108272181307336030078921314207744", "371991269368629305485363328764455616532029029918331269463/551019310759801563372233120413598050202255919098565580800", "-1041144359760343681169411178534730435810098435598249396033/183673103586600521124077706804532683400751973032855193600", "-96766266331853604996222869121439290816199907040759203581/3443870692248759771076457002584987813764099494366034880", "-592547234679456600818123650816467153271835576600626905929/22959137948325065140509713350566585425093996629106899200", "8459848841045663446630676237601246234310686655836565057/49480900750700571423512313255531434105806027217902800", "21873435811852201564813998495067887465058813276697320224233/30612183931100086854012951134088780566791995505475865600", "20179680879269732802545650899460901213772022507651297654667/22959137948325065140509713350566585425093996629106899200", "-76826979476513463113931713976448064684439688585556532646171/30612183931100086854012951134088780566791995505475865600", "-134819205218591508616582334055804246547247057576018750977003/10204061310366695618004317044696260188930665168491955200", "-304515319485912466267002493110905971447703570127593001137/15747008195010332743833822599839907698967075877302400", "542765332517514857919031854731072450783685616673153398799291/20408122620733391236008634089392520377861330336983910400", "962831316984152482067761070651257794630132939726030142401053/6802707540244463745336211363130840125953776778994636800", "261634484490906255426035063074275460398967510920054812261423/2267569180081487915112070454376946708651258926331545600", "-259864696313529342048559320416722880932340360331121005721349/755856393360495971704023484792315569550419642110515200", "-92379374474841838882414551524377187243063617903684353401839/251952131120165323901341161597438523183473214036838400", "18810395160434083894904518175945482325193320602071680901281/7198632317719009254324033188498243519527806115338240", "528942947788522839713758286911447564153435230032828016293269/83984043706721774633780387199146174394491071345612800", "-34030987846572537663752782175640404020793087788087350783041/3999240176510560696846685104721246399737670064076800", "-831160681887512902261268660429151835471613509489601673238787/13997340617786962438963397866524362399081845224268800", "-35594605923721075680513219382721807452453912762335148416191/482666917854722842722875788500840082726960180147200", "81213657614562325667499995967889853186789654452137156834265/559893624711478497558535914660974495963273808970752", "999510612640221159588508032577910094329825549174345312188349/1749667577223370304870424733315545299885230653033600", "5585589107099520903738927134732774503279864027464207248582291/13997340617786962438963397866524362399081845224268800", "-3095109131797359885998324564017417191090614458457695191960713/2332890102964493739827232977754060399846974204044800", "-91504683442665614833862048411305774555071476983206751051733/27772501225767782616990868782786433331511597667200", "-326971316938460233056157778894958545679313721122920328198303/222180009806142260935926950262291466652092781337600", "5981168020138430449694666906081639886897897607089108121267951/1036840045761997217700992434557360177709766312908800", "913315546317348980322401951839049102427479361188716978825877/69122669717466481180066162303824011847317754193920", "193887475007795677641592679622475784993365402192426303691797/16457778504158685995253848167577145677932798617600", "-60851233964407094437076037017408636123489760062135349919777/7680296635274053464451795811536001316368639354880", "-325137570128691843283191729633527502542349863280499716869389/7680296635274053464451795811536001316368639354880", "-72927591191417095961487051527052918390319280860677774477859/1828642056017631777250427574175238408659199846400", "1919612082951446926038195351835859901838851244948172639052557/38401483176370267322258979057680006581843196774400", "506812672506985622576098264986567686417674776375999353787203/7680296635274053464451795811536001316368639354880", "-227409824635640032859111033739332208891072057740597515219741/800030899507713902547062063701666803788399932800", "-878377410497919063381940477334333129247000958309883136140459/1600061799015427805094124127403333607576799865600", "343180097577649070816954424464025698362445988563749182936641/533353933005142601698041375801111202525599955200", "5076335179156289443632450822834931685972778319892107815405577/2133415732020570406792165503204444810102399820800", "-364072557840167946691229754159219572300815067694516663987779/355569288670095067798694250534074135017066636800", "-11384375040041568630871515893046350651692930489585596672599/1167715233727734212803593597813051346525670400", "-256546958279161959292359586371564759955121487903764145320729/79015397482243348399709833452016474448237030400", "474032799151683006361662927551632996732617553869240934839569/13169232913707224733284972242002745741372838400", "150271712378841531502082313183632395143620835208512297866429/2508425316896614234911423284190999188832921600", "-143673032956637963434251176518480732161203802675356211890579/5852992406092099881459987663112331440610150400", "-368423533988984413922477284791253950103088492874129504015617/1950997468697366627153329221037443813536716800", "-1627135967378926927004182732496251857122953948546590640541/8028796167478875008861437123610879891097600", "45082571494291112092533293583999474911772785107733249390821/390199493739473325430665844207488762707343360", "69989919892157092064404074325252682675202747677768351080253/130066497913157775143555281402496254235781120", "181713582101704988316113702502527581795289589110183068252307/390199493739473325430665844207488762707343360", "-248439051225138912430691765080135184111771189557852786646749/650332489565788875717776407012481271178905600", "-1850040208396028960582454018978167077513619106862739973277/1601804161492090826891074894119411997977600", "-52298961589000403073641339463551225028304714109571027144077/108388748260964812619629401168746878529817600", "45026765480340905615513065694374620236133922700938422956941/36129582753654937539876467056248959509939200", "82101435664942885386884239323155965125772644347601481990181/54194374130482406309814700584373439264908800", "-23431965819378072865526748584613053560404108076251551253449/36129582753654937539876467056248959509939200", "-137559296436608594898389424879296090646697412301163934689/55755528940825520894871091136186665910400", "-2077154497080247212528106593847588815692683467968448729131/2007199041869718752215359280902719972774400", "3636314931275651358616223943692390991623357048915043499937/1338132694579812501476906187268479981849600", "16980923599318599946770615401056021629162899318493429131/3641177400217176874767091666036680222720", "35753419220447640481543157066113745191381445296200171433/33040313446415123493256942895518024243200", "-122216345441337105960232684617442467328317734480149467169/19824188067849074095954165737310814545920", "-1253889249126665404015847522547124850660323996516588565/146845837539622771081141968424524552192", "-11730629335772705476301738273437220377717644799593840499/11013437815471707831085647631839341414400", "31936673962052725175544648677841749334148340586760897601/3671145938490569277028549210613113804800", "36164263031328229843548336948238641860867299805836717709/3671145938490569277028549210613113804800", "744659974361931805253931728076415749418066959684304423/407905104276729919669838801179234867200", "-117264826557364549948721629965287090844154370386186291/16996046011530413319576616715801452800", "-228580048428771692748258209735925382351133100573553/26977850811953037015200978913970560", "-12698488018636121978340336260462088798894645092459981/5665348670510137773192205571933817600", "107941018876930566507662682315155175467554209997063223/22661394682040551092768822287735270400", "4820311538544326567586719874765602945588812995787117/944224778418356295532034261988969600", "-44114352519091531378023198502132464764279114096971/359704677492707160202679718852940800", "-2597469313903414051761216213635231586511115173648613/839310914149650040472919343990195200", "-53203090976070020584960544138256850652017471970879/69942576179137503372743278665849600", "334222935740983459525103478956901155701655861543129/186513536477700008993982076442265600", "49978052384459459855482302682102732005720262609519/62171178825900002997994025480755200", "-8630018700276914993002964725217430952008880065593/6907908758433333666443780608972800", "-182887572632815411399288884616797076255774204787/153509083520740748143195124643840", "10415276547416798847966792908196716788388894491/28427608059396434841332430489600", "763149310436319159149733719653913127678726930379/767545417603703740715975623219200", "9597893778063346367693141369097265398990234091/36549781790652559081713124915200", "-30173314445135948427237644664754441390246077631/85282824178189304523997291468800", "-118777122782119677632090465125337201611926553/490131173437869566229869491200", "127703227257653982154951353897340036325908681/4737934676566072473555405081600", "17763638419983042773378711315657524836005993/225615936979336784455019289600", "1096575619635743073273915160668975644111069/131609296571279790932094585600", "-111080244873678491247309110545696449152129/5013687488429706321222650880", "-114843541851793857180353334428312922385513/29246510349173286873798796800", "22007389918347701321269183927175277662741/4874418391528881145633132800", "3492092758144642068669506429018149195643/6499224522038508194177510400", "-888747577403705005040588490095581810843/1444272116008557376483891200", "271934686159164962002033776364603281881/1444272116008557376483891200", "151478320875566011488695636747370732731/481424038669519125494630400", "1886483081318831895895821459171832657/53491559852168791721625600", "-4594534002739907643011313591334984411/53491559852168791721625600", "-864364179396299070994952137824992587/17830519950722930573875200", "-65967596757711944646419918442821/56604825240390255790080", "60417913274974090165370294622887/18868275080130085263360", "-3442548741468034419531390191039/3144712513355014210560", "-422289135267501638106728307401/1048237504451671403520", "162377319407542122516702913/1109246036456795136", "28075924877002670464231995/369748678818931712", "4914600"], ["0", "0", "0", "32863689398985519539575/46112725738457373179658437538694091930829095474562356832", "3779324280883334747051125/143461813408534049892270694564826063784801630365305110144", "1258028881772876738464124383/2766763544307442390779506252321645515849745728473741409920", "12759511756475451181370619047/2582312641353612898060872502166869148126429346575491982592", "1885664525341125928793111477/111306579368690211123313469920985739143380575283426378560", "-15244682196878921893956062018489/25823126413536128980608725021668691481264293465754919825920", "-3003221082268920619784524371641503/271142827342129354296391612727521260553275081390426658172160", "-174457211108507547501018903995727757/2711428273421293542963916127275212605532750813904266581721600", "247358086288705930068124152846727961/813428482026388062889174838182563781659825244171279974516480", "221226109652897019996813436602514969/33474423128657944974863162065126081549787047085237859033600", "128764319910955173092735131873577880197/4067142410131940314445874190912818908299126220856399872582400", "-245723379895535857735892707886990408347/5422856546842587085927832254550425211065501627808533163443200", "-4702553568860403584817269290001366574103/5422856546842587085927832254550425211065501627808533163443200", "-283035383735765445935875280490103198051/774693792406083869418261750650060744437928803972647594777600", "473010428416729536746382209516237009554909/32537139281055522515566993527302551266393009766851198980659200", "-30604149981317993992961411691124637742119/301269808157921504773768458586134733948083423767140731302400", "-2673592572297370124066812603929607434662981/1626856964052776125778349676365127563319650488342559949032960", "-10805627454295020367638268173943050082526177/2169142618737034834371132901820170084426200651123413265377280", "32248368479008947886484824491024247817182657/1084571309368517417185566450910085042213100325561706632688640", "372896209452556656356940268814078671381061207/1205079232631686019095073834344538935792333695068562925209600", "236540773083932513344177805715361330672726049/241015846526337203819014766868907787158466739013712585041920", "-161270023901775747285702550147506523963071485/144609507915802322291408860121344672295080043408227551025152", "-61355836700050690316946789766302770330561789231/2410158465263372038190147668689077871584667390137125850419200", "-59289641218056314828102933982395409310891724917/451904712236882257160652687879202100922125135650711096953600", "-347974655704655717287584652007450448179563910077/1205079232631686019095073834344538935792333695068562925209600", "94895316668532409181440482537156437022364607699/80338615508779067939671588956302595719488913004570861680640", "5380797935015436753903915773070505953298442247251/401693077543895339698357944781512978597444565022854308403200", "17269704180760482667714635206243691611858444234633/401693077543895339698357944781512978597444565022854308403200", "-4535733497309183570799974676805349476168042741429/66948846257315889949726324130252163099574094170475718067200", "-8172779045831805344210023090436898105670552576559/8197817909059088565272611117990060787702950306588863436800", "-611868675036078116286627961534709157090090911190683/267795385029263559798905296521008652398296376681902872268800", "347201104940333926553531347216455659333679863002817/50211634692986917462294743097689122324680570627856788550400", "2999133044151455195344083431910317403123660505502737/66948846257315889949726324130252163099574094170475718067200", "2397882588725585558368817559429468508013801163711763/133897692514631779899452648260504326199148188340951436134400", "-58210981510504466398160577252234002160705304717153747/133897692514631779899452648260504326199148188340951436134400", "-13279030270423839317066386286818377548416425839392049/14877521390514642211050294251167147355460909815661270681600", "14319137572560986968450332252298887466140087745487873/4959173796838214070350098083722382451820303271887090227200", "1759865906311003574445958233308164366937811502727361973/133897692514631779899452648260504326199148188340951436134400", "-31556745873638306944159425987663733128694975178429789/9918347593676428140700196167444764903640606543774180454400", "-816091963786477650665080678037882997737850524074487/7748709057559709484922028255816222580969223862323578480", "-751531499435179708730809655552144827640728356342853153/4959173796838214070350098083722382451820303271887090227200", "1092957387852513259438337338062040027708994274389134403/4959173796838214070350098083722382451820303271887090227200", "129835875445676648617270382183045076468339128066867249/330611586455880938023339872248158830121353551459139348480", "44939189665309536942660838991595496032320385968587849/101207628506902327966328532320864947996332719834430412800", "183384075986397148434098082205647094295203123825808191/14250499416201764569971546217593053022472135838756006400", "278640251116224628506441064329284280599781222573191291/6333555296089673142209576096708023565543171483891558400", "-31538763163070092124245208257502908145728382174338047551/661223172911761876046679744496317660242707102918278696960", "-1585446759044225566117364344696504589416791804369202717/2582903019186569828307342751938740860323074620774526160", "-184085938247274533593426643821120539246151148040188621743/137754827689950390843058280103399512550563979774641395200", "1712629440658924779079637379569826977801474339401851972379/1653057932279404690116699361240794150606767757295696742400", "7275358337464884401764342281334752032804296985516891598443/551019310759801563372233120413598050202255919098565580800", "1944143474360346757740713495571704419915235165740005703681/61224367862200173708025902268177561133583991010951731200", "-111833157996133005691219278521366528454415454154359663287/78717044394257366196033302916228292886036559871223654400", "-7713162052757060990788261793654016876731872520125150482367/36734620717320104224815541360906536680150394606571038720", "-442769340518449105353857324430776416772099154657213585007/907027672032595166044828181750778683460503570532618240", "69152787394342813573713748473391139843283559794422799479/1093292283253574530500462540503170734528285553766995200", "219717813546087100374434126224433350144613445251185022497/100532623747455129241421842804889262945129706093516800", "198211202755906172971669437845967917921477019799977026465/90702767203259516604482818175077868346050357053261824", "-5577311165961238181950040840862421370175935695186733822377/755856393360495971704023484792315569550419642110515200", "-28340028957706578580682845639848289230446556046190782764761/2267569180081487915112070454376946708651258926331545600", "18505606946328780951324141363341940345284329716612067379839/377928196680247985852011742396157784775209821055257600", "81020343312865309747760119831252728747833025092307607668379/453513836016297583022414090875389341730251785266309120", "939603481702640561022780661690299154382696001155485698407/52128027128310067014070585158090728934511699455897600", "-10555143174582557954777330217039077676568004491948441332101/10498005463340221829222548399893271799311383918201600", "-757625374437750025588610039991423045422275606190278086823651/377928196680247985852011742396157784775209821055257600", "223605432695038376362775590598079584010262920509538028445399/251952131120165323901341161597438523183473214036838400", "87788296352935846146115650494664844471849608268840910908891/9331560411857974959308931911016241599387896816179200", "986476648976044868805949955614223984123202076964265540661057/83984043706721774633780387199146174394491071345612800", "-335795260823906733562726717868680719537243837689743668607573/27994681235573924877926795733048724798163690448537600", "-53658236407705777116479436021230099785452719713019969225261/1036840045761997217700992434557360177709766312908800", "-935066776107336690830779325766027807773494177473468489001697/18663120823715949918617863822032483198775793632358400", "2836689179160662543383914915145851426273796632074258378809/77763003432149791327574432591802013328232473468160", "1353239492509327610374241832594890628019268035554275156249/7680296635274053464451795811536001316368639354880", "12739600779501372154178551895694113866414618730588093311931/49373335512476057985761544502731437033798395852800", "855478462339203093053803666584497399322485595936229720837/16457778504158685995253848167577145677932798617600", "-20447769883841360095088867505789440519905493766136903319869/38401483176370267322258979057680006581843196774400", "-16791559991104100475266462615036030438539384061494695487903/28801112382277700491694234293260004936382397580800", "25587162809130537817564024958370775914405583944586839865441/23040889905822160393355387434608003949105918064640", "19231864492317012940967742216409004338297075345840380765107/10971852336105790663502565445051430451955199078400", "-2910577333070148167736828246616421181344298226876922713507/576022247645554009833884685865200098727647951616", "-59159775041534236734230297243431175025862174511964055973141/4800185397046283415282372382210000822730399596800", "5090989603957906817366443302165969131691705547993084212851/609547352005877259083475858058412802886399948800", "24311485734123714657256581679493491184585417944255682799331/512019775684936897630119720769066754424575956992", "-30833936684375080765829357813660820844399869013815309689851/4266831464041140813584331006408889620204799641600", "-1934053215646489483607927794097737312113607209402421782961/9675354793744083477515489810450996871212697600", "-36163825828878499227033737014374292382823541199041305320977/203182450668625753027825286019470934295466649600", "472489629505488964913788634070417134543007113390376900374363/948184769786920180796518001424197693378844364800", "2678293701162432472571024900938608931423877683528396280437/2194872152284537455547495373667124290228806400", "16375676017463304860843493958791972662027853007568808487729/52676931654828898933139888968010982965491353600", "-43260846836288514588626696816660059016470363733061060479587/17558977218276299644379962989336994321830451200", "-7673826395921151120213586238716267022420213666515678826447/1950997468697366627153329221037443813536716800", "-1644278363556551023520266355319255665364974064189152609863/5852992406092099881459987663112331440610150400", "6811599472887225922956856834604366937535153015597175038919/975498734348683313576664610518721906768358400", "5736453810309034198325170791514604051738830316336428441657/650332489565788875717776407012481271178905600", "-968479111537783979500437266055062730167970072331007062483/433554993043859250478517604674987514119270400", "-3946450486932748251097656523950017112159925637049446849777/243874683587170828394166152629680476692089600", "-670474590335479850480549878905758442638320242053993030837/65033248956578887571777640701248127117890560", "29166590053866681122420410412359427540412443120736692330131/1950997468697366627153329221037443813536716800", "15612018629337348574805033888663828500899596648119661727023/650332489565788875717776407012481271178905600", "-4163700543540265782303440794369810029658643678528349397/1146970881068410715551633874801554270156800", "-2586216751488687741286049513292413267621581802713092008263/72259165507309875079752934112497919019878400", "-93146251927550545333372012665816031890453248606004596141/3440912643205232146654901624404662810470400", "4029904375964364795186472738113236262574135418536479427/152929450809121428740217849973540569354240", "2320857554913145256486681178230516073212101784861319757/31362485029214355503364988764104999574600", "118878456404770395118499604302274207632648144861769784901/2676265389159625002953812374536959963699200", "-6172323485087545493959194702404527070341127204570485253/99120940339245370479770828686554072729600", "-37806016304659138421271086636293850331373184518920942203/297362821017736111439312486059662218188800", "-5311099641817183270614838098242559543176600519374387711/99120940339245370479770828686554072729600", "228887026272129060828592839717218173173124776177375151/2753359453867926957771411907959835353600", "491396231486457505953107566006419668817474845678554231/3671145938490569277028549210613113804800", "28328221545065345663674173906618027569524995697417387/489486125132075903603806561415081840640", "-9178526279035962721098323670302599927415678937893/151750410817235833210505506391084400", "-11103913596634050898548842524178643882799218209659067/101976276069182479917459700294808716800", "-2137557067467793440134894438613565549450473038295853/45322789364081102185537644575470540800", "2187551386149869822544421397362101523808293028791169/45322789364081102185537644575470540800", "2998295501208214139782964824137364488316908955108643/45322789364081102185537644575470540800", "40728326671230460931015971097352715364870242151407/15107596454693700728512548191823513600", "-66286957860842564298142952499583348109233360008113/1678621828299300080945838687980390400", "-4182539934994226993250345959823222436152010197593/373027072955400017987964152884531200", "189673554633061788707456257833666991614001122103/7771397353237500374749253185094400", "860450123959708158990567776184694464905550482339/62171178825900002997994025480755200", "-923641672543707062858439977054207675958804355679/62171178825900002997994025480755200", "-359894585129264670558689261426220030199425941521/20723726275300000999331341826918400", "29382879474550846054026144818623608090295201/12183260596884186360571041638400", "13968111582623399798512652373290777870948127491/1151318126405555611073963434828800", "3052161400380900389711465380647034598283017/756202381875570187897512929280", "-643310102644106762553330887781434050603935871/170565648356378609047994582937600", "-3468473077275019908031231045711164019597067/1184483669141518118388851270400", "1077062432970826496318276064579729541432819/4737934676566072473555405081600", "2966939421607637761232184368486917637113181/3158623117710714982370270054400", "349397737662497215636536027279202891730771/3158623117710714982370270054400", "-270118726261688476362139445236961741487293/1052874372570238327456756684800", "-582586231089840541295892765551396232173/12998449044077016388355020800", "5903312284254604078367822916773772128597/116986041396693147495195187200", "351029392696484449197101466988187026679/77990694264462098330130124800", "-12395077238030800043218644501477025/1494074602767473148086784", "871261552779212820262804869306639679/481424038669519125494630400", "1859528720892447019610589529619211347/481424038669519125494630400", "3127523558412889141172532744262507/4584990844471610718996480", "-144384275042807243543641488644509667/160474679556506375164876800", "-14340732967709420214777472689367019/26745779926084395860812800", "-47045499207414829536227601991/8086403605770036541440", "835026063778225247980763729453/22641930096156102316032", "-11972903131251674593470381385/943413754006504263168", "-2540919077193485208495270719/524118752225835701760", "2568475146013203755552929/1663869054685192704", "1824317060235915200725195/2218492072913590272", "53400"], ["0", "0", "0", "0", "32863689398985519539575/1291156320676806449030436251083434574063214673287745991296", "1255392935041246846411765/1291156320676806449030436251083434574063214673287745991296", "723911676812341943295332149/38734689620304193470913087532503037221896440198632379738880", "3207315623282865718961422717/12911563206768064490304362510834345740632146732877459912960", "28388813827402123687105205969/15493875848121677388365235013001214888758576079452951895552", "-190827536314879053222763506241/25823126413536128980608725021668691481264293465754919825920", "-175446146892889962431720305814549/542285654684258708592783225455042521106550162780853316344320", "-7931561887259161546753385127293029/2711428273421293542963916127275212605532750813904266581721600", "-86224790640467310457613242646408191/16268569640527761257783496763651275633196504883425599490329600", "2153533011366899623380542951923937/21519272011280107483840604184723909567720244554795766521600", "12249478790065462261072783185893097797/16268569640527761257783496763651275633196504883425599490329600", "82565655271735353015361205982246053/108457130936851741718556645091008504221310032556170663268864", "-1593163868011277186785129969511878721/203357120506597015722293709545640945414956311042819993629120", "497459045245477318401722373928719315403/10845713093685174171855664509100850422131003255617066326886400", "3047544602869394009631941511487856378441/4648162754436503216509570503900364466627572823835885568665600", "-79244008820860118026872959970694277509/271142827342129354296391612727521260553275081390426658172160", "-560944677715034131131564393963456365928077/16268569640527761257783496763651275633196504883425599490329600", "-421672337346811635375469747790154376991389/2169142618737034834371132901820170084426200651123413265377280", "-687779458717048016915476808663203020251753/6507427856211104503113398705460510253278601953370239796131840", "19259554010431482048014660298086951338649/4707340752467523512090132165408355217938803496361573926600", "88742617555138606683691677256697193674501263/3615237697895058057285221503033616807377001085205688775628800", "182989851426540804063051451635756972706078559/3098775169624335477673047002600242977751715215890590379110400", "-182666665201842576333335454352737995057702981/1446095079158023222914088601213446722950800434082275510251520", "-2495115407974779007869999564020404317858967939/1205079232631686019095073834344538935792333695068562925209600", "-2645434709141054526196086310376775526878298333/258231264135361289806087250216686914812642934657549198259200", "-1765386728276789657439619771154757476867247161/150634904078960752386884229293067366974041711883570365651200", "1367574624599051281723098620723961376368266371/8368605782164486243715790516281520387446761771309464758400", "25619337032916185319600515111199896042235804793/26779538502926355979890529652100865239829637668190287226880", "6661493911007767624900335515664949976487424511/8368605782164486243715790516281520387446761771309464758400", "-9903155072286717209444205765922629774507373199209/803386155087790679396715889563025957194889130045708616806400", "-92271295543105656694245862145750487158950951357/1983669518735285628140039233488952980728121308754836090880", "5504357399992857614217743263221060770711676343/137754827689950390843058280103399512550563979774641395200", "83424824419026343510170435936833711149090270329839/133897692514631779899452648260504326199148188340951436134400", "74052681445873784415888769665743471395247397496133/100423269385973834924589486195378244649361141255713577100800", "-116237450455885864463364130483629895808942438934607/22316282085771963316575441376750721033191364723491906022400", "-1060365608237132294895014802803367042502055194844869/66948846257315889949726324130252163099574094170475718067200", "641449953420398394909733974541781858451479986707283/26779538502926355979890529652100865239829637668190287226880", "47679040506141666757749329746103700085010510822965393/267795385029263559798905296521008652398296376681902872268800", "9292224288496330007250149222105420396630410677814151/89265128343087853266301765507002884132765458893967624089600", "-8533840626659809844763715234926993884450533324947943/8926512834308785326630176550700288413276545889396762408960", "-888472378951506575608602706172615741425483096218439/531340049661237221823224794684540976980746779130759667200", "753774763376203990004293402796560220836346774508241/1239793449209553517587524520930595612955075817971772556800", "-4345700117469969450942855421019817976171793093234629/619896724604776758793762260465297806477537908985886278400", "-128739300302599165153034504744914857032999616333931463/4959173796838214070350098083722382451820303271887090227200", "41483264784574665899841029414959848613227747327312331/275509655379900781686116560206799025101127959549282790400", "8383663882800096911371153259922867395752059684432824567/9918347593676428140700196167444764903640606543774180454400", "65839812143332085689467853511336330842480833762126703/94460453273108839435239963499473951463243871845468385280", "-4773646292593997680439934673198906988302299707051468341/826528966139702345058349680620397075303383878647848371200", "-486232931989330418884411568036191958859282358162489609/22040772430392062534889324816543922008090236763942623232", "-1686177103970815395685147822068279219003828643122525067/82652896613970234505834968062039707530338387864784837120", "28453184111865878109172796309633859608229152392345114331/275509655379900781686116560206799025101127959549282790400", "182479212336769004391708765615950272090801946173498053307/413264483069851172529174840310198537651691939323924185600", "87131561495793844915508635658904370893190702453166364797/183673103586600521124077706804532683400751973032855193600", "-579846200670703069174091265482561283817635983547873105563/367346207173201042248155413609065366801503946065710387200", "-20377021825166392537180467414233968014984151707446478983/3498535306411438497601480129610146350490513772054384640", "-151080567932935109414428445026484173930134058206886992409/61224367862200173708025902268177561133583991010951731200", "218796679193497569351594782962333554889927779368565049649/10204061310366695618004317044696260188930665168491955200", "11718160665794915119872808735244084702497041301693716571/425169221265278984083513210195677507872111048687164800", "-152850530233765948326384654426050732761932911412838823/1574700819501033274383382259983990769896707587730240", "-577694467896944244752789464450096037960959777107817472203/2267569180081487915112070454376946708651258926331545600", "41525027365494654885754755581679619058798269140917078953/113378459004074395755603522718847335432562946316577280", "10841326348512320982421322335607558232450229526252451451417/4535138360162975830224140908753893417302517852663091200", "500768092178465226524652021156765260068469660292832275709/215958969531570277629720995654947305585834183460147200", "-2353719584377783684704505895495095144931380306182973933703/283446147510185989389008806797118338581407365791443200", "-102291368491155555951364598082673411899458917593435071527/3999240176510560696846685104721246399737670064076800", "-546339036086176136132132372689052720823896180295817490279/62988032780041330975335290399359630795868303509209600", "96284454541245062066304829374634364524091058317367156583/1199772052953168209054005531416373919921301019223040", "6301673212185512636385265905244691986417103589095142418951/41992021853360887316890193599573087197245535672806400", "-357777086508146942516794662179159768783616282472668780737/27994681235573924877926795733048724798163690448537600", "-3296490656015485783602996015780727337714175360725721427637/7998480353021121393693370209442492799475340128153600", "-1656443320214751422697819269129621389807150988164497765299/2666160117673707131231123403147497599825113376051200", "-497938194688839127599153454219996135961838270739058495041/3110520137285991653102977303672080533129298938726400", "292030007808562012042827868899370481910440388822942615719/259210011440499304425248108639340044427441578227200", "228806591348855241934707649202063605243855582191020197073/86403337146833101475082702879780014809147192742400", "1851580289045569852513677859024956950240538807900028603/1152044495291108019667769371730400197455295903232", "-72150504286826754728373546048452199860754541031264456209/16457778504158685995253848167577145677932798617600", "-327673795497571389777831820527926031998520326296028878811/57602224764555400983388468586520009872764795161600", "667734806454851040284726001228399226252995160753754884699/46081779811644320786710774869216007898211836129280", "186100950735225624101829943711312834649420266697753782229/6583111401663474398101539267030858271173119447040", "-2707399432301686122807406887216367582335301819030124272349/57602224764555400983388468586520009872764795161600", "-5909602043989246491586232294047484076200689272301888307807/38401483176370267322258979057680006581843196774400", "214955007155497347058848645032935634313238357576623382429/3840148317637026732225897905768000658184319677440", "1875523918090403551180179645679779761753307267626951048827/3200123598030855610188248254806667215153599731200", "88716299428974899224545786002447174220390033656609102093/533353933005142601698041375801111202525599955200", "-146757671487721329223625764432684409004500088112108606823/67727483556208584342608428673156978098488883200", "-1260424049083793621157380687969245527325269849083725890457/406364901337251506055650572038941868590933299200", "575481618655546879890455645706865376121979445003369885507/189636953957384036159303600284839538675768872960", "2001077671999247608870512208404535846537029420912155893213/158030794964486696799419666904032948896474060800", "243189594022462339419586477826956410615275671157189599769/26338465827414449466569944484005491482745676800", "-34672531252148801253175272234114460103731619657985886987/2194872152284537455547495373667124290228806400", "-14363513055781378998665497980287550435248078664485927513/365812025380756242591249228944520715038134400", "-437520806119531003143699379118067555804578075004869981/22425258260889271576475048517671767971686400", "3951633200196174460519405782589731372904920715980327593/81291561195723609464722050876560158897363200", "1040295443918395771005294831127458240087161983207415285159/11705984812184199762919975326224662881220300800", "33349877203975378283700240078472166265850987705536621349/3901994937394733254306658442074887627073433600", "-1302135006505143346204060879103958418847608964591253713/9954068717843707281394536842027774558860800", "-74504435375207729094138949625765465905325385960123455651/650332489565788875717776407012481271178905600", "6963512877051011600422349964166451793756601613802355637/69678481024905950969761757894194421912025600", "72789282389862543236199534293280568381759578531468742577/325166244782894437858888203506240635589452800", "3253706064525575099028245844009408193813202862397665647/108388748260964812619629401168746878529817600", "-6959520607310579820704129585117805977357504232852080761/24086388502436625026584311370832639673292800", "-645245870826839832052737483375668459623025544561216455/1926911080194930002126744909666611173863424", "27426716718232141643010920553589489340595002882757731/356835385221283333727174983271594661826560", "1007857185208542318112633903376820765347766140977054321/1605759233495775001772287424722175978219520", "15820169522730998228510839375380640357243765736831305/26762653891596250029538123745369599636992", "-10816638466968442054123178983691293340648498699203/40690041190166408242927269575761113600", "-37941549884969473017598095684337518907770380027956649/37170352627217013929914060757457777273600", "-68794643046415155085949881934199943056017975090619431/99120940339245370479770828686554072729600", "283824109227710613734809856769204189158239228747577/786674129676550559363260545131381529600", "7341306584046233129408013253215478614415936519161341/7342291876981138554057098421226227609600", "542746365597830327378666265480099113313621817666309/815810208553459839339677602358469734400", "-143627481628815545721080895783692298276999567606619/611857656415094879504758201768852300800", "-326657369154792625242562646131916787254590134692051/407905104276729919669838801179234867200", "-16308155300009036487007004629392224257162223924651/33992092023060826639153233431602905600", "3787462976501490081563068165684539922247996091947/13596836809224330655661293372641162240", "232148682980634207501699286472528345682862672001/453227893640811021855376445754705408", "108823489785907028567970896265031020183935841713/2158228064956242961216078313117644800", "-344804253546831096267446565120884244029542998923/1119081218866200053963892458653593600", "-118593329470727476910969459217664093851204434543/1119081218866200053963892458653593600", "36261330293228959274784451277035765374293851727/186513536477700008993982076442265600", "12715923407240844751434466986639146497062673703/93256768238850004496991038221132800", "-96752079853445013025545911363111687185157249/971424669154687546843656648136800", "-47061209959128402966197438137833360905646557/323808223051562515614552216045600", "10949973545584831638928896649263659362405949/6907908758433333666443780608972800", "793739806984490866435728409758745757748379/9137445447663139770428281228800", "7616094934079249355484685501511075572589911/219298690743915354490278749491200", "-2430631938545778160927946237903804692957433/102339389013827165428796749762560", "-112870813097805159701403283121806169338111/5330176511136831532749830716800", "3069922698473809110661382029446775441861/3158623117710714982370270054400", "754383483190887181703357651189612034469/112807968489668392227509644800", "1354937787822888981621655281262218434249/1579311558855357491185135027200", "-186244604977689298497780841647034527751/105287437257023832745675668480", "-1666788064130088559574295841182934097/5570763876033007023580723200", "79991914056110675506144240199972151773/233972082793386294990390374400", "1642095809109624178166566490064418699/77990694264462098330130124800", "-858859800749838127716236429075673173/12998449044077016388355020800", "19422464695352800316155965077836543/2166408174012836064725836800", "3343744247470351734165370551937913/120356009667379781373657600", "1548905710091285893059610298920591/240712019334759562747315200", "-100259754009548285018033815725937/17830519950722930573875200", "-18934816998197522213001376233731/5349155985216879172162560", "221442974076164276021514473/19518905255306984755200", "28804074964439102010871086053/113209650480780511580160", "-822675379231388916046878287/9434137540065042631680", "-72340421672628271440079237/2096475008903342807040", "107146615143927676277857/11092460364567951360", "11747214651075398880377/2218492072913590272", "345"], ["0", "0", "0", "0", "0", "1314547575959420781583/3873468962030419347091308753250303722189644019863237973888", "17089118487472470160579/1291156320676806449030436251083434574063214673287745991296", "128820914103997105525733/478206044695113499640902315216086879282672101217683700480", "50454283525555489223472509/12911563206768064490304362510834345740632146732877459912960", "93183459391504667769666959/2671357904848565066959523278103657739441133806802233085440", "33916694997353128495486279/1434618134085340498922706945648260637848016303653051101440", "-2899332003323795246497130595107/813428482026388062889174838182563781659825244171279974516480", "-38235148071194731790974981660111/903809424473764514321305375758404201844250271301422193907200", "-1042613629437373959019686952387759/5422856546842587085927832254550425211065501627808533163443200", "1545829946022786667241779364263241/10845713093685174171855664509100850422131003255617066326886400", "49759120280033781680522725639023277/10845713093685174171855664509100850422131003255617066326886400", "2186870654550199370878993263107653/344308352180481719741449666955582553083523912876732264345600", "-2090851357909746818519897589669677581/65074278562111045031133987054605102532786019533702397961318400", "237103091020316928637242130323228509/267795385029263559798905296521008652398296376681902872268800", "232200762058724143981133523488324546551/21691426187370348343711329018201700844262006511234132653772800", "329725606718485772563906381567924641113/10845713093685174171855664509100850422131003255617066326886400", "-722991527994962007408096916450416943133/3615237697895058057285221503033616807377001085205688775628800", "-14775743928057759659667590964011641919273/7230475395790116114570443006067233614754002170411377551257600", "-426923074832190713489219114548402574728699/65074278562111045031133987054605102532786019533702397961318400", "1556860178184162554320494142595775492743/229538901453654479827633111303721702055682608584488176230400", "2392876126312175061006708466169690893810727/14460950791580232229140886012134467229508004340822755102515200", "37347511772592263047277271366253101408045953/43382852374740696687422658036403401688524013022468265307545600", "28532019796808573277066271844167085696692061/14460950791580232229140886012134467229508004340822755102515200", "-105510403707982782067840617005087039590940969/14460950791580232229140886012134467229508004340822755102515200", "-1284562678239920212728941837738896603685569639/14460950791580232229140886012134467229508004340822755102515200", "-715416787821998046599698713811918925249918599/2410158465263372038190147668689077871584667390137125850419200", "73034637865738265562812051512581365748996241/160677231017558135879343177912605191438977826009141723361280", "11329136874895293864428595649235220433201930249/1606772310175581358793431779126051914389778260091417233612800", "2870956210946475879084865854730786320463001447/178530256686175706532603531014005768265530917787935248179200", "-843374316611602370964052178604311862689792543/15302593430243631988508874086914780137045507238965878415360", "-185430493309467270267675903557595776109576702979/535590770058527119597810593042017304796592753363805744537600", "-146090516647129180163060761010264056155839737337/1606772310175581358793431779126051914389778260091417233612800", "1986615732647415078473642515700618376941912775883/535590770058527119597810593042017304796592753363805744537600", "3009610348117334507411690159401544121131583970501/401693077543895339698357944781512978597444565022854308403200", "-3377353623374144834688780004660996371167975155357/133897692514631779899452648260504326199148188340951436134400", "-6731740026056400688394706888779162675872256049973/59510085562058568844201177004668589421843639262645082726400", "21035851631210743227290217261411500312471701038157/535590770058527119597810593042017304796592753363805744537600", "500826525675243306411939839835691740214246458042461/535590770058527119597810593042017304796592753363805744537600", "63982754163054991632890543044640633385674951140499/59510085562058568844201177004668589421843639262645082726400", "-561143705998479270872250945972866555084977865647537/178530256686175706532603531014005768265530917787935248179200", "-32779079412784457610839833052330484529425799774643/8501440794579795549171596714952655631691948466092154675200", "23413345216036722674333544163778788990736083516363/3306115864558809380233398722481588301213535514591393484800", "-844923198096204588865684160784544882132518541683377/9918347593676428140700196167444764903640606543774180454400", "-865242172216140260451847709617571318556205569607919/2204077243039206253488932481654392200809023676394262323200", "680599300289814293192572083850890855344515596264103/2204077243039206253488932481654392200809023676394262323200", "103640966203130078723765421061081038546030828520566533/19836695187352856281400392334889529807281213087548360908800", "4534346243232484918201145210931352495112907094309/408238052053937072326159007529985590073906959880396800", "-78897500838056232770824286571604016555815791292268027/6612231729117618760466797444963176602427071029182786969600", "-262246424696902972848300705523187175877011233481717439/2204077243039206253488932481654392200809023676394262323200", "-1571591895809079142359011648409265775878231077809219/6122436786220017370802590226817756113358399101095173120", "4901192733890002718280627628141962557705468666138267/34438706922487597710764570025849878137640994943660348800", "14353561492364410901957855220416641249601689833181544519/6612231729117618760466797444963176602427071029182786969600", "9376458836997453423337232774740082592351621656329600979/2204077243039206253488932481654392200809023676394262323200", "-2725531391655422688690961091080625555592538188693609611/734692414346402084496310827218130733603007892131420774400", "-465858335700153637744541497106395769440259112227880689/16326498096586712988806907271514016302289064269587128320", "-5636705673676431512811011359907130313035312891454626997/244897471448800694832103609072710244534335964043806924800", "346784296871383521916487767057912659950977463861258735/3265299619317342597761381454302803260457812853917425664", "385457159361340507089448836866009651644173254494478597/1943630725784132498667488960894525750272507651141324800", "-723937449249171950685269175753608875124642920009236179/1511712786720991943408046969584631139100839284221030400", "-1934320889114429613375998644639342625347329521575914577/1007808524480661295605364646389754092733892856147353600", "53343151538445356543417834594361829273899071551899001/362811068813038066417931272700311473384201428213047296", "36231726949195471326807371420524218708535066276437109157/3023425573441983886816093939169262278201678568442060800", "62719445752837105596199371995623814151163474182810257339/3023425573441983886816093939169262278201678568442060800", "-197790476724724598731000376627051409623941691633690521367/9070276720325951660448281817507786834605035705326182400", "-15200330065371169244365259983612863314879089678290332723/120937022937679355472643757566770491128067142737682432", "-29024997764439686927451164209730303087490873816025439491/251952131120165323901341161597438523183473214036838400", "21371754311826409123859463626815765339471062944364795679/83984043706721774633780387199146174394491071345612800", "34556844151743160156966635731070369068333215295390054147/47990882118126728362160221256654956796852040768921600", "40697210678558612017589959831618364534722612392642753193/111978724942295699511707182932194899192654761794150400", "-132340063230955864525656507497848950346606033434828358847/111978724942295699511707182932194899192654761794150400", "-34276928757683413320587809962045522488162948476910023153/12442080549143966612411909214688322132517195754905600", "-1446633528929975115881264456065194662383640902104562211/592480026149712695829138534032777244405580750233600", "2990451108633203570605948823565549641341777511494107799/1382453394349329623601323246076480236946355083878400", "2539486613147802249892811015470327493344955736578099629/230408899058221603933553874346080039491059180646400", "152105833666200134627233096143606074834495980499652917/15360593270548106928903591623072002632737278709760", "-198526599530666967007755748807519456160549874933973451/10240395513698737952602394415381335088491519139840", "-696041868032739779108639569821531677189366321464422373/21943704672211581327005130890102860903910398156800", "1206865712482816508771351730299214411188057113022507809/15890268900567007167831301679040002723521322803200", "17211205426444013500310135852960689631218368358230837479/92163559623288641573421549738432015796423672258560", "-16043542231711740169618794569738324890646386184381633081/92163559623288641573421549738432015796423672258560", "-130880423842027094153969237955365522460505479262207816457/153605932705481069289035916230720026327372787097600", "1260254201143514029547273154190315682092664419615916993/38401483176370267322258979057680006581843196774400", "4498388274937995420689646209665570649560292740034414371/1422277154680380271194777002136296540068266547200", "41691761242556552556646041970512985484532391655949115129/17067325856164563254337324025635558480819198566400", "-492693324539255760657791773075883681319115581201317371/54181986844966867474086742938525582478791106560", "-107705609672380322634590995743620548009614817642032715703/5689108618721521084779108008545186160273066188800", "229453903057869865248123067480144703975067347897297393/90303311408278112456811238230875970797985177600", "32692454353934716592568918663737941274458309943489342773/632123179857946787197678667616131795585896243200", "4288468987824357752922066730450329761004638124975902147/70235908873105198577519851957347977287321804800", "-209147275728384353378595927994960784107029889815382051/7023590887310519857751985195734797728732180480", "-9140128107702898775164824382068301052045233330411481/57664949813715269768078696188298831927193600", "-648184122410046677964350896982161074102535623604325339/4682393924873679905167990130489865152488120320", "201878563227520891530449295549328127415326349552046817/1560797974957893301722663376829955050829373440", "8787236351209534323861756770256423349283887790891432681/23411969624368399525839950652449325762440601600", "30684985793544305282446691596889220907147487452677119/222971139279699043103237625261422150118481920", "-715726194668528220516285480974892745126378598516118023/1560797974957893301722663376829955050829373440", "-1393566191628711060273712201516827540116641607185719991/2601329958263155502871105628049925084715622400", "497309179381241077467798374337108577231536762089024459/1950997468697366627153329221037443813536716800", "118861524050675714857542677983314220002231034658558513/130066497913157775143555281402496254235781120", "344887422817160842056859290996344689959846019809297659/867109986087718500957035209349975028238540800", "-269967804911995091864855979488357059889463689391816217/289036662029239500319011736449991676079513600", "-156066982715638562615220767560407703517885612437845139/96345554009746500106337245483330558693171200", "-1355879136640530264537123626671875497792379042675391/3568353852212833337271749832715946618265600", "68429986917867464993848038869069274773780961772656143/32115184669915500035445748494443519564390400", "680412498508703188581363322692705278565389762956583/237890256814188889151449988847729774551040", "80764703955677552769024287276676901697082370872617/1784176926106416668635874916357973309132800", "-1987352380188419252358990451139929803988893100634003/594725642035472222878624972119324436377600", "-60532696132336380715186399036639449812473239286339/18880179112237213424718253083153156710400", "448091647345973530895026720923345030115672786381/2697168444605316203531179011879022387200", "45442805062195421917798010152890896232731683516967/14684583753962277108114196842452455219200", "14166449870584223247205277461675315136892512674531/4894861251320759036038065614150818406400", "-25786389196537818784698634557255800055525234169/4894861251320759036038065614150818406400", "-28346982800103638726810111401549954731184515431/11099458619774963800539831324605030400", "-45334344232242718267263157706571228421180681213/22661394682040551092768822287735270400", "1423330292680509431847719272459850994404887783/2124505751441301664947077089475181600", "15518963838485885616596718240703876809849566131/8632912259824971844864313252470579200", "10794641334075396843766336557729987194986733/38368498932555430421619170010980352", "-3164393462420860638429683400173013189319493221/2877637419941657281621437750823526400", "-116361436684727857184629107697382569606494869/248684715303600011991976101923020800", "505808600446375325874344544012632020900605883/746054145910800035975928305769062400", "86603001209623064002003310903910851791113361/149210829182160007195185661153812480", "-11565871788163669912987176951754112158091221/41447452550600001998662683653836800", "-1466993307087406621065242917445248919973181/2763163503373333466577512243589120", "-1360549131475736269199743972030233945669097/27631635033733334665775122435891200", "2540111787418718312948730974623129319912587/9210545011244444888591707478630400", "397251478667785349744240193242241377356471/3070181670414814962863902492876800", "-67990606148336805296168770785053263797661/1023393890138271654287967497625600", "-23572662751967672568459577954806823473431/341131296712757218095989165875200", "127608671622042277705604245074549253381/113710432237585739365329721958400", "202981799705223132785615235183750274721/9475869353132144947110810163200", "9270551281558408356252957009960741403/3158623117710714982370270054400", "-23114650254392026429370605684229748857/4211497490280953309827026739200", "-176979138628994626724626147858392011/200547499537188252848906035200", "496706978168716136572140500878986889/467944165586772589980780748800", "6540620575327324884765094983560533/155981388528924196660260249600", "-1351348235185598819996722779152287/5777088464034229505935564800", "245417946027325115164828181574901/17331265392102688517806694400", "1260836232777831090347561958691/14229281931118791886540800", "7972409279647813777997188443739/320949359113012750329753600", "-10167568146419078531229487695023/641898718226025500659507200", "-2252739719668830342044901313067/213966239408675166886502400", "642647921215266631376959117/3396289514423415347404800", "179526393891075981573198037/226419300961561023160320", "-4044713353338547154615983/15094620064104068210688", "-2758712126128471639472327/25157700106840113684480", "1800802751704790473661/66554762187407708160", "67873053003305975933/4436984145827180544", "1"]]}

==> anc/triangle_derivation/README.md <==
# triangle_derivation: the scripts behind appendix C

These scripts carry out the derivation of appendix C ("Direct derivation of the closed form with one leg per site"). For one leg per site (X_v = P_v) they reduce the integral eq. (V) to one-dimensional integrals of rational functions times logarithms, compute the symbol and the terms of lower weight of these integrals exactly, and fix the constants by finiteness at degenerate triangles. For several legs per site they obtain the ten rational coefficients of eq. (closedformgeneral) from residues of the integrand (appendix C.5). Every computation is exact in sympy unless the table says otherwise; nothing is fitted.

## Requirements and layout

Python 3 with sympy and mpmath. `master_function_check.py` and `quadrature_reference.py` also need numpy and scipy. `master_function_check.py` and `closed_form_at_points.py` import `eval_closed_form_general.py` from the folder above, so keep the layout of the package.

Run the commands from this folder (`cd triangle_derivation`); the scripts find their files relative to their own location, so they also run from elsewhere. `coefficients/` is self-contained; run its scripts from that folder.

The chain has three stages. Step 1 (`step1_s3_integral.py`) does the s3 integral. Step 2 (`step2_inner_integrals.py`, `step2_polynomial_split.py`) does the second integral of each term, which leaves the eight one-dimensional integrals (the pieces plane, pole, polyA, polyB of each cyclic term U, each over two ranges). Step 3 is the analysis of these pieces: the symbol (`symbol_engine.py`, `symbol_engine_line.py`), the terms of lower weight (`lower_weight_engine.py`, `lower_weight_engine_line.py`), and the explicit antiderivatives (`last_antiderivatives.py`).

Intermediate results are stored as gzip-compressed JSON in the folder `work/`, which the scripts create. Sympy expressions are stored as srepr strings. Any script that needs the pieces of step 2 computes them and stores them when `work/pieces.json.gz` is absent, so the steps need not be run by hand in order. The symbol and the lower-weight terms of each cyclic term are stored in the same way (`work/symbol_U{k}.json.gz`, `work/lower_weight_U{k}.json.gz`) and are read by the comparison scripts. Delete `work/` to start from scratch. A piece that is being computed is marked by a file `work/*.lock`; a lock whose process no longer runs is removed when the script is started again.

Notation as in the paper: s_v are the site sums, B is the Cayley-Menger polynomial, c2 the coefficient of s3^2 in B, E = q_G = P1 + P2 + P3, z_i = xi_i = E - 2 P_i. In the scripts, U(P1,P2,P3) = W(P1,P2,P3) + W(P2,P1,P3) is the cyclic term U_12 of the paper, and V = U(P1,P2,P3) + U(P2,P3,P1) + U(P3,P1,P2); k = 0, 1, 2 labels these three terms. The symbols are those of V/(sqrt2 pi).

## Statements of appendix C and the scripts that check them

| statement in appendix C | script | command | dependencies | reference output (`results/`) |
|---|---|---|---|---|
| C.1: the split of V into the three cyclic terms, with the integrand of U_12 in the site sums (numerical check of the decomposition after the analytic s3 integral, against eq. (closedform)) | `master_function_check.py` | `python3 master_function_check.py` | numpy, scipy, `../eval_closed_form_general.py` | `master_function_check.txt` |
| C.1: the s3 integral: polynomial part, the pole s3 = -P3 where -B is half a square, the residue on the plane q_G + 2 y12 = 0, which is even in y23 and y31 once the two permutations of U are paired (a rational function of z23, z31) | `step1_s3_integral.py` | `python3 step1_s3_integral.py` | sympy | `step1_s3_integral.txt` |
| C.1 and C.2: -2 c2 as in eq. (c2); the discriminant of B in s3, eq. (discs3); -2 c2 is the square of a linear function on each of the six lines s1 = +-P1, s2 = +-P2, s1 - s2 = +-P3 | `tangent_lines.py` | `python3 tangent_lines.py` | sympy | `tangent_lines.txt` |
| C.2: on the plane, -B is a perfect square at the pole and at the ends of the range | `plane_perfect_squares.py` | `python3 plane_perfect_squares.py` | sympy | `plane_perfect_squares.txt` |
| C.2: the second integration, each term along the direction of its own pair-site pole; every square root left is evaluated on a tangent line and is rational (asserted at every pole and end point) | `step2_inner_integrals.py`, `step2_polynomial_split.py` | `python3 step2_inner_integrals.py`, then `python3 step2_polynomial_split.py` | sympy | (stored in `work/`; checked by the next row) |
| C.2: check of step 2: the polynomial term after the second integration, outer integral by quadrature, against a two-dimensional quadrature of the step-1 terms, P = (7/5, 7/10, 1) | `check_polynomial_term.py`, `quadrature_reference.py` | `python3 check_polynomial_term.py`; `python3 quadrature_reference.py` | mpmath; numpy, scipy | `polynomial_term_vs_quadrature.txt` |
| C.2: each U_e is a sum of eight one-dimensional integrals of the form eq. (pieces); the parts of weight two of the last integrands, including the pair of poles +-rho of the plane term | `last_integrands.py` | `python3 last_integrands.py` | sympy | `last_integrands.txt` |
| C.3: the letters absent from eq. (closedform) cancel within each U_e: the quadratic letters between the two ranges of each term, the linear ones (P1 + P3, P2 + P3) between the plane, pole and polynomial terms | `letter_cancellation.py` | `python3 letter_cancellation.py` | sympy | `letter_cancellation.txt` |
| C.3: the symbol of U_12 is that of the five-term form eq. (SU12) with the coefficients a_i, b_i of eq. (aibi) | `symbol_of_U.py` (reads `work/symbol_U0.json.gz`, computed by `symbol_general_P.py 0` if absent) | `python3 symbol_of_U.py` | sympy | `symbol_of_U.txt` |
| C.3: summing the five-term forms over the three cyclic terms gives every coefficient of eq. (closedform) (the Li2(u_1) and l_1 l_3 sums of the text and the rest by relabelling) | `cyclic_sum_check.py` | `python3 cyclic_sum_check.py` | sympy | `cyclic_sum_check.txt` |
| C.3: the symbol of V computed from the integrals equals the symbol of eq. (closedform), symbolically in the X_v; the contributions of the poles +-rho leave no odd part | `symbol_general_P.py`, `symbol_general_P_compare.py` | `python3 symbol_general_P.py 0`, `... 1`, `... 2` (independent of each other), then `python3 symbol_general_P_compare.py` | sympy | `symbol_general_P.txt` |
| C.3: the same comparison on two rational lines through the region (a second check) | `symbol_on_line.py` | `python3 symbol_on_line.py line1`; `python3 symbol_on_line.py line2` | sympy | `symbol_line1.txt`, `symbol_line2.txt` |
| C.4: no U_e has a term of weight zero; the terms of weight one of U_12, eq. (Ulow) (output in the letters 2, P_i, E: the coefficient of log P_i is that of l_i) | `lower_weight_general_P.py`, `lower_weight_sum.py` | `python3 lower_weight_general_P.py 0`, then `python3 lower_weight_sum.py 0` | sympy | `lower_weight_general_P.txt`, second part |
| C.4: the terms of weight one and zero cancel in the sum over the three cyclic terms, symbolically in the X_v (63,177 terms) | `lower_weight_general_P.py`, `lower_weight_sum.py`, `run_lower_weight_general_P.sh` | `./run_lower_weight_general_P.sh` (runs `lower_weight_general_P.py` for k = 0, 1, 2, then `lower_weight_sum.py 0 1 2` and `lower_weight_sum.py 0`; logs in `work/`) | sympy | `lower_weight_general_P.txt`, first part |
| C.4: check of the end point at infinity used in the general-P lower-weight computation (fast path against the full expansion) | `check_endpoint_at_infinity.py` | `python3 check_endpoint_at_infinity.py` | sympy | `lower_weight_general_P.txt`, last part |
| C.4: the same cancellation on a rational line (a second check) | `lower_weight_on_line.py` | `python3 lower_weight_on_line.py line1` | sympy | `lower_weight_line1.txt` |
| C.4: the rational prefactors of the weight-two functions in eq. (closedform) and in the U_e span a space of dimension 15 (172 prefactors, 157 independent relations), with denominators dividing q_G xi_1^2 xi_2^2 xi_3^2; no nonzero element is finite at all three degenerate triangles xi_i = 0 | `weight_two_functions.py`, `prefactor_span.py` | `python3 weight_two_functions.py`, then `python3 prefactor_span.py` | sympy | `prefactor_span.txt` |
| C.4: eq. (closedform) is finite at the degenerate triangle xi_1 = 0 (the coefficients of xi_1^-2 and xi_1^-1 vanish; xi_2, xi_3 by symmetry) | `closed_form_degenerate_limit.py` | `python3 closed_form_degenerate_limit.py` | sympy | `closed_form_degenerate_limit.txt` |
| C.4: V in closed form from the antiderivatives at 31 rational triangles agrees with eq. (closedform) to a relative precision of 10^-45 | `closed_form_at_points.py` (with `last_antiderivatives.py`) | `python3 closed_form_at_points.py 7 6`; `python3 closed_form_at_points.py 8 24`; `python3 closed_form_at_points.py 7/5 7/10 1` | sympy, mpmath, `../eval_closed_form_general.py` | `closed_form_points.txt` |
| C.5: the residues of the integrand in the site sums: -q_G/16 where the partial energies of the three sites vanish (R_0), +q_G/16 for R_e, the double residues -rho^-_ij/8 and -rho^+_ij/8 of the polynomial part on the lines of T^-_ij and T^+_ij, and the radicands as values of -2B and -2 c2 | `coefficients/residues.py` (with `coefficients/integrand.py`) | `cd coefficients && python3 residues.py` | sympy | `coefficients_from_residues.txt`, part 1 |
| C.5: the part of the symbol of V with first entry X1 + P1, from the discontinuity at X1 = -P1 of the integral, equals that of eq. (closedformgeneral) for the seven square roots that involve site 1, with one common sign; at two kinematic points the two agree to 37 significant digits | `coefficients/compare_slice.py` (with `closed_form_blocks.py`, `integral_slice.py`, `integrand.py`) | `cd coefficients && python3 compare_slice.py 1`; `python3 compare_slice.py 2` | sympy, mpmath | `coefficients_from_residues.txt`, part 2 |

## Files

- `cache.py`: storage of intermediate results in `work/`.
- `step1_s3_integral.py`, `step2_inner_integrals.py`, `step2_polynomial_split.py`: steps 1 and 2. `step2_inner_integrals.py` also holds the inner antiderivatives used by `step2_polynomial_split.py`.
- `symbol_engine.py` (symbolic in P1, P2, P3) and `symbol_engine_line.py` (on a line P = P0 + lam d): the exact symbol of an integral of (rational) x log(rational) in one variable, including pairs of conjugate poles, and the symbol of eq. (closedform) (`target_symbol`).
- `lower_weight_engine.py` and `lower_weight_engine_line.py`: the parts of weight one and zero of the same integrals, with the finite part at an upper limit at infinity.
- `last_antiderivatives.py`: explicit antiderivatives in terms of Re Li2 and logarithms, used by `closed_form_at_points.py`.
- `weight_two_functions.py`: the weight-two part of U(P1,P2,P3) as an explicit combination of Re Li2, products of logarithms and pi^2; `prefactor_span.py` reads its rational coefficients.
- `coefficients/`: appendix C.5. `integrand.py` is the integrand of eq. (V) in the site sums for general X; `closed_form_blocks.py` writes the functions of eq. (closedformgeneral) (appendix A, "The functions of the general formula") as blocks D[A;B] and takes the part of their symbol with a given first entry; `integral_slice.py` computes the same part from the integral.
- `results/`: the reference outputs cited above. Each file starts with the command that produced it.

The scripts use the evaluator of eq. (closedform) in the folder above (`eval_closed_form_general.py`).


==> anc/triangle_derivation/cache.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Intermediate results of the chain, stored as gzip-compressed JSON in the folder work/ beside this file.
Sympy expressions are stored as their srepr strings and rebuilt with the sympy namespace; a long sum is stored term by
term. Only load files that the scripts of this folder wrote themselves. load_or_build(name, build) returns the stored
object, or calls build(), stores its result and returns it."""
import gzip, json, os
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
WORK = os.path.join(HERE, 'work')

_NS = {}
exec('from sympy import *', _NS)


def _enc(o):
    if isinstance(o, sp.Add) and len(o.args) > 100:
        return {'add': [sp.srepr(t) for t in o.args]}
    if isinstance(o, sp.Basic):
        return {'s': sp.srepr(o)}
    if isinstance(o, bool) or o is None or isinstance(o, (int, float, str)):
        return o
    if isinstance(o, tuple):
        return {'t': [_enc(x) for x in o]}
    if isinstance(o, list):
        return [_enc(x) for x in o]
    if isinstance(o, dict):
        return {'d': [[_enc(k), _enc(v)] for k, v in o.items()]}
    if type(o).__name__ == 'Sym':
        return {'Sym': [_enc(o.EE), _enc(o.EO), _enc(o.OO)]}
    raise TypeError('cannot store %r' % type(o))


def _dec(o, sym_class=None):
    if isinstance(o, list):
        return [_dec(x, sym_class) for x in o]
    if isinstance(o, dict):
        if 's' in o:
            return eval(o['s'], _NS)
        if 'add' in o:
            return sp.Add(*[eval(t, _NS) for t in o['add']])
        if 't' in o:
            return tuple(_dec(x, sym_class) for x in o['t'])
        if 'd' in o:
            return {_dec(k, sym_class): _dec(v, sym_class) for k, v in o['d']}
        if 'Sym' in o:
            S = sym_class()
            S.EE, S.EO, S.OO = [_dec(x, sym_class) for x in o['Sym']]
            return S
    return o


def path(name):
    return os.path.join(WORK, name + '.json.gz')


def exists(name):
    return os.path.exists(path(name))


def save(name, obj):
    os.makedirs(WORK, exist_ok=True)
    tmp = path(name) + '.%d.tmp' % os.getpid()
    with gzip.open(tmp, 'wt') as fh:
        json.dump(_enc(obj), fh)
    os.replace(tmp, path(name))


def load(name, sym_class=None):
    with gzip.open(path(name), 'rt') as fh:
        return _dec(json.load(fh), sym_class)


def load_or_build(name, build, sym_class=None):
    if exists(name):
        return load(name, sym_class)
    obj = build()
    save(name, obj)
    return obj


==> anc/triangle_derivation/check_endpoint_at_infinity.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""at_infinity_fast (lower_weight_engine.py) agrees with the full expansion at v = oo on the plane and pole pieces of
U(P1,P2,P3), symbolic in P."""
import sympy as sp
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine as Y, lower_weight_engine as L
D = load_pieces(); SQ2PI = sp.sqrt(2)*sp.pi
VARS = {'plane': Z, 'pole': s1}
for nm in ('plane', 'pole'):
    v = VARS[nm]
    for (a, b, e) in D[nm]:
        if b != sp.oo: continue
        f = e/SQ2PI
        groups, rest = Y.log_groups(f, v); F = 0
        for arg, K in groups.items(): F += L.group_low(K, arg, v)[0]
        if rest != 0: F += L.rat_int_sum(rest, v)[0]
        A = L.at_infinity(F, v); B = L.at_infinity_fast(F, v)
        d = sp.expand(A - B)
        terms = sp.Add.make_args(d)
        # collect by LA/LU monomials and cancel coefficients
        coll = {}
        for t in terms:
            key = sp.Mul(*[x for x in sp.Mul.make_args(t) if isinstance(x, L.LA) or x.has(L.LU) or x.has(sp.Symbol('UNEG'))])
            coll.setdefault(key, []).append(t/key)
        nz = [k for k, c in coll.items() if sp.cancel(sp.Add(*c)) != 0]
        print(nm, 'full expansion vs fast path, differing monomials: %d' % len(nz), flush=True)
        print('   finite part (no LU/UNEG):', sp.factor(sp.Add(*[t for t in sp.Add.make_args(sp.expand(B)) if not t.has(L.LU) and not t.has(sp.Symbol('UNEG'))])), flush=True)


==> anc/triangle_derivation/check_polynomial_term.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""The polynomial term of U from step2_polynomial_split.py (pieces polyA, polyB), outer integrals by quadrature at
P = (7/5, 7/10, 1), against the two-dimensional quadrature of quadrature_reference.py (0.091302729927)."""
import sympy as sp, mpmath as mp
from step2_inner_integrals import P1,P2,P3,s1,s2,Z
from step2_polynomial_split import load_pieces
mp.mp.dps = 30
D = load_pieces()
sub = {P1: sp.Rational(7,5), P2: sp.Rational(7,10), P3: sp.Integer(1)}
tot = 0
for nm, var in (('polyA', s2), ('polyB', s1)):
    for a, b, e in D[nm]:
        f = sp.lambdify(var, e.subs(sub), 'mpmath')
        aa = mp.mpf(sp.N(a.subs(sub), 40))
        pts = [aa, mp.mpf(sp.N(b.subs(sub), 40))] if b != sp.oo else [aa, aa+1, aa+10, aa+100, aa+1e4, mp.inf]
        v = mp.quad(lambda x: mp.re(f(x)), pts); tot += v
        print(nm, a, b, mp.nstr(v, 20))
print('poly total', mp.nstr(tot, 20), ' reference 0.091302729927')


==> anc/triangle_derivation/closed_form_at_points.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""V in closed form (dilogarithms and logarithms) at a rational kinematic point, from the integral, using the pieces of
step 2 (plane, pole, polyA, polyB); every last integrand is rational x log(rational). Compared with eq. (closedform)
(eval_closed_form_general.py in the folder above).
usage: python3 closed_form_at_points.py P1 P2 P3        one point
       python3 closed_form_at_points.py SEED N          N random rational points"""
import os, sys, random
import sympy as sp, mpmath as mp
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import last_antiderivatives as S3
D = load_pieces()
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}
mp.mp.dps = 80
BIG = mp.mpf(10)**32

def U_closed(Pv):
    sub = {P1: Pv[0], P2: Pv[1], P3: Pv[2]}
    total = 0
    S3.EXT = None
    for nm in ('plane', 'pole', 'polyA', 'polyB'):
        v = VARS[nm]
        for (a, b, e) in D[nm]:
            F = S3.antideriv(sp.expand(e.subs(sub), log=False), v); f = S3.to_mpmath(F, v)
            aa = mp.mpf(sp.N(a.subs(sub), 90)); bb = BIG if b == sp.oo else mp.mpf(sp.N(b.subs(sub), 90))
            total += mp.re(f(bb) - f(aa))
    return total

if __name__ == '__main__':
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
    import eval_closed_form_general as ecg
    pts = [[sp.Rational(s) for s in sys.argv[1:4]]] if len(sys.argv) > 3 else []
    if not pts:
        random.seed(int(sys.argv[1]) if len(sys.argv) > 1 else 1)
        while len(pts) < (int(sys.argv[2]) if len(sys.argv) > 2 else 4):
            X = [sp.Rational(random.randint(5, 40), random.randint(5, 20)) for _ in range(3)]
            E = sum(X)
            if min(E - 2*x for x in X) > sp.Rational(1, 10)*E: pts.append(X)
    for Pv in pts:
        V = 0
        for perm in [(0, 1, 2), (1, 2, 0), (2, 0, 1)]:
            V += U_closed([Pv[i] for i in perm])
        Vc = ecg.V_general([mp.mpf(x.p)/x.q for x in Pv])
        print('P =', Pv, ' V(integral, closed form) =', mp.nstr(V, 30), ' eq. (closedform) =', mp.nstr(Vc, 30),
              ' rel.diff = %s' % mp.nstr(abs(V/Vc - 1), 3), flush=True)


==> anc/triangle_derivation/closed_form_degenerate_limit.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Exact check that eq. (closedform) at X = P is finite at the degenerate triangle z1 -> 0, by hand-made Taylor expansions."""
import sympy as sp
z1, z2, z3 = sp.symbols('z1 z2 z3', positive=True)
Lz2, Lz3, Ls, Li2u, PI2 = sp.symbols('Lz2 Lz3 Ls Li2u PI2')     # log z2, log z3, log(z2+z3), Li2(u), pi^2 ; u = z2/(z2+z3)
S = z2 + z3; E = z1 + S
P = [S/2, (z1 + z3)/2, (z1 + z2)/2]; zs = [z1, z2, z3]; zz = z1*z2*z3
N = 3   # expansion order in z1
def ser(e): return sp.series(e, z1, 0, N).removeO()
def logser(a0, Lsym, a):          # log(a) with a = a0 + O(z1), log(a0) = Lsym
    return Lsym + ser(sp.log(a/a0))
logE = logser(S, Ls, E)
lu, l1mu = Lz2 - Ls, Lz3 - Ls                                    # log u, log(1-u)
Li2_1mu = PI2/6 - lu*l1mu - Li2u
def Li2ser(y, y0, Li2y0, logy0, log1my0):
    d = ser(y - y0)
    d1 = -log1my0/y0                                             # Li2'(y0)
    d2 = log1my0/y0**2 + 1/(y0*(1 - y0))                         # Li2''(y0)
    return sp.expand(Li2y0 + d1*d + d2*d**2/2)
y = [zi/E for zi in zs]
u = z2/S
Li = [sp.expand(sum(ser(y[0])**k/k**2 for k in range(1, N + 1))),
      Li2ser(y[1], u, Li2u, lu, l1mu),
      Li2ser(y[2], 1 - u, Li2_1mu, l1mu, lu)]
l = [ser(sp.log(1 - y[0])),                                      # 2P1/E = 1 - y1
     sp.expand(logser(z3, Lz3, z1 + z3) - logE),                 # log((z1+z3)/E)
     sp.expand(logser(z2, Lz2, z1 + z2) - logE)]
Wf = sum(P[i]*zs[i]*Li[i] for i in range(3)) + 2*(P[0]*P[1]*l[0]*l[1] + P[0]*P[2]*l[0]*l[2] + P[1]*P[2]*l[1]*l[2]) \
     - PI2/12*(z1*z2 + z1*z3 + z2*z3)
V = sp.Rational(1, 8)*(sum(P[i]*Li[i] for i in range(3))/zz + 8*P[0]*P[1]*P[2]*Wf/(E*zz**2))
V = sp.expand(V)
Vs = sp.series(V, z1, 0, 1).removeO()
for k in (-2, -1):
    print('coefficient of z1^%d:' % k, sp.simplify(sp.expand(Vs.coeff(z1, k))))


==> anc/triangle_derivation/coefficients/closed_form_blocks.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Closed form eq. (closedformgeneral): the functions F of appendix A ("The functions of the general formula"), as lists of
signed blocks D[A;B] with radicand R,
and the part of their symbol with a given first-entry factor.  S(D[A;B]) = 1/2 [ (A^2-R)/(B-A)^2 (x) l_B + (B-A)^2/(B^2-R) (x) l_A ],
l_A = (A+w)/(A-w), w = sqrt(R)."""
import sympy as sp
X1, X2, X3, P1, P2, P3 = sp.symbols('X1 X2 X3 P1 P2 P3', positive=True)
h = sp.Symbol('h')
qG = X1 + X2 + X3
kap = P1**4+P2**4+P3**4-2*P1**2*P2**2-2*P2**2*P3**2-2*P3**2*P1**2

def tetra(l12, l13, l23, l14, l24, l34):
    f = [l23+l24+l34, l13+l14+l34, l12+l14+l24, l12+l13+l23]
    c = [l12+l13+l24+l34, l12+l14+l23+l34, l13+l14+l23+l24]
    Ph = sp.expand(sp.Mul(*[h - fk for fk in f]) - h*sp.Mul(*[h - cj for cj in c]))
    assert sp.Poly(Ph, h).degree() == 2
    R = sp.expand(sp.discriminant(Ph, h))
    p = lambda a: sp.expand(-sp.diff(Ph, h).subs(h, a))
    return f, c, p, R

def F0_blocks():
    f, c, p, R = tetra(P2, P1, P3, (X1+X2-X3)/2, (X2+X3-X1)/2, (X1+X3-X2)/2)
    # F0 = -2 [ sum_k D_{f_k} - sum_j D_{c_j} ],  D_a = D[p_a; p_0]
    bl = [(-2, p(fk), p(0)) for fk in f] + [(2, p(cj), p(0)) for cj in c]
    return bl, R

def F12_blocks():
    L = (P2, P1, P3, qG/2, qG/2 - X2, qG/2 - X1)
    f, c, p, R = tetra(*L)
    fp, cp, pp, Rp = tetra(L[0], L[1], L[2], L[3], -L[4], -L[5])
    assert sp.expand(R - Rp) == 0
    bl = [(-1, p(f[0]), p(0)), (1, p(c[0]), p(0))] + [(1, pp(fp[k]), pp(0)) for k in (1, 2, 3)] \
         + [(-1, pp(cp[1]), pp(0)), (-1, pp(cp[2]), pp(0)), (1, pp(0), p(f[3])), (-1, pp(fp[3]), p(0))]
    return bl, R

def Fpm12_blocks():
    a1 = P2**2-(P1+P3)**2+2*X1*(P1+P3)-2*P1*X2
    a2 = P2**2-P1**2-P3**2+2*X1*(X1-X2); a3 = P3**2-(P1-P2)**2+2*P1*X2-2*P2*X1
    a4 = P2**2+P3**2-P1**2+2*X2*(X1-X2); a6 = P3**2-(P1-P2)**2-2*P1*X2+2*P2*X1
    a5 = (P2+P3)**2-P1**2+2*X1*P2-2*X2*(P2+P3)
    a7 = P2**2-(P1+P3)**2-2*X1*(P1+P3)+2*P1*X2
    b1 = P3**2-P1**2-P2**2-2*X1*X2; b2 = P3**2-(P1-P2)**2-2*P1*X2-2*P2*X1
    b3 = P2**2-(P1+P3)**2+2*X1*(P1+P3)+2*P1*X2
    b4 = P2**2-P1**2-P3**2+2*X1*(X1+X2); b5 = P2**2+P3**2-P1**2-2*X2*(X1+X2)
    b6 = (P2+P3)**2-P1**2+2*X1*P2+2*X2*(P2+P3)
    Tm = kap + 4*P1**2*X2**2 + 4*P2**2*X1**2 - 4*X1*X2*(P1**2+P2**2-P3**2)
    Tp = kap + 4*P1**2*X2**2 + 4*P2**2*X1**2 + 4*X1*X2*(P1**2+P2**2-P3**2)
    Fm = [(1, a1, a2), (1, a3, a7), (1, a4, a7), (-1, a5, a6)]
    Fp = [(-1, b1, b2), (1, b1, b5), (1, b1, b6), (1, b3, b4), (-1, b3, b5)]
    return (Fm, Tm), (Fp, Tp)

def factor_mult(expr, phi):
    """multiplicity of the linear form phi (up to sign and constants) in the rational function expr"""
    num, den = sp.fraction(sp.factor(expr))
    def mult(e):
        m = 0
        for g, k in sp.factor_list(e)[1]:
            if sp.simplify(g - phi) == 0 or sp.simplify(g + phi) == 0: m += k
        return m
    return mult(num) - mult(den)

def slice_terms(blocks, R, phi):
    """[(coeff, A)] : part of S(sum blocks) with first-entry factor phi, as coeff * (phi (x) l_A)"""
    out = {}
    for c, A, B in blocks:
        eA = sp.expand(A**2 - R); eB = sp.expand(B**2 - R); d = sp.expand(B - A)
        mB = factor_mult(eA, phi) - 2*factor_mult(d, phi)     # coefficient of l_B (times 1/2)
        mA = 2*factor_mult(d, phi) - factor_mult(eB, phi)     # coefficient of l_A (times 1/2)
        if mB: out[sp.srepr(B)] = (out.get(sp.srepr(B), (0, B))[0] + sp.Rational(c*mB, 2), B)
        if mA: out[sp.srepr(A)] = (out.get(sp.srepr(A), (0, A))[0] + sp.Rational(c*mA, 2), A)
    return [(v[0], v[1]) for v in out.values() if v[0] != 0]

if __name__ == '__main__':
    phi = X1 + P1
    for name, (bl, R) in [('F0', F0_blocks()), ('F12', F12_blocks())] + [('F-12', Fpm12_blocks()[0]), ('F+12', Fpm12_blocks()[1])]:
        # check that every A^2 - R factors into linear forms
        lin = all(all(sp.Poly(g, X1, X2, X3, P1, P2, P3).total_degree() <= 1 for g, k in sp.factor_list(sp.expand(A**2 - R))[1]) for c, A, B in bl for A in (A, B))
        st = slice_terms(bl, R, phi)
        print('%-5s blocks %d, A^2-R linear: %s, slice (X1+P1): %s' % (name, len(bl), lin, [(c, sp.factor(A)) for c, A in st]), flush=True)


==> anc/triangle_derivation/coefficients/compare_slice.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Part of the symbol of V/(sqrt2 pi) with first entry X1 + P1: eq. (closedformgeneral) (closed_form_blocks.py) against the
integral (integral_slice.py), grouped by radicand, at one of two kinematic points with X1 in (-(P2+P3), -P1).
usage: python3 compare_slice.py [1|2]
  point 1: P = (13/10, 11/10, 9/10), X = (-7/5, 8/5, 7/5);  point 2: P = (7/5, 6/5, 1), X = (-8/5, 17/10, 13/10)"""
import sympy as sp, mpmath as mp, sys
import closed_form_blocks as C
from integral_slice import slice_int
from integrand import X1, X2, X3, P1, P2, P3
mp.mp.dps = 40
def relabel(e, perm):          # perm: new label of 1,2,3, e.g. (1,3,2) swaps 2 and 3
    Xs, Ps = (X1, X2, X3), (P1, P2, P3)
    sub = {Xs[i]: Xs[perm[i]-1] for i in range(3)}; sub.update({Ps[i]: Ps[perm[i]-1] for i in range(3)})
    return e.xreplace(sub)
qG = X1 + X2 + X3
F0, R0 = C.F0_blocks(); F12, R12 = C.F12_blocks(); (Fm, Tm), (Fp, Tp) = C.Fpm12_blocks()
rhoP = X3/(X1 + X2 - X3); rhoM = X3*qG/((X1 - X2)**2 - X3**2)
terms = [('R0', F0, R0, sp.Rational(-1, 4), qG)]
for perm, tag in [((1, 2, 3), '12'), ((2, 3, 1), '23'), ((1, 3, 2), '31')]:
    rb = lambda bl: [(c, relabel(A, perm), relabel(B, perm)) for c, A, B in bl]
    terms.append(('R' + tag, rb(F12), relabel(R12, perm), sp.Rational(-1, 2), qG))
    terms.append(('T-' + tag, rb(Fm), relabel(Tm, perm), sp.Integer(-1), relabel(rhoM, perm)))
    terms.append(('T+' + tag, rb(Fp), relabel(Tp, perm), sp.Integer(1), relabel(rhoP, perm)))
if len(sys.argv) > 1 and sys.argv[1] == '2':
    pt = {P1: sp.Rational(7, 5), P2: sp.Rational(6, 5), P3: sp.Rational(1, 1), X2: sp.Rational(17, 10), X3: sp.Rational(13, 10), X1: sp.Rational(-8, 5)}
else:
    pt = {P1: sp.Rational(13, 10), P2: sp.Rational(11, 10), P3: sp.Rational(9, 10), X2: sp.Rational(8, 5), X3: sp.Rational(7, 5), X1: sp.Rational(-7, 5)}
phi = X1 + P1
cf = {}
for name, bl, R, c, L in terms:
    Rv = R.subs(pt)
    st = C.slice_terms(bl, R, phi)
    if not st: print('%-5s R=%s  (no X1+P1 slice)' % (name, sp.N(Rv, 8))); continue
    if Rv <= 0: print('%-5s R=%s <= 0 at this point' % (name, sp.N(Rv, 8))); continue
    w = mp.sqrt(mp.mpf(sp.N(Rv, 50)))
    tot = 0
    for co, A in st:
        Av = mp.mpf(sp.N(A.subs(pt), 50))
        tot += mp.mpf(sp.N(co, 50)) * mp.log(abs((Av + w) / (Av - w)))
    val = mp.mpf(1)/8 * mp.mpf(sp.N((c * L).subs(pt), 50)) / w * tot
    cf[round(float(Rv), 9)] = (name, val)
    print('%-5s R=%-14s closed-form slice = %s' % (name, sp.N(Rv, 10), mp.nstr(val, 15)), flush=True)
print('integral slice ...', flush=True)
iv = slice_int(pt, verbose=True)
print('integral slice by radicand:')
for k, v in iv.items():
    m = cf.get(k)
    print('   %-14s %-22s %s' % (sp.N(k, 10), mp.nstr(v, 15), ('  <-> %s %s  ratio %s  |integral + closed form|/|closed form| = %s' % (m[0], mp.nstr(m[1], 15), mp.nstr(v / m[1], 12), mp.nstr(abs(v + m[1]) / abs(m[1]), 3))) if m else '  (no closed-form term)'))


==> anc/triangle_derivation/coefficients/integral_slice.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Part of the symbol of V/(sqrt2 pi) with first entry X1 + P1, from the integral.
Disc across X1 = -P1 is the residue on the site pole s1 = -X1 (X1 continued below -P1, so that the plane enters the region).
On the cut: s3 between the roots of B (poles -> +-pi/sqrt(-B(a)), polynomial part -> pi (a1 m + a0)/sqrt(-c2)), then s2 over
[P2, s1 + P3] (both ends on tangent lines). The odd log of each s2-term tau/sqrt(Q):
   pole p:   -1/2 Res_p(tau/sqrt Q) [ln l_p]_{v0}^{v1},  l_p(v) = (N + 2 wt sQ(v))/(N - 2 wt sQ(v)), N = 2Q(p)+Q'(p)(v-p), wt = sqrt Q(p)
   infinity: +1/2 c_inf [ln l_inf]_{v0}^{v1},     l_inf(v) = (Q'(v) + 2 sqrt(q2) sQ(v))/(Q'(v) - 2 sqrt(q2) sQ(v)), c_inf = [1/v] of tau/sqrt Q
Returned grouped by the radicand (2 Q(p), or 2 q2 for infinity: the paper's R = -2B, T = -2 c2), as numbers at a kinematic point.
The overall factor between Disc and the symbol (2 pi i and the orientation) is common to all radicands."""
import sympy as sp, mpmath as mp
from integrand import s1, s2, s3, X1, X2, X3, P1, P2, P3, qG, Omega, B

mp.mp.dps = 40

def slice_int(pt, verbose=False):
    """pt: dict of rational kinematics with X1 in (-(P2+P3), -P1)."""
    Om1 = sp.cancel(sp.together(Omega * (X1 + s1))).subs(s1, -X1)
    Om1 = sp.cancel(Om1.subs(pt))
    Bc = sp.expand(B.subs(s1, -X1).subs(pt))          # B on the cut, polynomial in s2, s3
    Pb = sp.Poly(Bc, s3); c2, c1, c0 = [Pb.coeff_monomial(s3**k) for k in (2, 1, 0)]
    # s3 partial fractions of Om1 (rational in s2, s3)
    num, den = sp.fraction(sp.together(Om1))
    q, r = sp.div(sp.Poly(num, s3), sp.Poly(den, s3))
    poly = q.as_expr()
    a1 = sp.Poly(poly, s3).coeff_monomial(s3) if poly != 0 else 0
    a0 = sp.Poly(poly, s3).coeff_monomial(1) if poly != 0 else 0
    terms = []                                          # (sigma, tau(s2), Q(s2), label)
    m = c1 / (2 * (-c2))
    if a1 != 0 or a0 != 0:
        terms.append((1, sp.cancel(a1 * m + a0), sp.expand(-c2), 'poly'))
    for fac, mult in sp.factor_list(sp.expand(den), s3)[1]:
        if not fac.has(s3): continue
        assert sp.Poly(fac, s3).degree() == 1 and mult == 1, (fac, mult)
        a = sp.solve(fac, s3)[0]
        res = sp.cancel((r.as_expr() / sp.diff(den, s3)).subs(s3, a))
        Qa = sp.expand(-Bc.subs(s3, a))
        terms.append(('pos', res, Qa, 'pole s3=%s' % a))
    v0, v1 = pt[P2], -pt[X1] + pt[P3]
    out = {}
    for sig, tau, Q, lab in terms:
        var, fac2 = s2, 1
        if sp.Poly(Q, s2).degree() == 4:
            # a plane q_G + 2 y_e = 0: Q is even in the varying edge energy Y (slope 1 in s2); integrate over u = Y^2
            a_line = sp.sympify(lab.split('=')[1])
            ys = [((s2 + a_line - (-pt[X1])) / 2), ((-pt[X1] + a_line - s2) / 2), ((-pt[X1] + s2 - a_line) / 2)]   # y23, y31, y12
            Ys = [y for y in ys if sp.diff(y, s2) != 0]
            assert len(Ys) == 1 and sp.diff(Ys[0], s2) == 1, (lab, ys)
            Y0 = Ys[0] - s2                     # Y = s2 + Y0
            U = sp.Symbol('U', positive=True); Yv = sp.Symbol('Yv')
            tauY = sp.cancel(tau.subs(s2, Yv - Y0)); QY = sp.expand(Q.subs(s2, Yv - Y0))
            g = sp.cancel(tauY / Yv)
            assert sp.cancel(g - g.subs(Yv, -Yv)) == 0 and sp.expand(QY - QY.subs(Yv, -Yv)) == 0, (lab, 'not even')
            tau = sp.cancel(g.subs(Yv, sp.sqrt(U))) ; Q = sp.expand(QY.subs(Yv, sp.sqrt(U)))
            tau, Q = tau.subs(U, s2), Q.subs(U, s2)      # reuse s2 as the variable u
            v0u, v1u = (v0 + Y0)**2, (v1 + Y0)**2
            fac2 = sp.Rational(1, 2)
        Qp = sp.Poly(Q, s2)
        assert Qp.degree() <= 2, (lab, Qp.degree())
        e0, e1 = (v0u, v1u) if fac2 != 1 else (v0, v1)
        if sig == 'pos':
            # sign of the s3-pole relative to the root interval, checked at the middle and both ends of the s2 range
            sigs = set()
            for vv in (v0 + sp.Rational(1, 1000), (v0 + v1) / 2, v1 - sp.Rational(1, 1000)):
                rts = sorted([complex(z).real for z in sp.Poly(Bc.subs(s2, vv), s3).nroots()])
                av = float(sp.sympify(lab.split('=')[1]).subs(s2, vv))
                sigs.add(1 if av < rts[0] else (-1 if av > rts[1] else 0))
            assert len(sigs) == 1 and 0 not in sigs, (lab, sigs)
            sig = sigs.pop()
        sQ = lambda v: mp.sqrt(mp.mpf(sp.N(Q.subs(s2, v), 50)))
        # poles of tau in s2 (away from the roots of Q)
        tn, td = sp.fraction(sp.cancel(sp.together(tau)))
        for fac, mult in sp.factor_list(sp.expand(td), s2)[1]:
            if not fac.has(s2): continue
            for p in sp.Poly(fac, s2).all_roots():
                if not p.is_real: continue
                Qpv = sp.simplify(Q.subs(s2, p))          # exact value, not a floating-point approximation
                if Qpv == 0: continue
                # residue of tau/sqrt(Q) at p, by series
                e = sp.Symbol('e')
                ser = sp.series((tau / sp.sqrt(Q)).subs(s2, p + e), e, 0, 1).removeO()
                resp = ser.coeff(e, -1)
                if resp == 0: continue
                Qd = sp.diff(Q, s2).subs(s2, p)
                wt = mp.sqrt(mp.mpf(sp.N(Qpv, 50)))
                def lp(v):
                    N = 2 * mp.mpf(sp.N(Qpv, 50)) + mp.mpf(sp.N(Qd, 50)) * (mp.mpf(sp.N(v, 50)) - mp.mpf(sp.N(p, 50)))
                    return (N + 2 * wt * sQ(v)) / (N - 2 * wt * sQ(v))
                val = -mp.mpf(1)/2 * mp.mpf(sp.N(resp * sp.sqrt(Qpv), 50)) / wt * (mp.log(abs(lp(e1))) - mp.log(abs(lp(e0)))) * fac2
                key = round(float(2 * Qpv), 9)
                out[key] = out.get(key, 0) + sig * val
                if verbose: print('  %-14s pole s2=%s  2Q(p)=%s  sigma=%+d  Res*sqrtQ(p)=%s' % (lab, p, key, sig, sp.simplify(resp*sp.sqrt(Qpv))))
        # infinity
        q2 = Qp.coeff_monomial(s2**2) if Qp.degree() == 2 else 0
        if q2 != 0:
            vv = sp.Symbol('vv', positive=True)
            ser = sp.series((tau / sp.sqrt(Q)).subs(s2, 1 / vv), vv, 0, 2).removeO()
            cinf = ser.coeff(vv, 1)
            if cinf != 0:
                sq2 = mp.sqrt(mp.mpf(sp.N(q2, 50)))
                Qd = sp.diff(Q, s2)
                linf = lambda v: (mp.mpf(sp.N(Qd.subs(s2, v), 50)) + 2 * sq2 * sQ(v)) / (mp.mpf(sp.N(Qd.subs(s2, v), 50)) - 2 * sq2 * sQ(v))
                val = mp.mpf(1)/2 * mp.mpf(sp.N(cinf * sp.sqrt(q2), 50)) / sq2 * (mp.log(abs(linf(e1))) - mp.log(abs(linf(e0)))) * fac2
                key = round(float(2 * q2), 9)
                out[key] = out.get(key, 0) + sig * val
                if verbose: print('  %-14s infinity     2q2=%s  sigma=%+d  cinf*sqrt(q2)=%s' % (lab, key, sig, sp.simplify(cinf*sp.sqrt(q2))))
    return {k: v / mp.sqrt(2) for k, v in out.items()}      # V/(sqrt2 pi): the pi of the s3 step cancels, 1/sqrt2 remains


==> anc/triangle_derivation/coefficients/integrand.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""The triangle integrand of eq. (V) in site sums: V = int B^{-1/2} Omega ds1 ds2 ds3, Omega = (1/2) qG psi3 y12 y23 y31,
psi3 from the recursion (recursion3) with psi_chain (chain). General X."""
import sympy as sp
s1, s2, s3 = sp.symbols('s1 s2 s3')
X1, X2, X3, P1, P2, P3 = sp.symbols('X1 X2 X3 P1 P2 P3', positive=True)
qG = X1 + X2 + X3
y12, y23, y31 = (s1 + s2 - s3)/2, (s2 + s3 - s1)/2, (s1 + s3 - s2)/2
def chain(x1, x2, x3, y, yp):
    return ((x1 + x2 + yp)**-1 + (x2 + x3 + y)**-1) / ((x1 + x2 + x3)*(x1 + y)*(x2 + y + yp)*(x3 + yp))
psi3 = (chain(X2 + y12, X3, X1 + y12, y23, y31) + chain(X3 + y23, X1, X2 + y23, y31, y12) + chain(X1 + y31, X2, X3 + y31, y12, y23)) / qG
Omega = sp.Rational(1, 2) * qG * psi3 * y12 * y23 * y31
M = sp.Matrix([[0,1,1,1,1],[1,0,P2**2,P1**2,y12**2],[1,P2**2,0,P3**2,y23**2],[1,P1**2,P3**2,0,y31**2],[1,y12**2,y23**2,y31**2,0]])
B = sp.expand(M.det())


==> anc/triangle_derivation/coefficients/residues.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Residues of the integrand of eq. (V), written in the site sums (Omega ds1 ds2 ds3 with V = int B^{-1/2} Omega), at the points and lines
that carry the ten square roots of eq. (closedformgeneral). Exact, for general X and P."""
import sympy as sp, itertools
from integrand import *
tau = sp.symbols('tau')
print('R0  : triple residue at X1+s1 = X2+s2 = X3+s3 = 0 :', sp.factor(sp.cancel(sp.together(Omega*(X1+s1)*(X2+s2)*(X3+s3))).subs({s1: -X1, s2: -X2, s3: -X3})))
print('R12 : triple residue at X1+s1 = X2+s2 = qG+2y12 = 0 (Jacobian -1) :', sp.factor(sp.cancel(sp.together(Omega*(X1+s1)*(X2+s2)*(qG+s1+s2-s3))).subs({s1: -X1, s2: -X2, s3: X3}) / (-1)))
planes = {'site1': X1+s1, 'site2': X2+s2, 'site3': X3+s3, 'pair23': X2+X3+s1, 'pair13': X1+X3+s2, 'pair12': X1+X2+s3}
kap = P1**4+P2**4+P3**4-2*P1**2*P2**2-2*P2**2*P3**2-2*P3**2*P1**2
T = {('-', 1, 2): kap + 4*P1**2*X2**2 + 4*P2**2*X1**2 - 4*X1*X2*(P1**2+P2**2-P3**2), ('+', 1, 2): kap + 4*P1**2*X2**2 + 4*P2**2*X1**2 + 4*X1*X2*(P1**2+P2**2-P3**2)}
print('T-lines: double residue of the polynomial part at large s_free, and the leading coefficient of B along the line (-2 lc = radicand):')
for a, b in itertools.combinations(planes, 2):
    la, lb = planes[a], planes[b]
    sols = sp.solve([la, lb], [s1, s2, s3], dict=True)
    if not sols: continue          # parallel planes
    sol = sols[0]
    free = [v for v in (s1, s2, s3) if v not in sol]
    if len(free) != 1: continue
    v = free[0]; sub = {k: e.subs(v, tau) for k, e in sol.items()}; sub[v] = tau
    Bl = sp.Poly(sp.expand(B.subs(sub)), tau)
    fixed = [w for w in (s1, s2, s3) if w != v]
    J = sp.Matrix([[sp.diff(la, w) for w in fixed], [sp.diff(lb, w) for w in fixed]]).det()
    om = sp.cancel(sp.cancel(sp.together(Omega*la*lb)).subs(sub) / J)
    lim = sp.factor(sp.limit(om, tau, sp.oo))
    if lim == 0: continue
    print('   %-7s %-7s free %s : %-55s -2 lc(B) = %s' % (a, b, v, lim, sp.factor(-2*Bl.LC())))
print('   with rho-_ij = X_k qG/((X_i-X_j)^2-X_k^2), rho+_ij = X_k/(X_i+X_j-X_k); the sign depends on the orientation (order of the two residues)')


==> anc/triangle_derivation/cyclic_sum_check.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""The five-term form of the symbol of U (appendix C.3: a1 Li2(y1) + a2 Li2(y2) + a3 Li2(y3) + b13 l1 l3 + b23 l2 l3),
summed over the three cyclic terms, gives eq. (closedform): exact check of every coefficient (Li2(y_i) and l_i l_j)."""
import sympy as sp
P1, P2, P3 = sp.symbols('P1 P2 P3', positive=True)
def coeffs(Q1, Q2, Q3):
    E = Q1 + Q2 + Q3; z1, z2, z3 = E - 2*Q1, E - 2*Q2, E - 2*Q3
    a1 = (2*E*z2 + z1*z3)/(16*E*z1*z2**2)
    a2 = (2*E*z1 + z2*z3)/(16*E*z1**2*z2)
    a3 = Q3*(z1*z2 + Q3*z3)/(4*E*z1**2*z2**2)
    b13 = Q1**2*Q3**2/(E*z1**2*z2**2*z3); b23 = Q2**2*Q3**2/(E*z1**2*z2**2*z3)
    return a1, a2, a3, b13, b23
E = P1 + P2 + P3; z = [E - 2*P1, E - 2*P2, E - 2*P3]; X = [P1, P2, P3]; zz = z[0]*z[1]*z[2]
# terms: U(P1,P2,P3) site order (1,2,3); U(P2,P3,P1) order (2,3,1); U(P3,P1,P2) order (3,1,2)
orders = [(0, 1, 2), (1, 2, 0), (2, 0, 1)]
Li = [0, 0, 0]; LL = {}
for o in orders:
    a1, a2, a3, b13, b23 = coeffs(*[X[i] for i in o])
    for pos, a in enumerate((a1, a2, a3)): Li[o[pos]] += a
    LL[frozenset((o[0], o[2]))] = LL.get(frozenset((o[0], o[2])), 0) + b13
    LL[frozenset((o[1], o[2]))] = LL.get(frozenset((o[1], o[2])), 0) + b23
ok = True
for i in range(3):
    T = sp.Rational(1, 8)*(X[i]/zz + 8*P1*P2*P3*X[i]*z[i]/(E*zz**2))
    r = sp.simplify(Li[i] - T) == 0; ok &= r; print('Li2(y%d) coefficient matches:' % (i + 1), r)
for i in range(3):
    for j in range(i + 1, 3):
        T = 2*P1*P2*P3*X[i]*X[j]/(E*zz**2)
        r = sp.simplify(LL.get(frozenset((i, j)), 0) - T) == 0; ok &= r
        print('l%d l%d coefficient matches:' % (i + 1, j + 1), r)
print('all coefficients match:', ok)


==> anc/triangle_derivation/last_antiderivatives.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Step 3 with partial fractions over the splitting field of quadratic factors (roots in radicals)."""
import sympy as sp
ReLi2 = sp.Function('ReLi2'); LogAbs = sp.Function('LogAbs')

EXT = None
def _fl(e):
    return sp.factor_list(e, extension=EXT) if EXT is not None else sp.factor_list(e)
def _pf_derivative(R, v):
    """fallback: Laurent coefficients via derivatives (small expressions only)."""
    num, den = sp.fraction(sp.together(R))
    num = sp.expand(num); den = sp.expand(den)
    q, r = sp.div(sp.Poly(num, v), sp.Poly(den, v))
    cst, fl = _fl(den)
    factors = []
    for f, m in fl:
        if not f.has(v): continue
        dg = sp.degree(f, v)
        if dg == 1: roots = [sp.solve(f, v)[0]]
        elif dg == 2:
            A, B, C = [sp.Poly(f, v).coeff_monomial(v**k) for k in (2, 1, 0)]
            disc = sp.sqrt(sp.expand(B*B - 4*A*C))
            roots = [(-B + disc)/(2*A), (-B - disc)/(2*A)]
        else: raise ValueError('degree %d factor' % dg)
        for rt in roots: factors.append((rt, m))
    out = []
    lc_den = sp.Poly(den, v).LC()
    for i, (p, m) in enumerate(factors):
        others = sp.Integer(1)
        for j, (pj, mj) in enumerate(factors):
            if j != i: others *= (v - pj)**mj
        g = r.as_expr()/(lc_den*others)
        for k in range(1, m + 1):
            ck = sp.diff(g, v, m - k).subs(v, p)/sp.factorial(m - k)
            out.append((p, k, ck))
    return q.as_expr(), out

def poles_pf(R, v):
    """R(v) = poly(v) + sum c/(v-p)^k ; partial fractions over Q via apart, quadratic factors split by their roots."""
    if EXT is not None:
        return _pf_derivative(R, v)
    SQ2, PI_ = sp.symbols('SQ2_ PI_')
    Rs = R.subs({sp.sqrt(2): SQ2, sp.pi: PI_})
    back = {SQ2: sp.sqrt(2), PI_: sp.pi}
    parts = sp.apart(sp.together(Rs), v, full=False).subs(back)
    poly = 0; out = []
    for term in sp.Add.make_args(parts):
        num, den = sp.fraction(sp.factor(term))
        if not den.has(v):
            poly += term; continue
        cst, fl = sp.factor_list(den)
        vf = [(f, m) for f, m in fl if f.has(v)]
        const = cst*sp.Mul(*[f**m for f, m in fl if not f.has(v)])
        assert len(vf) == 1, term
        f, m = vf[0]
        if sp.degree(f, v) == 1 and not num.has(v):
            p = sp.solve(f, v)[0]; out.append((p, m, num/(const*sp.Poly(f, v).LC()**m)))
        else:
            q2, o2 = _pf_derivative(term, v); poly += q2; out += o2
    return poly, out

def rat_antideriv(R, v):
    q, pf = poles_pf(R, v)
    out = sp.integrate(q, v)
    for p, k, c in pf:
        out += c*(LogAbs(v - p) if k == 1 else (v - p)**(1 - k)/(1 - k))
    return out

def log_rat_antideriv(R, c, v):
    """antiderivative of R(v) log|v-c|."""
    q, pf = poles_pf(R, v)
    out = 0
    for (n,), co in sp.Poly(sp.expand(q), v).terms():
        pnc = v**(n + 1) - c**(n + 1)
        out += co*(pnc*LogAbs(v - c)/(n + 1) - rat_antideriv(sp.cancel(pnc/(v - c)), v)/(n + 1))
    for p, k, cc in pf:
        if k == 1:
            if sp.simplify(p - c) == 0: out += cc*LogAbs(v - c)**2/2
            else: out += cc*(LogAbs(p - c)*LogAbs(v - p) - ReLi2((v - p)/(c - p)))
        else:
            out += cc*((v - p)**(1 - k)*LogAbs(v - c)/(1 - k) - rat_antideriv((v - p)**(1 - k)/(v - c), v)/(1 - k))
    return out

def split_logs(expr, v):
    R0 = 0; L = {}
    for term in sp.Add.make_args(sp.expand(expr)):
        logs = [f for f in sp.Mul.make_args(term) if isinstance(f, sp.log)]
        if not logs: R0 += term; continue
        assert len(logs) == 1, term
        lg = logs[0]; coef = sp.Mul(*[f for f in sp.Mul.make_args(term) if f is not lg])
        num, den = sp.fraction(sp.together(lg.args[0]))
        for part, sgn in ((sp.expand(num), 1), (sp.expand(den), -1)):
            cst, fl = _fl(part)
            if cst != 1: R0 += sgn*coef*LogAbs(cst)
            for f, mlt in fl:
                if f.has(v):
                    assert sp.degree(f, v) == 1, f
                    c = sp.solve(f, v)[0]; lc = sp.Poly(f, v).LC()
                    L[c] = L.get(c, 0) + sgn*mlt*coef
                    R0 += sgn*mlt*coef*LogAbs(lc)
                else: R0 += sgn*mlt*coef*LogAbs(f)
    return R0, L

def antideriv(expr, v):
    R0, L = split_logs(expr, v)
    F = 0
    groups = {}
    for term in sp.Add.make_args(sp.expand(R0)):
        consts = [f for f in sp.Mul.make_args(term) if isinstance(f, LogAbs) or (f.is_Pow and isinstance(f.base, LogAbs))]
        key = sp.Mul(*consts); rest = sp.Mul(*[f for f in sp.Mul.make_args(term) if f not in consts])
        groups[key] = groups.get(key, 0) + rest
    for key, rest in groups.items():
        F += key*rat_antideriv(rest, v)
    for c, coef in L.items():
        F += log_rat_antideriv(coef, c, v)
    return F

def to_mpmath(expr, v):
    import mpmath as mp
    return sp.lambdify(v, expr, modules=[{'ReLi2': lambda x: mp.re(mp.polylog(2, x)), 'LogAbs': lambda x: mp.log(abs(x))}, 'mpmath'])


==> anc/triangle_derivation/last_integrands.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Print the weight-2-relevant part of each last integrand of U: log arguments (as products of linear factors) and their
coefficients, symbolic in P (after dividing by sqrt2*pi)."""
import sympy as sp
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine as Y
D = load_pieces()
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}
for nm in ('plane', 'pole', 'polyA', 'polyB'):
    v = VARS[nm]
    for (a, b, e) in D[nm]:
        print('\n## %s, %s from %s to %s' % (nm, v, a, b), flush=True)
        groups, rest = Y.log_groups(e/(sp.sqrt(2)*sp.pi), v)
        # combine groups with proportional coefficients into one log of a ratio
        items = [(sp.factor(sp.cancel(K)), arg) for arg, K in groups.items()]
        used = [False]*len(items)
        for i, (Ki, ai) in enumerate(items):
            if used[i]: continue
            used[i] = True; num = ai; den = 1
            for j in range(i + 1, len(items)):
                if used[j]: continue
                q = sp.cancel(items[j][0]/Ki)
                if not q.has(v) and q in (1, -1):
                    used[j] = True
                    if q == 1: num *= items[j][1]
                    else: den *= items[j][1]
            print('  coefficient:', Ki.subs(Y.R2, sp.sqrt(2)))
            print('     x log|', sp.factor(sp.cancel(num/den)).subs(Y.R2, sp.sqrt(2)), '|', flush=True)


==> anc/triangle_derivation/letter_cancellation.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Canonical weight-2 symbol of each piece of U(P1,P2,P3), symbolic in P (divided by sqrt2 pi), and the letters left
in sums of the four terms (plane, pole, polyA, polyB): the spurious letters cancel between the two ranges of each term
and between the terms."""
import itertools
import sympy as sp
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine as Y
from symbol_engine import R2
D = load_pieces()
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}
def red(c):
    al, be = Y.kred(sp.sympify(c).subs(R2, Y.W), 2)
    return sp.factor(al + be*sp.sqrt(2))
out = {}
for nm in ('plane', 'pole', 'polyA', 'polyB'):
    v = VARS[nm]
    for i, (a, b, e) in enumerate(D[nm]):
        S = Y.integral_symbol(e/(sp.sqrt(2)*sp.pi), v, a, b)
        C = Y.canon_EE(S.EE); C = {k: red(c) for k, c in C.items()}; C = {k: c for k, c in C.items() if c != 0}
        out[(nm, i)] = (C, len(S.EO), len(S.OO))
        print(nm, i, '[%s, %s]' % (a, b), 'entries', len(C), 'letters', sorted({str(l) for k in C for l in k}), 'EO', len(S.EO), 'OO', len(S.OO), flush=True)
print()
def add(*Cs):
    T = {}
    for C in Cs:
        for k, v in C.items(): T[k] = T.get(k, 0) + v
    return {k: sp.factor(v) for k, v in T.items() if sp.cancel(v) != 0}
def letters(C): return sorted({str(l) for k in C for l in k})
types = ['plane', 'pole', 'polyA', 'polyB']
tot = {t: add(out[(t, 0)][0], out[(t, 1)][0]) for t in types}
for t in types: print(t, 'both ranges:', len(tot[t]), 'entries; letters', letters(tot[t]))
for a, b in itertools.combinations(types, 2):
    C = add(tot[a], tot[b]); print(a, '+', b, ':', letters(C))
for trip in itertools.combinations(types, 3):
    C = add(*[tot[t] for t in trip]); print(' + '.join(trip), ':', letters(C))
U = add(*tot.values()); print('U:', len(U), letters(U))


==> anc/triangle_derivation/lower_weight_engine.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight-one and weight-zero parts of the definite integrals (exact, symbolic in P1, P2, P3), to check that they cancel
in V. The same as lower_weight_engine_line.py, with the factorizations over Q[P1, P2, P3], and with at_infinity_fast.
For a log group K(v) log|kappa prod (v-c)^e| and the rational rest R0(v), the antiderivative's part of weight <= 1 is
  log|kappa| [int poly + sum_{k>=2} r_k (v-p)^{1-k}/(1-k)]
  + sum_c e [ sum_n q_n ((v^{n+1}-c^{n+1}) log|v-c| - int (v^{n+1}-c^{n+1})/(v-c)) / (n+1)
              + sum_{p,k>=2} r_k ((v-p)^{1-k} log|v-c| - int (v-p)^{1-k}/(v-c)) / (1-k) ]
  + int R0.
Values at v = oo are taken by v = 1/u and a series in u (log u kept as LU; its coefficient must cancel)."""
import sympy as sp
import symbol_engine as Y
from symbol_engine import lam, W, R2, PG

LA = sp.Function('LA')          # log|.|
LU = sp.Symbol('LU')            # log u at u -> 0  (v = 1/u)
u = sp.Symbol('u')

def pf(K, v):
    """full partial fractions over Q(lam): poly coefficients {n: q_n}, rational poles {p: {k: r_k}}, quadratic pairs list."""
    K = sp.cancel(sp.together(K))
    num, den = sp.fraction(K)
    q, rem = sp.div(sp.Poly(sp.expand(num), v), sp.Poly(sp.expand(den), v))
    poly = {n: sp.cancel(c) for (n,), c in q.terms()} if not q.is_zero else {}
    Kr = sp.cancel(rem.as_expr()/den)
    cst, fl = sp.factor_list(sp.expand(den), v, *PG, R2)
    lin = {}; quad = []
    for g, m in fl:
        if not g.has(v): continue
        pg = sp.Poly(g, v)
        if pg.degree() == 1:
            p = sp.cancel(-pg.coeff_monomial(1)/pg.LC())
            gfun = sp.cancel(Kr*(v - p)**m)
            lin[p] = {k: sp.cancel(sp.diff(gfun, v, m - k).subs(v, p)/sp.factorial(m - k)) for k in range(1, m + 1)}
        else:
            assert pg.degree() == 2, g
            a, b, c = [pg.coeff_monomial(v**k) for k in (2, 1, 0)]
            assert m == 1, ('multiple quadratic pole', g, m)
            Delta = sp.expand(b**2 - 4*a*c); p = (-b + W)/(2*a)
            rest = sp.cancel(Kr*g)
            r = (rest/(a*(v - (-b - W)/(2*a)))).subs(v, p)
            al, be = Y.kred(r, Delta)
            quad.append(((a, b, c), (al, be), Delta))
    return poly, lin, quad

def rat_int(R, v):
    """antiderivative of a rational function: (expression with LA, list of odd weight-1 terms)."""
    poly, lin, quad = pf(R, v)
    F = sum(c*v**(n + 1)/(n + 1) for n, c in poly.items())
    for p, rk in lin.items():
        for k, r in rk.items():
            F += r*LA(v - p) if k == 1 else r*(v - p)**(1 - k)/(1 - k)
    odd = []
    for (a, b, c), (al, be), Delta in quad:
        # r log(v-p) + conj = al log|q(v)/a| + be W [odd class of v-p]
        F += al*LA((a*v**2 + b*v + c)/a)
        if be != 0: odd.append((be, (a, b, c), Delta))
    return F, odd


_den_cache = {}
def _den_factors(den, v):
    key = sp.srepr(den)
    if key not in _den_cache:
        _den_cache[key] = sp.factor_list(sp.expand(den), v, *PG, R2)
    return _den_cache[key]

def _taylor_ratio(A, B, eps, order):
    """Taylor coefficients of A(eps)/B(eps) (polynomials in eps) up to eps^order."""
    pa = sp.Poly(sp.expand(A), eps); pb = sp.Poly(sp.expand(B), eps)
    a = [pa.coeff_monomial(eps**i) for i in range(order + 1)]
    b = [pb.coeff_monomial(eps**i) for i in range(order + 1)]
    out = []
    for i in range(order + 1):
        out.append(sp.cancel((a[i] - sum(out[j]*b[i - j] for j in range(i)))/b[0]))
    return out

def rat_int_sum(R, v):
    """antiderivative of a sum of rational terms, pole by pole without cancelling the whole sum."""
    eps = sp.Symbol('eps')
    F = 0; odd = []
    terms = sp.Add.make_args(sp.expand(R, log=False, power_base=False, power_exp=False))
    for t in terms:
        num, den = sp.fraction(sp.together(t))
        if not den.has(v):
            F += sp.integrate(sp.expand(t), v); continue
        cst, fl = _den_factors(den, v)
        pn = sp.Poly(sp.expand(num), v); pdn = sp.Poly(sp.expand(den), v)
        if pn.degree() >= pdn.degree():
            q, r = sp.div(pn, pdn)
            F += sp.integrate(q.as_expr(), v); num = r.as_expr()
        for g, m in fl:
            if not g.has(v): continue
            pg = sp.Poly(g, v)
            if pg.degree() == 1:
                p = sp.cancel(-pg.coeff_monomial(1)/pg.LC())
                # t = num / (cst * prod g^m) ; near p: g = LC (v - p)
                rest_den = sp.Mul(*[gg**mm for gg, mm in fl if gg != g])*cst*pg.LC()**m
                co = _taylor_ratio(sp.expand(num.subs(v, p + eps)), sp.expand(rest_den.subs(v, p + eps)), eps, m - 1)
                for k in range(1, m + 1):
                    rk = co[m - k]
                    F += rk*LA(v - p) if k == 1 else rk*(v - p)**(1 - k)/(1 - k)
            else:
                assert pg.degree() == 2 and m == 1, (g, m)
                a, b, c = [pg.coeff_monomial(v**k) for k in (2, 1, 0)]
                Delta = sp.expand(b**2 - 4*a*c); p = (-b + W)/(2*a)
                rest_den = sp.Mul(*[gg**mm for gg, mm in fl if gg != g])*cst
                r = (num/(rest_den*a*(v - (-b - W)/(2*a)))).subs(v, p)
                al, be = Y.kred(r, Delta)
                F += al*LA((a*v**2 + b*v + c)/a)
                if be != 0: odd.append((be, (a, b, c), Delta))
    return F, odd

def group_low(K, arg, v):
    kappa, cs = Y.lin_factors(arg, v)
    poly, lin, quad = pf(K, v)
    F = 0; odd = []
    # log|kappa| part
    part = sum(c*v**(n + 1)/(n + 1) for n, c in poly.items())
    for p, rk in lin.items():
        for k, r in rk.items():
            if k >= 2: part += r*(v - p)**(1 - k)/(1 - k)
    F += LA(kappa)*part
    for c, e in cs:
        for n, qn in poly.items():
            pnc = sp.expand(v**(n + 1) - c**(n + 1))
            G, o = rat_int(sp.cancel(pnc/(v - c)), v); assert not o
            F += e*qn*(pnc*LA(v - c) - G)/(n + 1)
        for p, rk in lin.items():
            for k, r in rk.items():
                if k < 2: continue
                if sp.cancel(p - c) == 0:
                    F += e*r*((v - c)**(1 - k)*LA(v - c)/(1 - k) - (v - c)**(1 - k)/(1 - k)**2)
                else:
                    G, o = rat_int((v - p)**(1 - k)/(v - c), v); assert not o
                    F += e*r*((v - p)**(1 - k)*LA(v - c) - G)/(1 - k)
    return F, odd

def _rev_series(expr, v, order):
    """expr rational in v: returns (k, [a_0..a_order]) with expr(1/u) = u^k * sum a_i u^i + O(u^{k+order+1})."""
    num, den = sp.fraction(sp.cancel(sp.together(expr)))
    pn = sp.Poly(sp.expand(num), v); pd = sp.Poly(sp.expand(den), v)
    dn, dd = pn.degree(), pd.degree()
    an = [pn.coeff_monomial(v**(dn - i)) if dn - i >= 0 else 0 for i in range(order + 1)]   # Nrev coefficients
    ad = [pd.coeff_monomial(v**(dd - i)) if dd - i >= 0 else 0 for i in range(order + 1)]
    # series division an / ad
    out = []
    for i in range(order + 1):
        c = an[i] - sum(out[j]*ad[i - j] for j in range(i))
        out.append(sp.cancel(c/ad[0]))
    return dd - dn, out

def _log_series(x, v, order):
    """log|x(1/u)| = -d LU + LA(lc) + sum_{j>=1} l_j u^j ; returns (d, lc, [l_1..l_order])."""
    k, a = _rev_series(x, v, order)          # x(1/u) = u^k (a0 + a1 u + ...)
    lc = a[0]; g = [sp.cancel(ai/lc) for ai in a]   # 1 + g1 u + ...
    # log(1 + h), h = sum_{i>=1} g_i u^i
    h = [0] + g[1:]
    res = [0]*(order + 1); powh = [1] + [0]*order
    for n in range(1, order + 1):
        powh = [sp.expand(sum(powh[j]*h[i - j] for j in range(i + 1))) for i in range(order + 1)]
        for i in range(order + 1): res[i] += sp.Rational((-1)**(n + 1), n)*powh[i]
    return -k, lc, [sp.cancel(r) for r in res[1:]]

def at_infinity(F, v, order=None):
    """constant term of F(1/u) at u -> 0 for F = sum c(v) LA(x(v)) + rational; divergent pieces returned as
    LU (log u) and UNEG (u^-j, j >= 1) terms, which must cancel in the total."""
    UNEG = sp.Symbol('UNEG')
    out = 0
    for term in sp.Add.make_args(sp.expand(F)):
        las = [x for x in sp.Mul.make_args(term) if isinstance(x, LA) and x.args[0].has(v)]
        c = sp.Mul(*[x for x in sp.Mul.make_args(term) if x not in las])
        cst = [x for x in sp.Mul.make_args(c) if not x.has(v)]
        cv = sp.Mul(*[x for x in sp.Mul.make_args(c) if x.has(v)])
        k0 = sp.Mul(*cst)
        # c(1/u) = u^kc * (b0 + b1 u + ...): need terms up to u^0 -> order = max(0, -kc)
        kc, _ = _rev_series(cv, v, 0)
        nord = max(0, -kc)
        kc, b = _rev_series(cv, v, nord)
        if not las:
            for i, bi in enumerate(b):
                pw = kc + i
                out += k0*bi*(1 if pw == 0 else (UNEG**(-pw) if pw < 0 else 0))
            continue
        assert len(las) == 1, term
        d, lc, ls = _log_series(las[0].args[0], v, max(nord, 1))
        logser = [-d*LU + LA(lc)] + ls                  # coefficients of u^0, u^1, ...
        for i, bi in enumerate(b):
            for j, lj in enumerate(logser):
                pw = kc + i + j
                if pw == 0: out += k0*bi*lj
                elif pw < 0: out += k0*bi*lj*UNEG**(-pw)
    return sp.expand(out)

def _vdeg(expr, v):
    """degree in v (numerator minus denominator) of a product of powers, factor by factor."""
    d = 0
    for f in sp.Mul.make_args(expr):
        base, ex = f.as_base_exp()
        if not base.has(v): continue
        if base.is_polynomial(v):
            d += sp.Poly(base, v).degree()*ex
        else:
            nb, db = sp.fraction(sp.together(base))
            d += (sp.Poly(sp.expand(nb), v).degree() - sp.Poly(sp.expand(db), v).degree())*ex
    return d

def at_infinity_fast(F, v):
    """same as at_infinity, but a term whose v-dependent coefficient falls off like v^-k (k >= 1) is dropped at once:
    it tends to 0 even when multiplied by log|x(v)|. Only the remaining terms are expanded at u = 1/v -> 0."""
    keep = []
    for term in sp.Add.make_args(sp.expand(F)):
        las = [x for x in sp.Mul.make_args(term) if isinstance(x, LA) and x.args[0].has(v)]
        cv = sp.Mul(*[x for x in sp.Mul.make_args(term) if x not in las and x.has(v)])
        if _vdeg(cv, v) <= -1: continue
        keep.append(term)
    return at_infinity(sp.Add(*keep), v)

def integral_low(f, v, a, b):
    """weight <= 1 part of int_a^b f dv: returns expression in LA(...), LU (from oo), and odd list."""
    groups, rest = Y.log_groups(f, v)
    F = 0; odd = []
    for arg, K in groups.items():
        Fg, o = group_low(K, arg, v); F += Fg; odd += o
    if rest != 0:
        # term by term: each term is a product of small factors, so cancel() stays cheap
        Fr, o = rat_int_sum(rest, v); F += Fr; odd += o
    lo = F.subs(v, a)
    if b == sp.oo:
        hi = at_infinity_fast(F, v)
    else:
        hi = F.subs(v, b)
    return sp.expand(hi - lo), odd, (a, b)

def canon_low(expr):
    """expr = sum coeff * LA(x) + LU*coeff + rational  ->  ({letter: coeff}, rational)."""
    W1 = {}; W0 = []
    terms = sp.Add.make_args(sp.expand(expr))
    print('   canon_low: %d terms' % len(terms), flush=True)
    for term in terms:
        if term.has(LU):
            W1.setdefault(Y.LAM, []).append(sp.cancel(term/LU)); continue
        las = [x for x in sp.Mul.make_args(term) if isinstance(x, LA)]
        if not las: W0.append(term); continue
        assert len(las) == 1, term
        co = sp.Mul(*[x for x in sp.Mul.make_args(term) if x is not las[0]])
        for l, m in Y.factor_letter(sp.cancel(las[0].args[0])).items():
            W1.setdefault(l, []).append(co*m)
    FK = sp.QQ.frac_field(*PG, R2)
    def red(cs):
        acc = FK.zero
        for c in cs:
            acc += FK.from_sympy(sp.sympify(c))
        c = FK.to_sympy(acc)
        al, be = Y.kred(sp.sympify(c).subs(R2, W), 2)
        return al + be*sp.sqrt(2)
    out = {}
    for k, cs in W1.items():
        r = red(cs)
        if r != 0: out[k] = r
    return out, red(W0)


==> anc/triangle_derivation/lower_weight_engine_line.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight-one and weight-zero parts of the definite integrals (exact, along the line), to check that they cancel in V.
For a log group K(v) log|kappa prod (v-c)^e| and the rational rest R0(v), the antiderivative's part of weight <= 1 is
  log|kappa| [int poly + sum_{k>=2} r_k (v-p)^{1-k}/(1-k)]
  + sum_c e [ sum_n q_n ((v^{n+1}-c^{n+1}) log|v-c| - int (v^{n+1}-c^{n+1})/(v-c)) / (n+1)
              + sum_{p,k>=2} r_k ((v-p)^{1-k} log|v-c| - int (v-p)^{1-k}/(v-c)) / (1-k) ]
  + int R0.
Values at v = oo are taken by v = 1/u and a series in u (log u kept as LU; its coefficient must cancel)."""
import sympy as sp
import symbol_engine_line as Y
from symbol_engine_line import lam, W, R2

LA = sp.Function('LA')          # log|.|
LU = sp.Symbol('LU')            # log u at u -> 0  (v = 1/u)
u = sp.Symbol('u')

def pf(K, v):
    """full partial fractions over Q(lam): poly coefficients {n: q_n}, rational poles {p: {k: r_k}}, quadratic pairs list."""
    K = sp.cancel(sp.together(K))
    num, den = sp.fraction(K)
    q, rem = sp.div(sp.Poly(sp.expand(num), v), sp.Poly(sp.expand(den), v))
    poly = {n: sp.cancel(c) for (n,), c in q.terms()} if not q.is_zero else {}
    Kr = sp.cancel(rem.as_expr()/den)
    cst, fl = sp.factor_list(sp.expand(den), v, lam, R2)
    lin = {}; quad = []
    for g, m in fl:
        if not g.has(v): continue
        pg = sp.Poly(g, v)
        if pg.degree() == 1:
            p = sp.cancel(-pg.coeff_monomial(1)/pg.LC())
            gfun = sp.cancel(Kr*(v - p)**m)
            lin[p] = {k: sp.cancel(sp.diff(gfun, v, m - k).subs(v, p)/sp.factorial(m - k)) for k in range(1, m + 1)}
        else:
            assert pg.degree() == 2, g
            a, b, c = [pg.coeff_monomial(v**k) for k in (2, 1, 0)]
            assert m == 1, ('multiple quadratic pole', g, m)
            Delta = sp.expand(b**2 - 4*a*c); p = (-b + W)/(2*a)
            rest = sp.cancel(Kr*g)
            r = (rest/(a*(v - (-b - W)/(2*a)))).subs(v, p)
            al, be = Y.kred(r, Delta)
            quad.append(((a, b, c), (al, be), Delta))
    return poly, lin, quad

def rat_int(R, v):
    """antiderivative of a rational function: (expression with LA, list of odd weight-1 terms)."""
    poly, lin, quad = pf(R, v)
    F = sum(c*v**(n + 1)/(n + 1) for n, c in poly.items())
    for p, rk in lin.items():
        for k, r in rk.items():
            F += r*LA(v - p) if k == 1 else r*(v - p)**(1 - k)/(1 - k)
    odd = []
    for (a, b, c), (al, be), Delta in quad:
        # r log(v-p) + conj = al log|q(v)/a| + be W [odd class of v-p]
        F += al*LA((a*v**2 + b*v + c)/a)
        if be != 0: odd.append((be, (a, b, c), Delta))
    return F, odd


_den_cache = {}
def _den_factors(den, v):
    key = sp.srepr(den)
    if key not in _den_cache:
        _den_cache[key] = sp.factor_list(sp.expand(den), v, lam, R2)
    return _den_cache[key]

def _taylor_ratio(A, B, eps, order):
    """Taylor coefficients of A(eps)/B(eps) (polynomials in eps) up to eps^order."""
    pa = sp.Poly(sp.expand(A), eps); pb = sp.Poly(sp.expand(B), eps)
    a = [pa.coeff_monomial(eps**i) for i in range(order + 1)]
    b = [pb.coeff_monomial(eps**i) for i in range(order + 1)]
    out = []
    for i in range(order + 1):
        out.append(sp.cancel((a[i] - sum(out[j]*b[i - j] for j in range(i)))/b[0]))
    return out

def rat_int_sum(R, v):
    """antiderivative of a sum of rational terms, pole by pole without cancelling the whole sum."""
    eps = sp.Symbol('eps')
    F = 0; odd = []
    terms = sp.Add.make_args(sp.expand(R, log=False, power_base=False, power_exp=False))
    for t in terms:
        num, den = sp.fraction(sp.together(t))
        if not den.has(v):
            F += sp.integrate(sp.expand(t), v); continue
        cst, fl = _den_factors(den, v)
        pn = sp.Poly(sp.expand(num), v); pdn = sp.Poly(sp.expand(den), v)
        if pn.degree() >= pdn.degree():
            q, r = sp.div(pn, pdn)
            F += sp.integrate(q.as_expr(), v); num = r.as_expr()
        for g, m in fl:
            if not g.has(v): continue
            pg = sp.Poly(g, v)
            if pg.degree() == 1:
                p = sp.cancel(-pg.coeff_monomial(1)/pg.LC())
                # t = num / (cst * prod g^m) ; near p: g = LC (v - p)
                rest_den = sp.Mul(*[gg**mm for gg, mm in fl if gg != g])*cst*pg.LC()**m
                co = _taylor_ratio(sp.expand(num.subs(v, p + eps)), sp.expand(rest_den.subs(v, p + eps)), eps, m - 1)
                for k in range(1, m + 1):
                    rk = co[m - k]
                    F += rk*LA(v - p) if k == 1 else rk*(v - p)**(1 - k)/(1 - k)
            else:
                assert pg.degree() == 2 and m == 1, (g, m)
                a, b, c = [pg.coeff_monomial(v**k) for k in (2, 1, 0)]
                Delta = sp.expand(b**2 - 4*a*c); p = (-b + W)/(2*a)
                rest_den = sp.Mul(*[gg**mm for gg, mm in fl if gg != g])*cst
                r = (num/(rest_den*a*(v - (-b - W)/(2*a)))).subs(v, p)
                al, be = Y.kred(r, Delta)
                F += al*LA((a*v**2 + b*v + c)/a)
                if be != 0: odd.append((be, (a, b, c), Delta))
    return F, odd

def group_low(K, arg, v):
    kappa, cs = Y.lin_factors(arg, v)
    poly, lin, quad = pf(K, v)
    F = 0; odd = []
    # log|kappa| part
    part = sum(c*v**(n + 1)/(n + 1) for n, c in poly.items())
    for p, rk in lin.items():
        for k, r in rk.items():
            if k >= 2: part += r*(v - p)**(1 - k)/(1 - k)
    F += LA(kappa)*part
    for c, e in cs:
        for n, qn in poly.items():
            pnc = sp.expand(v**(n + 1) - c**(n + 1))
            G, o = rat_int(sp.cancel(pnc/(v - c)), v); assert not o
            F += e*qn*(pnc*LA(v - c) - G)/(n + 1)
        for p, rk in lin.items():
            for k, r in rk.items():
                if k < 2: continue
                if sp.cancel(p - c) == 0:
                    F += e*r*((v - c)**(1 - k)*LA(v - c)/(1 - k) - (v - c)**(1 - k)/(1 - k)**2)
                else:
                    G, o = rat_int((v - p)**(1 - k)/(v - c), v); assert not o
                    F += e*r*((v - p)**(1 - k)*LA(v - c) - G)/(1 - k)
    return F, odd

def _rev_series(expr, v, order):
    """expr rational in v: returns (k, [a_0..a_order]) with expr(1/u) = u^k * sum a_i u^i + O(u^{k+order+1})."""
    num, den = sp.fraction(sp.cancel(sp.together(expr)))
    pn = sp.Poly(sp.expand(num), v); pd = sp.Poly(sp.expand(den), v)
    dn, dd = pn.degree(), pd.degree()
    an = [pn.coeff_monomial(v**(dn - i)) if dn - i >= 0 else 0 for i in range(order + 1)]   # Nrev coefficients
    ad = [pd.coeff_monomial(v**(dd - i)) if dd - i >= 0 else 0 for i in range(order + 1)]
    # series division an / ad
    out = []
    for i in range(order + 1):
        c = an[i] - sum(out[j]*ad[i - j] for j in range(i))
        out.append(sp.cancel(c/ad[0]))
    return dd - dn, out

def _log_series(x, v, order):
    """log|x(1/u)| = -d LU + LA(lc) + sum_{j>=1} l_j u^j ; returns (d, lc, [l_1..l_order])."""
    k, a = _rev_series(x, v, order)          # x(1/u) = u^k (a0 + a1 u + ...)
    lc = a[0]; g = [sp.cancel(ai/lc) for ai in a]   # 1 + g1 u + ...
    # log(1 + h), h = sum_{i>=1} g_i u^i
    h = [0] + g[1:]
    res = [0]*(order + 1); powh = [1] + [0]*order
    for n in range(1, order + 1):
        powh = [sp.expand(sum(powh[j]*h[i - j] for j in range(i + 1))) for i in range(order + 1)]
        for i in range(order + 1): res[i] += sp.Rational((-1)**(n + 1), n)*powh[i]
    return -k, lc, [sp.cancel(r) for r in res[1:]]

def at_infinity(F, v, order=None):
    """constant term of F(1/u) at u -> 0 for F = sum c(v) LA(x(v)) + rational; divergent pieces returned as
    LU (log u) and UNEG (u^-j, j >= 1) terms, which must cancel in the total."""
    UNEG = sp.Symbol('UNEG')
    out = 0
    for term in sp.Add.make_args(sp.expand(F)):
        las = [x for x in sp.Mul.make_args(term) if isinstance(x, LA) and x.args[0].has(v)]
        c = sp.Mul(*[x for x in sp.Mul.make_args(term) if x not in las])
        cst = [x for x in sp.Mul.make_args(c) if not x.has(v)]
        cv = sp.Mul(*[x for x in sp.Mul.make_args(c) if x.has(v)])
        k0 = sp.Mul(*cst)
        # c(1/u) = u^kc * (b0 + b1 u + ...): need terms up to u^0 -> order = max(0, -kc)
        kc, _ = _rev_series(cv, v, 0)
        nord = max(0, -kc)
        kc, b = _rev_series(cv, v, nord)
        if not las:
            for i, bi in enumerate(b):
                pw = kc + i
                out += k0*bi*(1 if pw == 0 else (UNEG**(-pw) if pw < 0 else 0))
            continue
        assert len(las) == 1, term
        d, lc, ls = _log_series(las[0].args[0], v, max(nord, 1))
        logser = [-d*LU + LA(lc)] + ls                  # coefficients of u^0, u^1, ...
        for i, bi in enumerate(b):
            for j, lj in enumerate(logser):
                pw = kc + i + j
                if pw == 0: out += k0*bi*lj
                elif pw < 0: out += k0*bi*lj*UNEG**(-pw)
    return sp.expand(out)

def integral_low(f, v, a, b):
    """weight <= 1 part of int_a^b f dv: returns expression in LA(...), LU (from oo), and odd list."""
    groups, rest = Y.log_groups(f, v)
    F = 0; odd = []
    for arg, K in groups.items():
        Fg, o = group_low(K, arg, v); F += Fg; odd += o
    if rest != 0:
        # term by term: each term is a product of small factors, so cancel() stays cheap
        Fr, o = rat_int_sum(rest, v); F += Fr; odd += o
    lo = F.subs(v, a)
    hi = at_infinity(F, v) if b == sp.oo else F.subs(v, b)
    return sp.expand(hi - lo), odd, (a, b)

def canon_low(expr):
    """expr = sum coeff * LA(x) + LU*coeff + rational  ->  ({letter: coeff}, rational)."""
    W1 = {}; W0 = []
    terms = sp.Add.make_args(sp.expand(expr))
    print('   canon_low: %d terms' % len(terms), flush=True)
    for term in terms:
        if term.has(LU):
            W1.setdefault(Y.LAM, []).append(sp.cancel(term/LU)); continue
        las = [x for x in sp.Mul.make_args(term) if isinstance(x, LA)]
        if not las: W0.append(term); continue
        assert len(las) == 1, term
        co = sp.Mul(*[x for x in sp.Mul.make_args(term) if x is not las[0]])
        for l, m in Y.factor_letter(sp.cancel(las[0].args[0])).items():
            W1.setdefault(l, []).append(co*m)
    FK = sp.QQ.frac_field(lam, R2)
    def red(cs):
        acc = FK.zero
        for c in cs:
            acc += FK.from_sympy(sp.sympify(c))
        c = FK.to_sympy(acc)
        al, be = Y.kred(sp.sympify(c).subs(R2, W), 2)
        return al + be*sp.sqrt(2)
    out = {}
    for k, cs in W1.items():
        r = red(cs)
        if r != 0: out[k] = r
    return out, red(W0)


==> anc/triangle_derivation/lower_weight_general_P.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight <= 1 parts of one cyclic term U of V/(sqrt2 pi) from the integral, symbolic in P1, P2, P3.
usage: python3 lower_weight_general_P.py k [piece,piece,...]     (k = 0, 1, 2; pieces plane, pole, polyA, polyB)
Each piece is stored in work/lower_weight_U{k}_{piece}.json.gz as it finishes, so the pieces can run in separate
processes; a process that reaches a piece another process is computing (lock file present) waits for it. A lock left
by a process that no longer runs is removed and the piece is computed. With all four pieces present, their sum is stored
in work/lower_weight_U{k}.json.gz, which lower_weight_sum.py reads."""
import os, sys, time
import sympy as sp
import cache
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine as Y, lower_weight_engine as L
SQ2PI = sp.sqrt(2)*sp.pi
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}
PIECES = ('plane', 'pole', 'polyA', 'polyB')

def piece(k, nm):
    D = load_pieces()
    perms = [(P1, P2, P3), (P2, P3, P1), (P3, P1, P2)]
    sub = dict(zip((P1, P2, P3), perms[k]))
    v = VARS[nm]; tot = 0; odd = []
    for (a, b, e) in D[nm]:
        val, o, _ = L.integral_low(e.xreplace(sub)/SQ2PI, v, a.xreplace(sub), b if b == sp.oo else b.xreplace(sub))
        tot += val; odd += o
        print('  U%d %s [%s, %s]' % (k, nm, a, b), flush=True)
    return (tot, odd)

def lock_alive(lock):
    """True if the process whose id is written in the lock file still runs."""
    try:
        pid = int(open(lock).read().strip() or 0)
    except (OSError, ValueError):
        return False
    if pid <= 0: return False
    try:
        os.kill(pid, 0)
    except ProcessLookupError:
        return False
    except PermissionError:
        return True
    return True

if __name__ == '__main__':
    k = int(sys.argv[1])
    todo = sys.argv[2].split(',') if len(sys.argv) > 2 else list(PIECES)
    for nm in todo:
        name = 'lower_weight_U%d_%s' % (k, nm)
        lock = cache.path(name) + '.lock'
        if cache.exists(name): continue
        if os.path.exists(lock) and not lock_alive(lock):
            os.remove(lock); print('  U%d %s: stale lock removed' % (k, nm), flush=True)
        if os.path.exists(lock):
            while not cache.exists(name):
                if not lock_alive(lock): break
                time.sleep(20)
            if cache.exists(name):
                print('  U%d %s from the other process' % (k, nm), flush=True); continue
            if os.path.exists(lock): os.remove(lock)
        os.makedirs(cache.WORK, exist_ok=True)
        open(lock + '.tmp', 'w').write(str(os.getpid())); os.replace(lock + '.tmp', lock)
        cache.save(name, piece(k, nm)); os.remove(lock)
    if all(cache.exists('lower_weight_U%d_%s' % (k, nm)) for nm in PIECES):
        tot = 0; odd = []
        for nm in PIECES:
            t, o = cache.load('lower_weight_U%d_%s' % (k, nm)); tot += t; odd += o
        cache.save('lower_weight_U%d' % k, (tot, odd))
        print('U%d done, odd terms %d' % (k, len(odd)), flush=True)


==> anc/triangle_derivation/lower_weight_on_line.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight <= 1 parts of V from the integral along a line: they must vanish (eq. (closedform) is pure weight two).
usage: python3 lower_weight_on_line.py line1|line2
The sum over the three cyclic terms is stored in work/lower_weight_{line}.json.gz; a second run only reduces it."""
import sys
import sympy as sp
import cache
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine_line as Y, lower_weight_engine_line as L
from symbol_engine_line import lam, R2

SQ2PI = sp.sqrt(2)*sp.pi
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}

def compute(tag):
    D = load_pieces()
    P0 = [sp.Rational(7, 5), sp.Rational(7, 10), sp.Integer(1)]
    d = {'line1': [sp.Rational(1, 3), sp.Rational(-1, 5), sp.Rational(2, 7)],
         'line2': [sp.Rational(-2, 9), sp.Rational(3, 11), sp.Rational(1, 6)]}[tag]
    Pl = [P0[i] + d[i]*lam for i in range(3)]
    perms = [(0, 1, 2), (1, 2, 0), (2, 0, 1)]
    tot = 0; odd = []
    for k, pm in enumerate(perms):
        sub = {P1: Pl[pm[0]], P2: Pl[pm[1]], P3: Pl[pm[2]]}
        for nm in ('plane', 'pole', 'polyA', 'polyB'):
            v = VARS[nm]
            for (a, b, e) in D[nm]:
                f = e.xreplace(sub)/SQ2PI
                val, o, _ = L.integral_low(f, v, a.xreplace(sub), b if b == sp.oo else b.xreplace(sub))
                tot += val; odd += o
                print('  perm', pm, nm, flush=True)
    return (tot, odd)

if __name__ == '__main__':
    tag = sys.argv[1] if len(sys.argv) > 1 else 'line1'
    tot, odd = cache.load_or_build('lower_weight_' + tag, lambda: compute(tag))
    W1, W0 = L.canon_low(tot)
    print('weight-1 letters with nonzero coefficient:', len(W1))
    for k_, v_ in list(W1.items())[:20]: print('   ', k_, ':', sp.factor(v_))
    print('weight-0 part:', sp.factor(W0))
    print('odd weight-1 terms:', len(odd))


==> anc/triangle_derivation/lower_weight_sum.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Sum of the weight <= 1 parts of the cyclic terms U (from lower_weight_general_P.py, work/lower_weight_U{k}.json.gz),
reduced exactly to coefficients of independent letters. The stored expressions are flat sums. Terms are grouped by
their log, then by denominator; numerators with the same denominator are added as polynomials, and the groups are
combined in the field Q(P1, P2, P3)(R2), R2 = sqrt 2, reduced mod R2^2 = 2 at the end. Each log argument is then
split into letters (factor_letter).
usage: python3 lower_weight_sum.py [k ...]   (default: 0 1 2; with k = 0 alone it gives the weight-one part of U(P1,P2,P3))"""
import sys
import sympy as sp
import cache
import symbol_engine as Y, lower_weight_engine as L
from symbol_engine import PG, R2, W
LA, LU = L.LA, L.LU
ks = [int(a) for a in sys.argv[1:]] or [0, 1, 2]
FK = sp.QQ.frac_field(*PG, R2)
groups = {}            # key -> {den: [num, ...]}
nterms = 0; odd = []
for k in ks:
    tot, o = cache.load('lower_weight_U%d' % k); odd += o
    for term in sp.Add.make_args(tot):
        nterms += 1
        args = sp.Mul.make_args(term)
        las = [x for x in args if isinstance(x, LA)]
        if LU in args:
            key = 'LU'; rest = [x for x in args if x != LU]
        elif las:
            assert len(las) == 1, term
            key = las[0].args[0]; rest = [x for x in args if x is not las[0]]
        else:
            key = 'W0'; rest = list(args)
        assert not any(x.has(LU) or isinstance(x, LA) for x in rest), term
        n, d = sp.Mul(*rest).as_numer_denom()
        groups.setdefault(key, {}).setdefault(d, []).append(n)
print('terms: %d, log arguments: %d, odd weight-1 terms: %d' % (nterms, len([g for g in groups if g not in ('LU', 'W0')]), len(odd)), flush=True)

def total(dd):
    acc = FK.zero
    for d, ns in dd.items():
        N = FK.from_sympy(sp.expand(sp.Add(*ns)))
        acc += N/FK.from_sympy(sp.expand(d))
    return acc

def reduce_sqrt2(fe):
    if fe == FK.zero: return sp.Integer(0)
    al, be = Y.kred(FK.to_sympy(fe).subs(R2, W), 2)
    return sp.factor(al + be*sp.sqrt(2))

vals = {}
for key, dd in groups.items():
    vals[key] = total(dd)
    if key in ('LU', 'W0'): print('  group %-12s %4d denominators' % ('LU' if key == 'LU' else 'rational', len(dd)), flush=True)

lu = reduce_sqrt2(vals.pop('LU', FK.zero))
w0 = reduce_sqrt2(vals.pop('W0', FK.zero))
W1 = {}
for arg, fe in vals.items():
    for l, m in Y.factor_letter(sp.cancel(arg)).items():
        W1[l] = W1.get(l, FK.zero) + fe*FK.from_sympy(sp.sympify(m))
W1 = {l: reduce_sqrt2(fe) for l, fe in W1.items()}
nz = {l: c for l, c in W1.items() if c != 0}
print('U terms summed:', ks)
print('coefficient of log u at the upper limit oo (must vanish):', lu)
print('weight-1 letters:', len(W1), ' with nonzero coefficient:', len(nz))
for l, c in list(nz.items())[:30]: print('   ', l, ':', c)
print('weight-0 part:', w0)
print('odd weight-1 terms:', len(odd))


==> anc/triangle_derivation/master_function_check.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Master function W.  With s_v the sum of the two edge energies at site v (s1 = y12+y31, s2 = y12+y23, s3 = y23+y31),
the recursion gives  q_G psi = sum_e chi_e,  chi_12 = [1/(X2+X3+s1) + 1/(X1+X3+s2)] / [(X1+s1)(X2+s2)(X3+s3)(qG+2y12)],
so  V = sum over the 6 permutations sigma of W(P_sigma)  with
  W(P1,P2,P3) = 1/2 int ds1 ds2 ds3 B^{-1/2} y12 y23 y31 / [(X1+s1)(X2+s2)(X3+s3)(X2+X3+s1)(qG+2y12)],  X = P.
Step 1 (s3) analytically; the rest numerically here, to check the decomposition against eq. (closedform).
usage: python3 master_function_check.py [P1 P2 P3]   (default 7/5 7/10 1)"""
import os, sys, itertools
import sympy as sp, numpy as np
from scipy.integrate import quad

s1, s2, s3 = sp.symbols('s1 s2 s3')
def W_numeric(P, tol=1e-11):
    P1, P2, P3 = [sp.Rational(p) for p in P]; X1, X2, X3 = P1, P2, P3; qG = X1 + X2 + X3
    y12, y23, y31 = (s1 + s2 - s3)/2, (s2 + s3 - s1)/2, (s1 + s3 - s2)/2
    M = sp.Matrix([[0,1,1,1,1],[1,0,P2**2,P1**2,y12**2],[1,P2**2,0,P3**2,y23**2],[1,P1**2,P3**2,0,y31**2],[1,y12**2,y23**2,y31**2,0]])
    B = sp.expand(M.det())
    F = y12*y23*y31/((X1 + s1)*(X2 + s2)*(X3 + s3)*(X2 + X3 + s1)*(qG + 2*y12))
    num, den = sp.fraction(sp.together(F))
    q, r = sp.div(sp.Poly(sp.expand(num), s3), sp.Poly(sp.expand(den), s3))
    q = q.as_expr()
    poles = [-X3, qG + s1 + s2]
    res = [sp.cancel((r.as_expr()/sp.diff(den, s3)).subs(s3, a)) for a in poles]
    Bp = sp.Poly(B, s3); c2, c1, c0 = [Bp.coeff_monomial(s3**k) for k in (2, 1, 0)]
    # moments of B^{-1/2} on [r1, r2]: int s3^n = pi/sqrt(-c2) * (1, m, ...)
    qp = sp.Poly(q, s3)
    f_q = [sp.lambdify((s1, s2), qp.coeff_monomial(s3**k), 'numpy') for k in range(qp.degree() + 1)]
    f_c = [sp.lambdify((s1, s2), cc, 'numpy') for cc in (c2, c1, c0)]
    f_res = [sp.lambdify((s1, s2), cr, 'numpy') for cr in res]
    f_mB = [sp.lambdify((s1, s2), -sp.expand(B.subs(s3, a)), 'numpy') for a in poles]
    f_a = [sp.lambdify((s1, s2), a, 'numpy') for a in poles]
    def G(u, v):
        C2, C1, C0 = [f(u, v) for f in f_c]
        disc = max(C1*C1 - 4*C2*C0, 0.0)
        r1, r2 = sorted([(-C1 - np.sqrt(disc))/(2*C2), (-C1 + np.sqrt(disc))/(2*C2)])
        m_ = (r1 + r2)/2; h = (r2 - r1)/2
        mom = [1.0, m_, m_*m_ + h*h/2, m_**3 + 1.5*m_*h*h]
        tot = sum(f_q[k](u, v)*mom[k] for k in range(len(f_q)))*np.pi/np.sqrt(-C2)
        for fr, fm, fa in zip(f_res, f_mB, f_a):
            a = fa(u, v); sgn = -1.0 if a > r2 else 1.0
            tot += fr(u, v)*sgn*np.pi/np.sqrt(fm(u, v))
        return tot
    P1f, P2f, P3f = float(P1), float(P2), float(P3)
    def inner(t):
        s0 = max(P1f, P2f - t)
        return quad(lambda s: G(s, s + t), s0, np.inf, epsabs=0, epsrel=tol, limit=300)[0]
    pts = sorted(set([-P3f, P3f, min(max(P2f - P1f, -P3f), P3f)]))
    return sum(quad(inner, a, b, epsabs=0, epsrel=tol, limit=300)[0] for a, b in zip(pts[:-1], pts[1:]))/2

if __name__ == '__main__':
    import warnings; warnings.filterwarnings('ignore')
    P = tuple(sys.argv[1:4]) if len(sys.argv) > 3 else ('7/5', '7/10', '1')
    tot = 0
    for perm in itertools.permutations(range(3)):
        Pp = tuple(P[i] for i in perm)
        w = W_numeric(Pp)
        print('W', Pp, '= %.14f' % w, flush=True)
        tot += w
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
    import eval_closed_form_general as ecg, mpmath as mp
    print('sum over permutations = %.14f   closed form V = %s' % (tot, mp.nstr(ecg.V_general([sp.Rational(p) for p in P]), 14)))


==> anc/triangle_derivation/plane_perfect_squares.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""-B on the plane at the poles and boundaries of the plane term (Y = b/2, y0, Z -+ P3; Z = a/2, z0): all perfect squares."""
import sympy as sp
import step1_s3_integral
d, du = step1_s3_integral.load()
P1, P2, P3 = sp.symbols('P1 P2 P3', positive=True); Y, Z = sp.symbols('Y Z')
qG = P1 + P2 + P3
Q = sp.expand(d['mBp'])          # -B on the plane, polynomial in Y^2, Z^2
a, b = P1 - P2 - P3, P1 - P2 + P3
y0, z0 = P2 + qG/2, P1 + qG/2
def show(label, e):
    f = sp.factor(sp.expand(e)); print('%-28s' % label, f)
show('Q at Y = b/2', Q.subs(Y, b/2))
show('Q at Y = y0', Q.subs(Y, y0))
show('Q at Y = Z - P3', Q.subs(Y, Z - P3))
show('Q at Y = Z + P3', Q.subs(Y, Z + P3))
show('Q at Z = a/2', Q.subs(Z, a/2))
show('Q at Z = z0', Q.subs(Z, z0))


==> anc/triangle_derivation/prefactor_span.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Is there a nonzero combination of the weight-two prefactors of V (integral and eq. (closedform)) that is regular
at all three degenerate triangles z_i = 0?  If not, the pi^2 terms are fixed exactly by finiteness there."""
import sympy as sp, itertools
from step2_inner_integrals import P1, P2, P3
import weight_two_functions
z1, z2, z3 = sp.symbols('z1 z2 z3')
toz = {P1: (z2 + z3)/2, P2: (z1 + z3)/2, P3: (z1 + z2)/2}
terms = weight_two_functions.load()
B0 = {}
for c, k, x in terms:
    c = sp.factor(sp.cancel(c))
    if c != 0: B0[sp.srepr(c)] = c
cyc = [{P1: P1, P2: P2, P3: P3}, {P1: P2, P2: P3, P3: P1}, {P1: P3, P2: P1, P3: P2}]
Bs = []
for s in cyc:
    for c in B0.values(): Bs.append(sp.cancel(c.xreplace(s)))
E = P1 + P2 + P3; zs = [E - 2*P1, E - 2*P2, E - 2*P3]; X = [P1, P2, P3]; zz = zs[0]*zs[1]*zs[2]
for i in range(3):
    Bs.append(X[i]/zz); Bs.append(P1*P2*P3*X[i]*zs[i]/(E*zz**2))
for i, j in itertools.combinations(range(3), 2):
    Bs.append(P1*P2*P3*X[i]*X[j]/(E*zz**2))
Bs.append(P1*P2*P3*(zs[0]*zs[1] + zs[0]*zs[2] + zs[1]*zs[2])/(E*zz**2))
# to z variables, unique
Bz = {}
for b in Bs:
    bz = sp.factor(sp.cancel(b.xreplace(toz)))
    Bz[sp.srepr(bz)] = bz
Bz = list(Bz.values())
n = len(Bz); print('prefactors (distinct):', n)
c = sp.symbols('c0:%d' % n)
F = sp.together(sum(ci*bi for ci, bi in zip(c, Bz)))
num, den = sp.fraction(F)
num = sp.expand(num)
print('common denominator:', sp.factor(den))
# kernel: combinations that vanish identically
eqs_ker = sp.Poly(num, z1, z2, z3).coeffs()
ker = sp.linsolve(eqs_ker, c)
# regular at z_i = 0: the numerator must be divisible by the z_i power of the denominator
dfac = sp.factor_list(den)[1]
eqs = []
for zi in (z1, z2, z3):
    m = sum(mm for f, mm in dfac if sp.expand(f - zi) == 0)
    # num/den regular at zi=0 iff num divisible by zi^m (den = zi^m * (other, nonzero at zi=0))
    pn = sp.Poly(num, zi)
    for k in range(m):
        cf = pn.coeff_monomial(zi**k)
        eqs += sp.Poly(sp.expand(cf), *[v for v in (z1, z2, z3) if v != zi]).coeffs() if cf != 0 else []
sol = sp.linsolve(eqs, c)
def dim(sol):
    s = list(sol)[0]
    free = set().union(*[e.free_symbols for e in s]) & set(c)
    return len(free)
print('dimension of combinations vanishing identically:', dim(ker))
print('dimension of combinations regular at z1=z2=z3=0:', dim(sol))


==> anc/triangle_derivation/quadrature_reference.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Numerical reference for the three step-1 terms of U (2D integrals), at given P."""
import sys, numpy as np, sympy as sp, warnings
import step1_s3_integral
from scipy.integrate import quad
warnings.filterwarnings('ignore')
d, du = step1_s3_integral.load()
s1, s2, s3 = sp.symbols('s1 s2 s3'); P1, P2, P3 = sp.symbols('P1 P2 P3', positive=True); Y, Z = sp.symbols('Y Z')
def terms(Pv):
    sub = {P1: Pv[0], P2: Pv[1], P3: Pv[2]}
    qG = sum(Pv)
    B = d['B'].subs(sub)
    c2 = sp.Poly(B, s3).coeff_monomial(s3**2); c1 = sp.Poly(B, s3).coeff_monomial(s3)
    Nq = ((qG + Pv[2] + s1 + s2)/(8*(Pv[0] + s1)*(Pv[1] + s2)*(Pv[0] + Pv[2] + s2)*(Pv[1] + Pv[2] + s1)))
    poly = sp.lambdify((s1, s2), np.pi*(Pv[0] + Pv[1] + c1/(2*(-c2)))*Nq/sp.sqrt(-c2), 'numpy')
    pole = sp.lambdify((s1, s2), du['r0U'].subs(sub)*np.pi/sp.sqrt(d['mB0'].subs(sub)), 'numpy')
    plane = sp.lambdify((Y, Z), -np.pi*du['cpU'].subs(sub)/sp.sqrt(d['mBp'].subs(sub)), 'numpy')
    return poly, pole, plane
def integrate_s(f, Pv, tol=1e-11):
    P1f, P2f, P3f = [float(p) for p in Pv]
    def inner(s):   # outer s1 = s, inner s2
        lo = max(P2f, s - P3f); hi = s + P3f
        return quad(lambda v: f(s, v), lo, hi, epsabs=0, epsrel=tol, limit=200)[0]
    return (quad(inner, P1f, P2f + P3f, epsabs=0, epsrel=tol, limit=200)[0] + quad(inner, P2f + P3f, np.inf, epsabs=0, epsrel=tol, limit=200)[0])/2
def integrate_plane(f, Pv, tol=1e-11):
    P1f, P2f, P3f = [float(p) for p in Pv]; qG = P1f + P2f + P3f
    y0, z0 = P2f + qG/2, P1f + qG/2
    def inner(z):
        lo = max(y0, z - P3f); hi = z + P3f
        return quad(lambda y: f(y, z), lo, hi, epsabs=0, epsrel=tol, limit=200)[0]
    return (quad(inner, z0, y0 + P3f, epsabs=0, epsrel=tol, limit=200)[0] + quad(inner, y0 + P3f, np.inf, epsabs=0, epsrel=tol, limit=200)[0])/2
if __name__ == '__main__':
    Pv = [sp.Rational(7, 5), sp.Rational(7, 10), sp.Integer(1)]
    for perm in [(0, 1, 2), (1, 2, 0), (2, 0, 1)]:
        Pp = [Pv[i] for i in perm]
        poly, pole, plane = terms(Pp)
        a, b, c = integrate_s(poly, Pp), integrate_s(pole, Pp), integrate_plane(plane, Pp)
        print(Pp, 'poly %.12f  pole %.12f  plane %.12f  U %.12f' % (a, b, c, a + b + c))


==> anc/triangle_derivation/results/closed_form_degenerate_limit.txt <==
# python3 closed_form_degenerate_limit.py  (expansion of eq. (closedform) at z1 -> 0 with z2, z3 fixed)
coefficient of z1^-2: 0
coefficient of z1^-1: 0


==> anc/triangle_derivation/results/closed_form_points.txt <==
# python3 closed_form_at_points.py 7 6  and  python3 closed_form_at_points.py 8 24  (seed, number of random rational points)
P = [2, 25/19, 17/8]  V(integral, closed form) = 0.0133823536459896354265133163362  eq. (closedform) = 0.0133823536459896354265133163362  rel.diff = 1.04e-46
P = [2/3, 1, 7/10]  V(integral, closed form) = 0.0706977609969162953917283215097  eq. (closedform) = 0.0706977609969162953917283215097  rel.diff = 1.27e-46
P = [36/19, 9/7, 11/10]  V(integral, closed form) = 0.021641301204450769873599980393  eq. (closedform) = 0.021641301204450769873599980393  rel.diff = 4.19e-46
P = [3/2, 24/19, 23/17]  V(integral, closed form) = 0.0233261148047036638600267613519  eq. (closedform) = 0.0233261148047036638600267613519  rel.diff = 4.79e-47
P = [31/16, 29/12, 2]  V(integral, closed form) = 0.00979124175747047585598601237195  eq. (closedform) = 0.00979124175747047585598601237195  rel.diff = 6.55e-47
P = [7/5, 3/2, 36/19]  V(integral, closed form) = 0.0172046544535741518129380791386  eq. (closedform) = 0.0172046544535741518129380791386  rel.diff = 1.64e-46
P = [19/16, 29/9, 17/6]  V(integral, closed form) = 0.00760737632165739776795051557098  eq. (closedform) = 0.00760737632165739776795051557098  rel.diff = 3.56e-46
P = [19/9, 35/17, 12/13]  V(integral, closed form) = 0.0153509485988496262278448348595  eq. (closedform) = 0.0153509485988496262278448348595  rel.diff = 2.35e-47
P = [11/7, 29/17, 11/6]  V(integral, closed form) = 0.0151297274150871126068419807348  eq. (closedform) = 0.0151297274150871126068419807348  rel.diff = 3.95e-47
P = [14/19, 33/14, 5/2]  V(integral, closed form) = 0.0128114303899200936510725244741  eq. (closedform) = 0.0128114303899200936510725244741  rel.diff = 1.31e-47
P = [32/9, 15/8, 13/5]  V(integral, closed form) = 0.0061533367610481950763186662925  eq. (closedform) = 0.0061533367610481950763186662925  rel.diff = 1.28e-46
P = [11/3, 32/13, 29/14]  V(integral, closed form) = 0.00589954990132478500682961910181  eq. (closedform) = 0.00589954990132478500682961910181  rel.diff = 3.47e-46
P = [31/10, 15/4, 3]  V(integral, closed form) = 0.00407462271524180505936751060468  eq. (closedform) = 0.00407462271524180505936751060468  rel.diff = 9.48e-47
P = [13/5, 8/3, 13/18]  V(integral, closed form) = 0.0111984108592257545722288794348  eq. (closedform) = 0.0111984108592257545722288794348  rel.diff = 6.65e-46
P = [11/6, 5/4, 19/8]  V(integral, closed form) = 0.0133183627116384346052359531052  eq. (closedform) = 0.0133183627116384346052359531052  rel.diff = 6.37e-47
P = [12/7, 17/12, 9/5]  V(integral, closed form) = 0.0162593836993592410744779468194  eq. (closedform) = 0.0162593836993592410744779468194  rel.diff = 1.11e-46
P = [19/6, 17/6, 33/8]  V(integral, closed form) = 0.00386034948836201519558732333623  eq. (closedform) = 0.00386034948836201519558732333623  rel.diff = 1.24e-46
P = [1, 1, 14/9]  V(integral, closed form) = 0.031348146675030986407283385746  eq. (closedform) = 0.031348146675030986407283385746  rel.diff = 2.5e-46
P = [27/14, 1, 9/4]  V(integral, closed form) = 0.0148337621496891794483596767451  eq. (closedform) = 0.0148337621496891794483596767451  rel.diff = 2.21e-46
P = [29/14, 9/7, 30/17]  V(integral, closed form) = 0.0150970115870200968352934291343  eq. (closedform) = 0.0150970115870200968352934291343  rel.diff = 3.92e-48
P = [5/3, 37/19, 5/3]  V(integral, closed form) = 0.0141724791471092280341576302226  eq. (closedform) = 0.0141724791471092280341576302226  rel.diff = 9.26e-47
P = [25/6, 10/9, 4]  V(integral, closed form) = 0.00466693733587565137921116962704  eq. (closedform) = 0.00466693733587565137921116962704  rel.diff = 4.88e-46
P = [3/2, 21/17, 7/9]  V(integral, closed form) = 0.0321575188648260385644196436493  eq. (closedform) = 0.0321575188648260385644196436493  rel.diff = 1.52e-46
P = [37/20, 12/7, 13/9]  V(integral, closed form) = 0.0157584866646562005841006997175  eq. (closedform) = 0.0157584866646562005841006997175  rel.diff = 5.5e-47
P = [19/15, 1, 8/5]  V(integral, closed form) = 0.026488223952291370973242726579  eq. (closedform) = 0.026488223952291370973242726579  rel.diff = 9.72e-47
P = [5/7, 16/19, 13/18]  V(integral, closed form) = 0.0761194719072450171465740924422  eq. (closedform) = 0.0761194719072450171465740924422  rel.diff = 2.47e-46
P = [35/16, 27/16, 2]  V(integral, closed form) = 0.0114545995699414396257795744236  eq. (closedform) = 0.0114545995699414396257795744236  rel.diff = 5.2e-47
P = [37/16, 35/16, 7/2]  V(integral, closed form) = 0.00619241045852239585748670467305  eq. (closedform) = 0.00619241045852239585748670467305  rel.diff = 1.1e-47
P = [21/19, 23/14, 3/2]  V(integral, closed form) = 0.021930804225045135298547548848  eq. (closedform) = 0.021930804225045135298547548848  rel.diff = 1.32e-47
P = [11/16, 17/8, 35/17]  V(integral, closed form) = 0.0168687764171938165227553300499  eq. (closedform) = 0.0168687764171938165227553300499  rel.diff = 1.13e-45

# python3 closed_form_at_points.py 7/5 7/10 1
P = [7/5, 7/10, 1]  V(integral, closed form) = 0.0413237890065408597074903290843  eq. (closedform) = 0.0413237890065408597074903290843  rel.diff = 1.87e-46


==> anc/triangle_derivation/results/coefficients_from_residues.txt <==
# Coefficients of eq. (closedformgeneral) from residues of the integrand (run in coefficients/)

## 1. Residues of the integrand in the site sums, exact in X and P: python3 residues.py

R0  : triple residue at X1+s1 = X2+s2 = X3+s3 = 0 : -(X1 + X2 + X3)/16
R12 : triple residue at X1+s1 = X2+s2 = qG+2y12 = 0 (Jacobian -1) : (X1 + X2 + X3)/16
T-lines: double residue of the polynomial part at large s_free, and the leading coefficient of B along the line (-2 lc = radicand):
   site1   site2   free s3 : -X3*(X1 + X2 + X3)/(8*(X1 - X2 - X3)*(X1 - X2 + X3))    -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 - 4*P1**2*X1*X2 + 4*P1**2*X2**2 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*X1**2 - 4*P2**2*X1*X2 + P3**4 + 4*P3**2*X1*X2
   site1   site3   free s2 : -X2*(X1 + X2 + X3)/(8*(X1 - X2 - X3)*(X1 + X2 - X3))    -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 - 4*P1**2*X1*X3 + 4*P1**2*X3**2 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*X1*X3 + P3**4 + 4*P3**2*X1**2 - 4*P3**2*X1*X3
   site1   pair13  free s3 : -X2/(8*(X1 - X2 + X3))                                  -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 + 4*P1**2*X1*X3 + 4*P1**2*X3**2 + P2**4 - 2*P2**2*P3**2 - 4*P2**2*X1*X3 + P3**4 + 4*P3**2*X1**2 + 4*P3**2*X1*X3
   site1   pair12  free s2 : -X3/(8*(X1 + X2 - X3))                                  -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 + 4*P1**2*X1*X2 + 4*P1**2*X2**2 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*X1**2 + 4*P2**2*X1*X2 + P3**4 - 4*P3**2*X1*X2
   site2   site3   free s1 : X1*(X1 + X2 + X3)/(8*(X1 - X2 + X3)*(X1 + X2 - X3))     -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 + 4*P1**2*X2*X3 + P2**4 - 2*P2**2*P3**2 - 4*P2**2*X2*X3 + 4*P2**2*X3**2 + P3**4 + 4*P3**2*X2**2 - 4*P3**2*X2*X3
   site2   pair23  free s3 : -X1/(8*(X1 - X2 - X3))                                  -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 - 4*P1**2*X2*X3 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*X2*X3 + 4*P2**2*X3**2 + P3**4 + 4*P3**2*X2**2 + 4*P3**2*X2*X3
   site2   pair12  free s1 : -X3/(8*(X1 + X2 - X3))                                  -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 + 4*P1**2*X1*X2 + 4*P1**2*X2**2 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*X1**2 + 4*P2**2*X1*X2 + P3**4 - 4*P3**2*X1*X2
   site3   pair23  free s2 : -X1/(8*(X1 - X2 - X3))                                  -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 - 4*P1**2*X2*X3 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*X2*X3 + 4*P2**2*X3**2 + P3**4 + 4*P3**2*X2**2 + 4*P3**2*X2*X3
   site3   pair13  free s1 : X2/(8*(X1 - X2 + X3))                                   -2 lc(B) = P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 + 4*P1**2*X1*X3 + 4*P1**2*X3**2 + P2**4 - 2*P2**2*P3**2 - 4*P2**2*X1*X3 + P3**4 + 4*P3**2*X1**2 + 4*P3**2*X1*X3
   with rho-_ij = X_k qG/((X_i-X_j)^2-X_k^2), rho+_ij = X_k/(X_i+X_j-X_k); the sign depends on the orientation (order of the two residues)

## 2. Part of the symbol with first entry X1+P1: closed form vs integral
## point 1: python3 compare_slice.py 1   P = (13/10, 11/10, 9/10), X = (-7/5, 8/5, 7/5)

R0    R=114.9633000    closed-form slice = 0.00662946940268671
R12   R=56.02251600    closed-form slice = 0.0212590490278599
T-12  R=41.70690000    closed-form slice = 0.00757722582646405
T+12  R=4.254100000    closed-form slice = -0.0543300779693022
R23   R=-1.0043000 <= 0 at this point
T-23  R=11.012500  (no X1+P1 slice)
T+23  R=16.926100  (no X1+P1 slice)
R31   R=32.80368400    closed-form slice = 0.0220740745078522
T-31  R=25.90210000    closed-form slice = 0.0127032095581856
T+31  R=5.674900000    closed-form slice = -0.0498144915652792
integral slice ...
  poly           pole s2=0  2Q(p)=5.6749  sigma=+1  Res*sqrtQ(p)=1/8
  poly           pole s2=-8/5  2Q(p)=41.7069  sigma=+1  Res*sqrtQ(p)=-7/176
  pole s3=s2 + 3 pole s2=16/25  2Q(p)=56.022516  sigma=-1  Res*sqrtQ(p)=1/5
  pole s3=s2 - 3 pole s2=9/25  2Q(p)=32.803684  sigma=+1  Res*sqrtQ(p)=-1/5
  pole s3=-1/5   pole s2=0  2Q(p)=-1.0043  sigma=+1  Res*sqrtQ(p)=-1/10
  pole s3=-1/5   pole s2=14/5  2Q(p)=32.803684  sigma=+1  Res*sqrtQ(p)=1/10
  pole s3=-1/5   infinity     2q2=4.2541  sigma=+1  cinf*sqrt(q2)=7/48
  pole s3=-7/5   pole s2=8/5  2Q(p)=32.803684  sigma=+1  Res*sqrtQ(p)=1/10
  pole s3=-7/5   pole s2=-8/5  2Q(p)=114.9633  sigma=+1  Res*sqrtQ(p)=-1/10
  pole s3=-7/5   infinity     2q2=25.9021  sigma=+1  cinf*sqrt(q2)=-2/33
integral slice by radicand:
   5.674900000    0.0498144915652792       <-> T+31 -0.0498144915652792  ratio -1.0  |integral + closed form|/|closed form| = 1.01e-40
   41.70690000    -0.00757722582646405     <-> T-12 0.00757722582646405  ratio -1.0  |integral + closed form|/|closed form| = 1.54e-40
   56.02251600    -0.0212590490278599      <-> R12 0.0212590490278599  ratio -1.0  |integral + closed form|/|closed form| = 1.01e-40
   32.80368400    -0.0220740745078522      <-> R31 0.0220740745078522  ratio -1.0  |integral + closed form|/|closed form| = 1.58e-39
   -1.004300000   (0.0 + 0.0j)             (no closed-form term)
   4.254100000    0.0543300779693022       <-> T+12 -0.0543300779693022  ratio -1.0  |integral + closed form|/|closed form| = 3.96e-40
   114.9633000    -0.00662946940268671     <-> R0 0.00662946940268671  ratio -1.0  |integral + closed form|/|closed form| = 2.03e-40
   25.90210000    -0.0127032095581856      <-> T-31 0.0127032095581856  ratio -1.0  |integral + closed form|/|closed form| = 5.79e-40

## point 2: python3 compare_slice.py 2   P = (7/5, 6/5, 1), X = (-8/5, 17/10, 13/10)

R0    R=141.7908640    closed-form slice = 0.00467543048625607
R12   R=67.75617600    closed-form slice = 0.017752684452429
T-12  R=57.98560000    closed-form slice = 0.0038896158243681
T+12  R=5.761600000    closed-form slice = -0.0435846314104854
R23   R=-2.0412000 <= 0 at this point
T-23  R=11.521600  (no X1+P1 slice)
T+23  R=20.008000  (no X1+P1 slice)
R31   R=50.94721600    closed-form slice = 0.0170227212548367
T-31  R=30.60640000    closed-form slice = 0.00990906141241445
T+31  R=5.313600000    closed-form slice = -0.0420431340374883
integral slice ...
  poly           pole s2=3/10  2Q(p)=5.3136  sigma=+1  Res*sqrtQ(p)=17/160
  poly           pole s2=-17/10  2Q(p)=57.9856  sigma=+1  Res*sqrtQ(p)=-91/3680
  pole s3=s2 + 3 pole s2=1  2Q(p)=67.756176  sigma=-1  Res*sqrtQ(p)=7/40
  pole s3=s2 - 3 pole s2=9/25  2Q(p)=50.947216  sigma=+1  Res*sqrtQ(p)=-7/40
  pole s3=-1/10  pole s2=29/10  2Q(p)=50.947216  sigma=+1  Res*sqrtQ(p)=7/80
  pole s3=-1/10  pole s2=3/10  2Q(p)=-2.0412  sigma=+1  Res*sqrtQ(p)=-7/80
  pole s3=-1/10  infinity     2q2=5.7616  sigma=+1  cinf*sqrt(q2)=13/96
  pole s3=-13/10 pole s2=17/10  2Q(p)=50.947216  sigma=+1  Res*sqrtQ(p)=7/80
  pole s3=-13/10 pole s2=-17/10  2Q(p)=141.790864  sigma=+1  Res*sqrtQ(p)=-7/80
  pole s3=-13/10 infinity     2q2=30.6064  sigma=+1  cinf*sqrt(q2)=-119/2208
integral slice by radicand:
   5.313600000    0.0420431340374883       <-> T+31 -0.0420431340374883  ratio -1.0  |integral + closed form|/|closed form| = 5.12e-41
   57.98560000    -0.0038896158243681      <-> T-12 0.0038896158243681  ratio -1.0  |integral + closed form|/|closed form| = 5.76e-41
   67.75617600    -0.017752684452429       <-> R12 0.017752684452429  ratio -1.0  |integral + closed form|/|closed form| = 1.62e-40
   50.94721600    -0.0170227212548367      <-> R31 0.0170227212548367  ratio -1.0  |integral + closed form|/|closed form| = 1.14e-38
   -2.041200000   (0.0 + 0.0j)             (no closed-form term)
   5.761600000    0.0435846314104854       <-> T+12 -0.0435846314104854  ratio -1.0  |integral + closed form|/|closed form| = 3.29e-41
   141.7908640    -0.00467543048625607     <-> R0 0.00467543048625607  ratio -1.0  |integral + closed form|/|closed form| = 7.67e-41
   30.60640000    -0.00990906141241445     <-> T-31 0.00990906141241445  ratio -1.0  |integral + closed form|/|closed form| = 2.53e-40


==> anc/triangle_derivation/results/cyclic_sum_check.txt <==
# python3 cyclic_sum_check.py  (cyclic sum of the five-term form of the symbol of U vs eq. (closedform), coefficient by coefficient)
Li2(y1) coefficient matches: True
Li2(y2) coefficient matches: True
Li2(y3) coefficient matches: True
l1 l2 coefficient matches: True
l1 l3 coefficient matches: True
l2 l3 coefficient matches: True
all coefficients match: True


==> anc/triangle_derivation/results/last_integrands.txt <==
# python3 last_integrands.py  (weight-two part of each last integrand of U, divided by sqrt2 pi)

## plane, Z from 3*P1/2 + P2/2 + P3/2 to P1/2 + 3*P2/2 + 3*P3/2
  coefficient: -Z*(P1 + P2 + P3)/((P1 - P2 - P3 - 2*Z)*(P1 - P2 - P3 + 2*Z)*(2*P1**3 - 3*P1**2*P2 + 2*P1**2*P3 - 2*P1*P2*P3 - 2*P1*P3**2 + P2**3 - 3*P2*P3**2 + 4*P2*Z**2 - 2*P3**3))
     x log| -2*(P1 - P2 - P3)*(P1 + P2 + P3)**2*(P1 - P2 + 3*P3 + 2*Z)/(P2*(P1 - P2 - P3 - 2*Z)**2*(3*P1 + P2 + P3 + 2*Z)) |

## plane, Z from P1/2 + 3*P2/2 + 3*P3/2 to oo
  coefficient: -Z*(P1 + P2 + P3)/((P1 - P2 - P3 - 2*Z)*(P1 - P2 - P3 + 2*Z)*(2*P1**3 - 3*P1**2*P2 + 2*P1**2*P3 - 2*P1*P2*P3 - 2*P1*P3**2 + P2**3 - 3*P2*P3**2 + 4*P2*Z**2 - 2*P3**3))
     x log| (P1 - P2 - P3 + 2*Z)**2*(P1 - P2 + 3*P3 + 2*Z)*(3*P1 + P2 + P3 - 2*Z)/((P1 - P2 - P3 - 2*Z)**2*(P1 - P2 + 3*P3 - 2*Z)*(3*P1 + P2 + P3 + 2*Z)) |

## pole, s1 from P1 to P2 + P3
  coefficient: (-P1 + s1)*(P1 + 2*P3 + s1)/(16*(P1 + s1)*(P1 - P2 + P3)**2*(P1 + P2 + P3)*(P2 + P3 + s1))
     x log| (P1 + P2 + P3)/(P1 + 2*P3 + s1) |
  coefficient: (-P2 + P3 + s1)*(P2 - P3 + s1)/(16*(P1 + s1)*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P2 + P3 + s1))
     x log| (P2 + P3 + s1)/(2*P2) |
  coefficient: P3**2*(-P1 + s1)*(-P2 + P3 + s1)*(P1**2*P3 + P1**2*s1 - P2**2*s1 + P3**2*s1 + P3*s1**2)/(2*(P1 + s1)*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3)*(P2 + P3 + s1)*(P1**2 - P2**2 + P3**2 + 2*P3*s1)**2)
     x log| -(P1 - P2 - P3)*(P1 + P2 + P3)/(2*P3*(P2 + P3 + s1)) |

## pole, s1 from P2 + P3 to oo
  coefficient: (-P1 + s1)*(P1 + 2*P3 + s1)/(16*(P1 + s1)*(P1 - P2 + P3)**2*(P1 + P2 + P3)*(P2 + P3 + s1))
     x log| (P1 + s1)/(P1 + 2*P3 + s1) |
  coefficient: (-P2 + P3 + s1)*(P2 - P3 + s1)/(16*(P1 + s1)*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P2 + P3 + s1))
     x log| (P2 + P3 + s1)/(P2 - P3 + s1) |
  coefficient: P3**2*(-P1 + s1)*(-P2 + P3 + s1)*(P1**2*P3 + P1**2*s1 - P2**2*s1 + P3**2*s1 + P3*s1**2)/(2*(P1 + s1)*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3)*(P2 + P3 + s1)*(P1**2 - P2**2 + P3**2 + 2*P3*s1)**2)
     x log| (-P1 + s1)*(P1 + s1)/((-P2 + P3 + s1)*(P2 + P3 + s1)) |

## polyA, s2 from P2 to P1 + P3
  coefficient: (P1 + P2 - P3)*(P1 + P2 + P3)/(16*(P1 + P3 + s2)*(P1**2 + 2*P1*s2 + P2**2 - P3**2)**2)
     x log| 2*P1*(P1 + P3 + s2)/((P1 - P2 + P3)*(P1 + P2 + P3)) |

## polyA, s2 from P1 + P3 to oo
  coefficient: (P1 + P2 - P3)*(P1 + P2 + P3)/(16*(P1 + P3 + s2)*(P1**2 + 2*P1*s2 + P2**2 - P3**2)**2)
     x log| (P1 - P3 + s2)*(P1 + P3 + s2)/((-P2 + s2)*(P2 + s2)) |

## polyB, s1 from P1 to P2 + P3
  coefficient: (P1 + P2 - P3)*(P1 + P2 + P3)/(16*(P2 + P3 + s1)*(P1**2 + P2**2 + 2*P2*s1 - P3**2)**2)
     x log| -2*P2*(P2 + P3 + s1)/((P1 - P2 - P3)*(P1 + P2 + P3)) |

## polyB, s1 from P2 + P3 to oo
  coefficient: (P1 + P2 - P3)*(P1 + P2 + P3)/(16*(P2 + P3 + s1)*(P1**2 + P2**2 + 2*P2*s1 - P3**2)**2)
     x log| (P2 - P3 + s1)*(P2 + P3 + s1)/((-P1 + s1)*(P1 + s1)) |


==> anc/triangle_derivation/results/letter_cancellation.txt <==
# python3 letter_cancellation.py  (symbol of each piece of U, and the letters left in sums of the four terms)
plane 0 [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2] entries 45 letters ['2', 'P1', 'P1 + P2 + 3*P3', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P1**2 - 2*P1*P2 + 5*P2**2 + 4*P2*P3 - P3**2', 'P2', 'P2 + P3', 'P3'] EO 0 OO 0
plane 1 [P1/2 + 3*P2/2 + 3*P3/2, oo] entries 38 letters ['2', 'P1', 'P1 + P2 + 3*P3', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P1**2 - 2*P1*P2 + 5*P2**2 + 4*P2*P3 - P3**2', 'P2', 'P2 + P3', 'P3'] EO 0 OO 0
pole 0 [P1, P2 + P3] entries 56 letters ['2', 'P1', 'P1 + P2 + 3*P3', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P1**2 - P2**2 + 2*P2*P3 + 3*P3**2', 'P2', 'P2 + P3', 'P3'] EO 0 OO 0
pole 1 [P2 + P3, oo] entries 45 letters ['2', 'P1', 'P1 + P2 + 3*P3', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P1**2 - P2**2 + 2*P2*P3 + 3*P3**2', 'P2', 'P2 + P3', 'P3'] EO 0 OO 0
polyA 0 [P2, P1 + P3] entries 21 letters ['2', '3*P1**2 + 2*P1*P3 + P2**2 - P3**2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3'] EO 0 OO 0
polyA 1 [P1 + P3, oo] entries 22 letters ['2', '3*P1**2 + 2*P1*P3 + P2**2 - P3**2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P3'] EO 0 OO 0
polyB 0 [P1, P2 + P3] entries 21 letters ['2', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 - P3', 'P1**2 + 3*P2**2 + 2*P2*P3 - P3**2', 'P2', 'P2 + P3'] EO 0 OO 0
polyB 1 [P2 + P3, oo] entries 22 letters ['2', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P1**2 + 3*P2**2 + 2*P2*P3 - P3**2', 'P2', 'P2 + P3', 'P3'] EO 0 OO 0

plane both ranges: 16 entries; letters ['P1', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
pole both ranges: 39 entries; letters ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
polyA both ranges: 11 entries; letters ['2', 'P1', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 - P3', 'P3']
polyB both ranges: 11 entries; letters ['2', 'P1 + P2 + P3', 'P1 - P2 + P3', 'P2', 'P2 + P3', 'P3']
plane + pole : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
plane + polyA : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
plane + polyB : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
pole + polyA : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
pole + polyB : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
polyA + polyB : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
plane + pole + polyA : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
plane + pole + polyB : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P3']
plane + polyA + polyB : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
pole + polyA + polyB : ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 + P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P2 + P3', 'P3']
U: 29 ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P3']


==> anc/triangle_derivation/results/lower_weight_general_P.txt <==
# Weight-one and weight-zero parts of V/(sqrt2 pi) from the integral, symbolic in P1, P2, P3
# python3 lower_weight_general_P.py k (k = 0, 1, 2; or ./run_lower_weight_general_P.sh), then python3 lower_weight_sum.py 0 1 2 and python3 lower_weight_sum.py 0

## python3 lower_weight_sum.py 0 1 2  (sum of the three cyclic terms)
terms: 63177, log arguments: 39, odd weight-1 terms: 0
  group rational      318 denominators
  group LU            384 denominators
U terms summed: [0, 1, 2]
coefficient of log u at the upper limit oo (must vanish): 0
weight-1 letters: 18  with nonzero coefficient: 0
weight-0 part: 0
odd weight-1 terms: 0

## python3 lower_weight_sum.py 0  (U(P1,P2,P3) alone: nonzero, cancels only in the cyclic sum)
terms: 21059, log arguments: 26, odd weight-1 terms: 0
  group rational      113 denominators
  group LU            142 denominators
U terms summed: [0]
coefficient of log u at the upper limit oo (must vanish): 0
weight-1 letters: 14  with nonzero coefficient: 5
    2 : (P1 + P2 - 2*P3)/(8*(P1 - P2 - P3)*(P1 - P2 + P3)*(P1 + P2 - P3))
    P2 : P2/(8*(P1 - P2 - P3)*(P1 - P2 + P3)*(P1 + P2 + P3))
    P1 + P2 + P3 : -(P1 + P2 - 2*P3)/(8*(P1 - P2 - P3)*(P1 - P2 + P3)*(P1 + P2 - P3))
    P1 : P1/(8*(P1 - P2 - P3)*(P1 - P2 + P3)*(P1 + P2 + P3))
    P3 : -P3**2/(4*(P1 - P2 - P3)*(P1 - P2 + P3)*(P1 + P2 - P3)*(P1 + P2 + P3))
weight-0 part: 0
odd weight-1 terms: 0

## python3 check_endpoint_at_infinity.py  (end point at infinity: fast path vs full expansion, plane and pole terms of U(P1,P2,P3))
plane full expansion vs fast path, differing monomials: 0
   finite part (no LU/UNEG): 0
pole full expansion vs fast path, differing monomials: 0
   finite part (no LU/UNEG): 0


==> anc/triangle_derivation/results/lower_weight_line1.txt <==
# python3 lower_weight_on_line.py line1   (weight <= 1 parts of V/(sqrt2 pi) on the line P = (7/5, 7/10, 1) + lam (1/3, -1/5, 2/7))
  perm (0, 1, 2) plane
  perm (0, 1, 2) plane
  perm (0, 1, 2) pole
  perm (0, 1, 2) pole
  perm (0, 1, 2) polyA
  perm (0, 1, 2) polyA
  perm (0, 1, 2) polyB
  perm (0, 1, 2) polyB
  perm (1, 2, 0) plane
  perm (1, 2, 0) plane
  perm (1, 2, 0) pole
  perm (1, 2, 0) pole
  perm (1, 2, 0) polyA
  perm (1, 2, 0) polyA
  perm (1, 2, 0) polyB
  perm (1, 2, 0) polyB
  perm (2, 0, 1) plane
  perm (2, 0, 1) plane
  perm (2, 0, 1) pole
  perm (2, 0, 1) pole
  perm (2, 0, 1) polyA
  perm (2, 0, 1) polyA
  perm (2, 0, 1) polyB
  perm (2, 0, 1) polyB
   canon_low: 15891 terms
weight-1 letters with nonzero coefficient: 0
weight-0 part: 0
odd weight-1 terms: 0


==> anc/triangle_derivation/results/master_function_check.txt <==
# python3 master_function_check.py  (V as the sum of W over the six site permutations, 2D quadrature after the analytic s3 integral, P = (7/5, 7/10, 1))
W ('7/5', '7/10', '1') = 0.00717928601973
W ('7/5', '1', '7/10') = 0.00707378073827
W ('7/10', '7/5', '1') = 0.00661639679278
W ('7/10', '1', '7/5') = 0.00673252776012
W ('1', '7/5', '7/10') = 0.00675075298358
W ('1', '7/10', '7/5') = 0.00697104471205
sum over permutations = 0.04132378900654   closed form V = 0.041323789006541


==> anc/triangle_derivation/results/plane_perfect_squares.txt <==
# python3 plane_perfect_squares.py  (-B on the plane q_G + 2 y12 = 0 at the poles and ends of the range: perfect squares)
Q at Y = b/2                 (2*P1**3 - 3*P1**2*P2 + 2*P1**2*P3 - 2*P1*P2*P3 - 2*P1*P3**2 + P2**3 - 3*P2*P3**2 + 4*P2*Z**2 - 2*P3**3)**2/8
Q at Y = y0                  (2*P1**3 + 7*P1**2*P2 + 2*P1**2*P3 + 4*P1*P2**2 + 2*P1*P2*P3 - 2*P1*P3**2 + 3*P2**3 + 4*P2**2*P3 - P2*P3**2 - 4*P2*Z**2 - 2*P3**3)**2/8
Q at Y = Z - P3              (3*P1**2*P3 - 4*P1**2*Z - 2*P1*P2*P3 - 2*P1*P3**2 - P2**2*P3 + 4*P2**2*Z - 2*P2*P3**2 - P3**3 - 4*P3**2*Z + 4*P3*Z**2)**2/8
Q at Y = Z + P3              (3*P1**2*P3 + 4*P1**2*Z - 2*P1*P2*P3 - 2*P1*P3**2 - P2**2*P3 - 4*P2**2*Z - 2*P2*P3**2 - P3**3 + 4*P3**2*Z + 4*P3*Z**2)**2/8
Q at Z = a/2                 (P1**3 - 3*P1*P2**2 - 2*P1*P2*P3 - 3*P1*P3**2 + 4*P1*Y**2 + 2*P2**3 + 2*P2**2*P3 - 2*P2*P3**2 - 2*P3**3)**2/8
Q at Z = z0                  (3*P1**3 + 4*P1**2*P2 + 4*P1**2*P3 + 7*P1*P2**2 + 2*P1*P2*P3 - P1*P3**2 - 4*P1*Y**2 + 2*P2**3 + 2*P2**2*P3 - 2*P2*P3**2 - 2*P3**3)**2/8


==> anc/triangle_derivation/results/polynomial_term_vs_quadrature.txt <==
# python3 check_polynomial_term.py  (polynomial term from step 2, outer integrals by quadrature, P = (7/5, 7/10, 1))
polyA P2 P1 + P3 0.029862562840207262094
polyA P1 + P3 oo 0.014084342896736347318
polyB P1 P2 + P3 0.013630698564726784018
polyB P2 + P3 oo 0.033725125625072295793
poly total 0.091302729926742689222  reference 0.091302729927

# python3 quadrature_reference.py  (2D quadrature of the three step-1 terms of U, for the three cyclic U's)
[7/5, 7/10, 1] poly 0.091302729927  pole 0.002656708424  plane -0.080163755539  U 0.013795682813
[7/10, 1, 7/5] poly 0.096792812818  pole 0.006078902891  plane -0.089168143237  U 0.013703572472
[1, 7/5, 7/10] poly 0.082382356203  pole 0.001390789498  plane -0.069948611979  U 0.013824533722


==> anc/triangle_derivation/results/prefactor_span.txt <==
# python3 weight_two_functions.py; python3 prefactor_span.py  (span of the rational prefactors; combinations regular at all three z_i = 0)
prefactors (distinct): 172
common denominator: 96*z1**2*z2**2*z3**2*(z1 + z2 + z3)
dimension of combinations vanishing identically: 157
dimension of combinations regular at z1=z2=z3=0: 157


==> anc/triangle_derivation/results/step1_s3_integral.txt <==
# python3 step1_s3_integral.py  (step 1: the s3 integral, symbolic in P; the plane residue of U divided by Y Z is even in Y and Z)
polynomial part: (P1 + P2 + s3)/(8*(P1 + s1)*(P2 + s2)*(P2 + P3 + s1))
pole -P3  residue: -(-P3 + s1 - s2)*(P3 + s1 - s2)*(P3 + s1 + s2)/(8*(P1 + s1)*(P2 + s2)*(P2 + P3 + s1)*(P1 + P2 + 2*P3 + s1 + s2))
pole P1 + P2 + P3 + s1 + s2  residue: (P1 + P2 + P3)*(P1 + P2 + P3 + 2*s1)*(P1 + P2 + P3 + 2*s2)/(8*(P1 + s1)*(P2 + s2)*(P2 + P3 + s1)*(P1 + P2 + 2*P3 + s1 + s2))
-B(s3=-P3) = (-P1**2*P3 - P1**2*s1 + P1**2*s2 - P2**2*P3 + P2**2*s1 - P2**2*s2 + P3**3 + P3**2*s1 + P3**2*s2 + 2*P3*s1*s2)**2/2
c2 = -(P1**4 - 2*P1**2*P2**2 - 2*P1**2*P3**2 - 4*P1**2*s1*s2 + 4*P1**2*s2**2 + P2**4 - 2*P2**2*P3**2 + 4*P2**2*s1**2 - 4*P2**2*s1*s2 + P3**4 + 4*P3**2*s1*s2)/2
-B on plane (Y=y23, Z=y31): -(3*P1**4*P3**2 - 12*P1**4*Y**2 - 4*P1**4*Z**2 + 4*P1**3*P2*P3**2 + 8*P1**3*P2*Y**2 - 8*P1**3*P2*Z**2 + 4*P1**3*P3**3 + 8*P1**3*P3*Y**2 - 8*P1**3*P3*Z**2 - 14*P1**2*P2**2*P3**2 + 16*P1**2*P2**2*Y**2 + 16*P1**2*P2**2*Z**2 - 4*P1**2*P2*P3**3 + 8*P1**2*P2*P3*Y**2 - 8*P1**2*P2*P3*Z**2 - 6*P1**2*P3**4 + 24*P1**2*P3**2*Y**2 - 16*P1**2*Y**4 + 16*P1**2*Y**2*Z**2 + 4*P1*P2**3*P3**2 - 8*P1*P2**3*Y**2 + 8*P1*P2**3*Z**2 - 4*P1*P2**2*P3**3 - 8*P1*P2**2*P3*Y**2 + 8*P1*P2**2*P3*Z**2 - 20*P1*P2*P3**4 + 8*P1*P2*P3**2*Y**2 + 8*P1*P2*P3**2*Z**2 - 12*P1*P3**5 + 8*P1*P3**3*Y**2 + 8*P1*P3**3*Z**2 + 3*P2**4*P3**2 - 4*P2**4*Y**2 - 12*P2**4*Z**2 + 4*P2**3*P3**3 - 8*P2**3*P3*Y**2 + 8*P2**3*P3*Z**2 - 6*P2**2*P3**4 + 24*P2**2*P3**2*Z**2 + 16*P2**2*Y**2*Z**2 - 16*P2**2*Z**4 - 12*P2*P3**5 + 8*P2*P3**3*Y**2 + 8*P2*P3**3*Z**2 - 5*P3**6 + 4*P3**4*Y**2 + 4*P3**4*Z**2 - 16*P3**2*Y**2*Z**2)/8
residue on plane: 4*Y*Z*(P1 + P2 + P3)/((P3 + Y + Z)*(P1 - P2 - P3 - 2*Z)*(P1 - P2 - P3 + 2*Z)*(P1 - P2 + P3 - 2*Y))
even check: c/(YZ) even in Y: False  in Z: False
poly part U: (P1 + P2 + s3)*(P1 + P2 + 2*P3 + s1 + s2)/(8*(P1 + s1)*(P2 + s2)*(P1 + P3 + s2)*(P2 + P3 + s1))
residue at s3=-P3 for U: -(-P3 + s1 - s2)*(P3 + s1 - s2)*(P3 + s1 + s2)/(8*(P1 + s1)*(P2 + s2)*(P1 + P3 + s2)*(P2 + P3 + s1))
plane residue U: 8*Y*Z*(P1 + P2 + P3)/((P1 - P2 - P3 - 2*Z)*(P1 - P2 - P3 + 2*Z)*(P1 - P2 + P3 - 2*Y)*(P1 - P2 + P3 + 2*Y))
U plane residue/(YZ) even in Y: True  even in Z: True


==> anc/triangle_derivation/results/symbol_general_P.txt <==
# python3 symbol_general_P.py 0, 1, 2, then python3 symbol_general_P_compare.py  (weight-2 symbol of V/(sqrt2 pi), symbolic in P1, P2, P3)

## python3 symbol_general_P.py 0
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
U0 done: EE 203, EO 0, OO 0

## python3 symbol_general_P.py 1
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
U1 done: EE 203, EO 0, OO 0

## python3 symbol_general_P.py 2
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
U2 done: EE 203, EO 0, OO 0

## python3 symbol_general_P_compare.py
odd parts: EO 0, OO 0
integral: 31 nonzero coefficients; eq. (closedform): 31
coefficients that differ: 0
letters: ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P3']


==> anc/triangle_derivation/results/symbol_line1.txt <==
# python3 symbol_on_line.py line1   (line P = (7/5, 7/10, 1) + lam (1/3, -1/5, 2/7))
U perm (0, 1, 2)
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
 done: EE 209, EO 0, OO 0
U perm (1, 2, 0)
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
 done: EE 209, EO 0, OO 0
U perm (2, 0, 1)
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
 done: EE 209, EO 0, OO 0
canonicalizing ...
EVEN part of (integral - eq. closedform): 0 nonzero coefficients
odd parts: EO 0, OO 0


==> anc/triangle_derivation/results/symbol_line2.txt <==
# python3 symbol_on_line.py line2   (line P = (7/5, 7/10, 1) + lam (-2/9, 3/11, 1/6))
U perm (0, 1, 2)
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
 done: EE 209, EO 0, OO 0
U perm (1, 2, 0)
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
 done: EE 209, EO 0, OO 0
U perm (2, 0, 1)
  plane [3*P1/2 + P2/2 + P3/2, P1/2 + 3*P2/2 + 3*P3/2]
  plane [P1/2 + 3*P2/2 + 3*P3/2, oo]
  pole [P1, P2 + P3]
  pole [P2 + P3, oo]
  polyA [P2, P1 + P3]
  polyA [P1 + P3, oo]
  polyB [P1, P2 + P3]
  polyB [P2 + P3, oo]
 done: EE 209, EO 0, OO 0
canonicalizing ...
EVEN part of (integral - eq. closedform): 0 nonzero coefficients
odd parts: EO 0, OO 0


==> anc/triangle_derivation/results/symbol_of_U.txt <==
# python3 symbol_of_U.py  (symbol of one cyclic term U(P1,P2,P3), then in x_i = 2P_i/E, y_i = z_i/E)
U(P1,P2,P3): entries 29 letters ['2', 'P1', 'P1 + P2 + P3', 'P1 + P2 - P3', 'P1 - P2 + P3', 'P1 - P2 - P3', 'P2', 'P3'] EO 0 OO 0
(2, 2) : 2*P3**2*(P1**2 + P2**2)/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1 + P2 + P3, 2) : -2*P3**2*(P1**2 + P2**2)/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(2, P1 - P2 - P3) : (P1**2 + 6*P1*P3 - P2**2 + P3**2)/(16*(P1 - P2 - P3)*(P1 - P2 + P3)**2*(P1 + P2 + P3))
(2, P1 + P2 + P3) : -(P1**3 - P1**2*P2 + 3*P1**2*P3 - P1*P2**2 - 6*P1*P2*P3 + 3*P1*P3**2 + P2**3 + 3*P2**2*P3 + 3*P2*P3**2 + P3**3)/(8*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3))
(2, P1 - P2 + P3) : (P1**2 - P2**2 - 6*P2*P3 - P3**2)/(16*(P1 - P2 - P3)**2*(P1 - P2 + P3)*(P1 + P2 + P3))
(P1 + P2 + P3, P1 + P2 + P3) : (P1**3 - P1**2*P2 + 3*P1**2*P3 - P1*P2**2 - 6*P1*P2*P3 + 3*P1*P3**2 + P2**3 + 3*P2**2*P3 + 3*P2*P3**2 + P3**3)/(8*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3))
(P1 + P2 + P3, P1 - P2 + P3) : -(P1**2 - P2**2 - 6*P2*P3 - P3**2)/(16*(P1 - P2 - P3)**2*(P1 - P2 + P3)*(P1 + P2 + P3))
(P1 + P2 + P3, P1) : -P1**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1 + P2 + P3, P3) : -P3**2*(P1**2 + P2**2)/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1 + P2 + P3, P1 - P2 - P3) : -(P1**2 + 6*P1*P3 - P2**2 + P3**2)/(16*(P1 - P2 - P3)*(P1 - P2 + P3)**2*(P1 + P2 + P3))
(2, P1) : P1**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1, 2) : P1**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1, P1 - P2 - P3) : (P1**2 + 6*P1*P3 - P2**2 + P3**2)/(16*(P1 - P2 - P3)*(P1 - P2 + P3)**2*(P1 + P2 + P3))
(P1, P1 + P2 + P3) : -(P1 + P2 + P3)/(16*(P1 - P2 - P3)**2*(P1 + P2 - P3))
(2, P3) : P3**2*(P1**2 + P2**2)/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1, P3) : P1**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(2, P2) : P2**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P1 + P2 + P3, P2) : -P2**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(2, P1 + P2 - P3) : P3*(P1**2 - 2*P1*P2 - P1*P3 + P2**2 - P2*P3)/(4*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 + P3))
(P1 + P2 + P3, P1 + P2 - P3) : -P3*(P1**2 - 2*P1*P2 - P1*P3 + P2**2 - P2*P3)/(4*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 + P3))
(P2, 2) : P2**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P2, P1 + P2 + P3) : -(P1 + P2 + P3)/(16*(P1 - P2 + P3)**2*(P1 + P2 - P3))
(P2, P3) : P2**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P2, P1 - P2 + P3) : (P1**2 - P2**2 - 6*P2*P3 - P3**2)/(16*(P1 - P2 - P3)**2*(P1 - P2 + P3)*(P1 + P2 + P3))
(P3, P1 + P2 + P3) : -P3*(P1**2 - 2*P1*P2 + P1*P3 + P2**2 + P2*P3)/(4*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3))
(P3, 2) : P3**2*(P1**2 + P2**2)/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P3, P1 + P2 - P3) : P3*(P1**2 - 2*P1*P2 - P1*P3 + P2**2 - P2*P3)/(4*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 + P3))
(P3, P1) : P1**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
(P3, P2) : P2**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))

entries in x,y basis: 7
entries involving E: []
ANTISYMMETRIC part (coefficient of p^q):
   ('x1', 'y1') (P1**2 + 6*P1*P3 - P2**2 + P3**2)/(32*(P1 - P2 - P3)*(P1 - P2 + P3)**2*(P1 + P2 + P3))
   ('x2', 'y2') (P1**2 - P2**2 - 6*P2*P3 - P3**2)/(32*(P1 - P2 - P3)**2*(P1 - P2 + P3)*(P1 + P2 + P3))
   ('x3', 'y3') P3*(P1**2 - 2*P1*P2 - P1*P3 + P2**2 - P2*P3)/(8*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 + P3))
SYMMETRIC part (coefficient of (p(x)q + q(x)p)/2 or p(x)p):
   ('x1', 'y1') (P1**2 + 6*P1*P3 - P2**2 + P3**2)/(32*(P1 - P2 - P3)*(P1 - P2 + P3)**2*(P1 + P2 + P3))
   ('x1', 'x3') P1**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
   ('x2', 'x3') P2**2*P3**2/((P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 - P3)*(P1 + P2 + P3))
   ('x2', 'y2') (P1**2 - P2**2 - 6*P2*P3 - P3**2)/(32*(P1 - P2 - P3)**2*(P1 - P2 + P3)*(P1 + P2 + P3))
   ('x3', 'y3') P3*(P1**2 - 2*P1*P2 - P1*P3 + P2**2 - P2*P3)/(8*(P1 - P2 - P3)**2*(P1 - P2 + P3)**2*(P1 + P2 + P3))


==> anc/triangle_derivation/results/tangent_lines.txt <==
# python3 tangent_lines.py  (discriminant of B in s3; -2 c2 on the six lines)
discriminant of B in s3: 4*(-P1 + s1)*(P1 + s1)*(-P2 + s2)*(P2 + s2)*(P1 - P2 - P3)*(P1 - P2 + P3)*(P1 + P2 - P3)*(P1 + P2 + P3)*(-P3 + s1 - s2)*(P3 + s1 - s2)
equals -4 qG xi1 xi2 xi3 (s1^2-P1^2)(s2^2-P2^2)((s1-s2)^2-P3^2): True
-2 c2 = kappa + 4 P1^2 s2^2 + 4 P2^2 s1^2 - 4 (P1^2+P2^2-P3^2) s1 s2: True
-2 c2 on s1 = P1        = (-P1**2 + 2*P1*s2 - P2**2 + P3**2)**2   perfect square: True
-2 c2 on s1 = -P1       = (P1**2 + 2*P1*s2 + P2**2 - P3**2)**2   perfect square: True
-2 c2 on s2 = P2        = (-P1**2 - P2**2 + 2*P2*s1 + P3**2)**2   perfect square: True
-2 c2 on s2 = -P2       = (P1**2 + P2**2 + 2*P2*s1 - P3**2)**2   perfect square: True
-2 c2 on s1 - s2 = P3   = (-P1**2 + P2**2 + P3**2 + 2*P3*s2)**2   perfect square: True
-2 c2 on s1 - s2 = -P3  = (P1**2 - P2**2 - P3**2 + 2*P3*s2)**2   perfect square: True


==> anc/triangle_derivation/run_lower_weight_general_P.sh <==
#!/bin/bash
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.
# Weight <= 1 parts of V in general P: the three cyclic terms U, then their sum (lower_weight_sum.py).
# Runs lower_weight_general_P.py for k = 0, 1, 2, then lower_weight_sum.py. Logs go to work/.
set -euo pipefail
cd "$(dirname "$0")"
mkdir -p work
python3 lower_weight_general_P.py 0 > work/lower_weight_U0.log 2>&1 &
python3 lower_weight_general_P.py 1 > work/lower_weight_U1.log 2>&1 &
wait
python3 lower_weight_general_P.py 2 plane,pole,polyA > work/lower_weight_U2a.log 2>&1 &
python3 lower_weight_general_P.py 2 polyB > work/lower_weight_U2b.log 2>&1 &
wait
python3 lower_weight_general_P.py 2 >> work/lower_weight_U2a.log 2>&1      # all four pieces present: stores the sum for U2
python3 lower_weight_sum.py 0 1 2 > work/lower_weight_sum.log 2>&1
python3 lower_weight_sum.py 0 > work/lower_weight_U0_alone.log 2>&1


==> anc/triangle_derivation/step1_s3_integral.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Step 1, the s3 integral, symbolic in P (one leg per site, X = P).
For W: the Cayley-Menger polynomial B in the site sums s_v, the polynomial part in s3, the residues at s3 = -P3 and on
the plane qG + 2 y12 = 0, -B at both poles, c2, and the evenness check.
For the pairing U(P1,P2,P3) = W(P1,P2,P3) + W(P2,P1,P3): polynomial part, residue at s3 = -P3 and plane residue of U,
and the check that the plane residue of U divided by Y Z is even in Y and in Z.
The results are stored in work/step1.json.gz (cache.py) for the later steps."""
import sympy as sp
import cache

s1, s2, s3 = sp.symbols('s1 s2 s3')
P1, P2, P3 = sp.symbols('P1 P2 P3', positive=True)
Y, Z = sp.symbols('Y Z')


def compute_W(verbose=False):
    X1, X2, X3 = P1, P2, P3; qG = P1 + P2 + P3
    y12, y23, y31 = (s1 + s2 - s3)/2, (s2 + s3 - s1)/2, (s1 + s3 - s2)/2
    M = sp.Matrix([[0,1,1,1,1],[1,0,P2**2,P1**2,y12**2],[1,P2**2,0,P3**2,y23**2],[1,P1**2,P3**2,0,y31**2],[1,y12**2,y23**2,y31**2,0]])
    B = sp.expand(M.det())
    F = y12*y23*y31/((X1 + s1)*(X2 + s2)*(X3 + s3)*(X2 + X3 + s1)*(qG + 2*y12))
    num, den = sp.fraction(sp.together(F))
    q, r = sp.div(sp.Poly(sp.expand(num), s3), sp.Poly(sp.expand(den), s3))
    q = sp.factor(q.as_expr())
    if verbose: print('polynomial part:', q)
    poles = [-X3, qG + s1 + s2]
    res = [sp.factor(sp.cancel((r.as_expr()/sp.diff(den, s3)).subs(s3, a))) for a in poles]
    if verbose:
        for a, c in zip(poles, res): print('pole', a, ' residue:', c)
    mB0 = sp.factor(-B.subs(s3, -X3))
    if verbose: print('-B(s3=-P3) =', mB0)
    c2 = sp.factor(sp.Poly(B, s3).coeff_monomial(s3**2))
    if verbose: print('c2 =', c2)
    plane = {s2: Y - qG/2, s1: Z - qG/2}
    mBp = sp.factor(sp.expand(-B.subs(s3, qG + s1 + s2).subs(plane)))
    if verbose: print('-B on plane (Y=y23, Z=y31):', mBp)
    cp = sp.factor(res[1].subs(plane))
    if verbose:
        print('residue on plane:', cp)
        print('even check: c/(YZ) even in Y:', sp.simplify(cp/(Y*Z) - (cp/(Y*Z)).subs(Y, -Y)) == 0, ' in Z:', sp.simplify(cp/(Y*Z) - (cp/(Y*Z)).subs(Z, -Z)) == 0)
    return dict(q=q, res=res, poles=poles, mB0=mB0, c2=c2, mBp=mBp, cp=cp, B=B)


def compute_U(d, verbose=False):
    sw = lambda e: e.subs({P1: P2, P2: P1, s1: s2, s2: s1, Y: Z, Z: Y}, simultaneous=True)
    qU = sp.factor(d['q'] + sw(d['q']))
    r0U = sp.factor(d['res'][0] + sw(d['res'][0]))
    cpU = sp.factor(d['cp'] + sw(d['cp']))
    if verbose:
        print('poly part U:', qU)
        print('residue at s3=-P3 for U:', r0U)
        print('plane residue U:', cpU)
        f = cpU/(Y*Z)
        print('U plane residue/(YZ) even in Y:', sp.simplify(f - f.subs(Y, -Y)) == 0, ' even in Z:', sp.simplify(f - f.subs(Z, -Z)) == 0)
    return dict(qU=qU, r0U=r0U, cpU=cpU)


def build(verbose=False):
    d = compute_W(verbose)
    du = compute_U(d, verbose)
    return {'W': d, 'U': du}


def load():
    """(d, du): the step-1 data of W and of U, from work/step1.json.gz (computed and stored if absent)."""
    st = cache.load_or_build('step1', build)
    return st['W'], st['U']


if __name__ == '__main__':
    st = build(verbose=True)
    cache.save('step1', st)


==> anc/triangle_derivation/step2_inner_integrals.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Step 2 for the master function U(P1,P2,P3) = W(P1,P2,P3) + W(P2,P1,P3), symbolic in P (one leg per site).
V = U(P1,P2,P3) + U(P2,P3,P1) + U(P3,P1,P2).
After step 1 (s3), U = 1/2 int over the (s1,s2) region of three terms:
  poly : pi (P1+P2+m) Nq / sqrt(-c2),  m = c1/(2(-c2)),  Nq = (qG+P3+s1+s2)/(8(P1+s1)(P2+s2)(P1+P3+s2)(P2+P3+s1))
  pole : r0 * pi * sqrt2 / |L|                       (pole s3 = -P3; -B there = L^2/2)
  plane: - pi * 8 qG Y Z / ((a^2-4Z^2)(b^2-4Y^2) sqrt(Qp))   in Y = y23 = s2+qG/2, Z = y31 = s1+qG/2  (pole s3 = qG+s1+s2)
Here the inner integral of each term is done in closed form; the outer 1D integrand is returned symbolically.
The plane and pole terms are stored in work/step2.json.gz (cache.py). The later steps use the polynomial term of
step2_polynomial_split.py, which is sliced so that no square root survives in the outer integrand."""
import sympy as sp
import cache, step1_s3_integral

d, du = step1_s3_integral.load()
s1, s2, s3 = sp.symbols('s1 s2 s3'); P1, P2, P3 = sp.symbols('P1 P2 P3', positive=True)
Y, Z, x, t = sp.symbols('Y Z x t')
qG = P1 + P2 + P3
B = d['B']
SAMPLE = {P1: sp.Rational(7, 5), P2: sp.Rational(7, 10), P3: sp.Integer(1)}

def sgn_on(expr, var, ranges):
    """sign of expr (a polynomial in var, P) at sample P over sample var values; asserts constancy."""
    vals = []
    for v in ranges:
        val = expr.subs(var, v).subs(SAMPLE)
        vals.append(sp.sign(sp.N(val, 30)))
    assert all(s == vals[0] for s in vals) and vals[0] != 0, (expr, vals)
    return vals[0]

def sqrt_poly(expr, var, ranges):
    """sqrt of expr: if expr = c * poly^2 with c > 0, return sqrt(c) * |poly| with the sign fixed on the sample region."""
    cst, fl = sp.factor_list(sp.expand(expr))
    if all(m % 2 == 0 for f, m in fl) and cst > 0:
        root = sp.sqrt(cst)*sp.Mul(*[f**(m//2) for f, m in fl])
        return sgn_on(root, var, ranges)*root, True
    return sp.sqrt(expr), False

# ---------------------------------------------------------------- generic inner antiderivatives
def quad_coeffs(Q, v):
    Pq = sp.Poly(sp.expand(Q), v); return [Pq.coeff_monomial(v**k) for k in (2, 1, 0)]

def F_inv_lin_sqrt(p, Q, v, sQx, sQp):
    """antiderivative of 1/((v-p) sqrt(Q(v))), Q(p) > 0; sQx = sqrt(Q(v)), sQp = sqrt(Q(p))."""
    Qp_ = sp.expand(Q.subs(v, p)); dQp = sp.expand(sp.diff(Q, v).subs(v, p))
    return -sp.log((2*Qp_ + dQp*(v - p) + 2*sQp*sQx)/(v - p))/sQp

def F_poly_sqrt(n, Q, v, sQx):
    A, Bc, C = quad_coeffs(Q, v)
    J0 = sp.log(2*sp.sqrt(A)*sQx + 2*A*v + Bc)/sp.sqrt(A)
    J = [J0, sQx/A - Bc/(2*A)*J0]
    for k in range(2, n + 1):
        J.append((v**(k-1)*sQx - (k - sp.Rational(1, 2))*Bc*J[k-1] - (k - 1)*C*J[k-2])/(k*A))
    return J[n]

def F_poly_sqrt3(n, Q, v, sQx):
    """int v^n / Q^{3/2}, n = 0, 1, 2."""
    A, Bc, C = quad_coeffs(Q, v); D = 4*A*C - Bc**2
    if n == 0: return 2*(2*A*v + Bc)/(D*sQx)
    if n == 1: return -2*(Bc*v + 2*C)/(D*sQx)
    if n == 2:  # v^2/Q^{3/2} = (1/A)[1/sqrt(Q) - (Bc v + C)/Q^{3/2}]
        return (F_poly_sqrt(0, Q, v, sQx) - Bc*F_poly_sqrt3(1, Q, v, sQx) - C*F_poly_sqrt3(0, Q, v, sQx))/A
    raise ValueError

def F_inv_lin_sqrt3(p, Q, v, sQx, sQp):
    """int 1/((v-p) Q^{3/2}) = (1/Q(p)) [ int 1/((v-p)sqrt Q) - int (A(v+p)+B)/Q^{3/2} ]."""
    A, Bc, C = quad_coeffs(Q, v); Qp_ = sp.expand(Q.subs(v, p))
    return (F_inv_lin_sqrt(p, Q, v, sQx, sQp) - A*F_poly_sqrt3(1, Q, v, sQx) - (A*p + Bc)*F_poly_sqrt3(0, Q, v, sQx))/Qp_

def antideriv(R, Q, v, power, sqrt_at):
    """antiderivative of R(v)/Q(v)^power (power = 1/2 or 3/2); sqrt_at(point) gives sqrt(Q(point)) (rationalized if possible)."""
    sQx = sp.Symbol('SQX')     # placeholder for sqrt(Q(v)); substituted at the bounds
    parts = sp.apart(sp.together(R), v, full=False)
    out = 0
    for term in sp.Add.make_args(parts):
        num, den = sp.fraction(sp.factor(term))
        if not den.has(v):
            for (k,), co in sp.Poly(sp.expand(term), v).terms():
                out += co*(F_poly_sqrt(k, Q, v, sQx) if power == sp.Rational(1, 2) else F_poly_sqrt3(k, Q, v, sQx))
            continue
        fl = sp.factor_list(den); const = fl[0]; lin = None; m = 0
        for f, mult in fl[1]:
            if f.has(v): lin, m = f, mult
            else: const *= f**mult
        assert m == 1 and sp.degree(lin, v) == 1 and not num.has(v), term
        p = sp.solve(lin, v)[0]; coef = num/(const*sp.Poly(lin, v).LC())
        sQp = sqrt_at(p)
        out += coef*(F_inv_lin_sqrt(p, Q, v, sQx, sQp) if power == sp.Rational(1, 2) else F_inv_lin_sqrt3(p, Q, v, sQx, sQp))
    return out, sQx

def evaluate(Fexpr, sQx, v, bound, sqrt_at):
    return Fexpr.subs(sQx, sqrt_at(bound)).subs(v, bound)

# ---------------------------------------------------------------- the three terms of U
def plane_term():
    """returns list of (Zlo, Zhi, integrand(Z)) for -pi * 8 qG Z/(a^2-4Z^2) * int dY Y/((b^2-4Y^2) sqrt(Qp)), u = Y^2."""
    a, b = P1 - P2 - P3, P1 - P2 + P3
    u = sp.Symbol('u')
    Qp = sp.expand(d['mBp'].subs(Y, sp.sqrt(u)))           # quadratic in u
    y0, z0 = P2 + qG/2, P1 + qG/2
    Zs = [z0 + sp.Rational(k, 7)*P3 for k in (1, 3, 6)] + [y0 + P3 + k for k in (1, 3, 10)]
    def sqrt_at(point):
        r, ok = sqrt_poly(Qp.subs(u, point), Z, Zs)
        return r
    # integrand in u: Y dY/((b^2-4Y^2) sqrt Q) = du/(2 (b^2 - 4u) sqrt Q)
    R = 1/(2*(b**2 - 4*u))
    Fu, sQx = antideriv(R, Qp, u, sp.Rational(1, 2), sqrt_at)
    pref = -sp.pi*8*qG*Z/(a**2 - 4*Z**2)
    pieces = []
    for (Za, Zb, ylo) in [(z0, y0 + P3, y0), (y0 + P3, sp.oo, Z - P3)]:
        hi = evaluate(Fu, sQx, u, (Z + P3)**2, sqrt_at); lo = evaluate(Fu, sQx, u, ylo**2, sqrt_at)
        pieces.append((Za, Zb, pref*(hi - lo)/2))           # 1/2 from U = 1/2 int ...
    return pieces

def s_terms():
    """poly and pole terms in (s1, s2): outer s1, inner s2 in [max(P2, s1-P3), s1+P3]."""
    c2 = sp.Poly(B, s3).coeff_monomial(s3**2); c1 = sp.Poly(B, s3).coeff_monomial(s3)
    Qc = sp.expand(-c2)
    S1s = [P1 + sp.Rational(k, 7)*(P2 + P3 - P1) for k in (1, 3, 6)] + [P2 + P3 + k for k in (1, 3, 10)]
    def sqrt_at_c(point):
        r, ok = sqrt_poly(Qc.subs(s2, point), s1, S1s); return r
    Nq = (qG + P3 + s1 + s2)/(8*(P1 + s1)*(P2 + s2)*(P1 + P3 + s2)*(P2 + P3 + s1))
    F1, q1 = antideriv((P1 + P2)*Nq, Qc, s2, sp.Rational(1, 2), sqrt_at_c); F1 = sp.pi*F1
    F2, q2 = antideriv(c1*Nq/2, Qc, s2, sp.Rational(3, 2), sqrt_at_c); F2 = sp.pi*F2
    # pole term: rational
    L = sp.expand(sp.sqrt(2*d['mB0']))                     # -B(-P3) = L^2/2 ; sqrt via factor
    cst, fl = sp.factor_list(sp.expand(2*d['mB0'])); Lp = sp.Mul(*[f**(m//2) for f, m in fl])
    assert cst == 1, cst
    sgnL = 1   # L > 0 on the whole region
    R0 = du['r0U']/Lp
    F3 = 0
    for term in sp.Add.make_args(sp.apart(sp.together(R0), s2, full=False)):
        num, den = sp.fraction(sp.factor(term))
        if not den.has(s2):
            F3 += sp.integrate(sp.expand(term), s2); continue
        fl = sp.factor_list(den); const = fl[0]; lin = None; m = 0
        for f, mult in fl[1]:
            if f.has(s2): lin, m = f, mult
            else: const *= f**mult
        assert m == 1 and sp.degree(lin, s2) == 1 and not num.has(s2), term
        F3 += num/(const*sp.Poly(lin, s2).LC())*sp.log(lin)
    F3 = sp.pi*sp.sqrt(2)*sgnL*F3
    pieces = []
    for (Sa, Sb, lo) in [(P1, P2 + P3, P2), (P2 + P3, sp.oo, s1 - P3)]:
        hi = s1 + P3
        vpoly = (evaluate(F1, q1, s2, hi, sqrt_at_c) - evaluate(F1, q1, s2, lo, sqrt_at_c)
               + evaluate(F2, q2, s2, hi, sqrt_at_c) - evaluate(F2, q2, s2, lo, sqrt_at_c))
        vpole = F3.subs(s2, hi) - F3.subs(s2, lo)
        pieces.append((Sa, Sb, vpoly/2, vpole/2))
    return pieces

def build():
    return {'plane': plane_term(), 's': s_terms()}

def load():
    """{'plane': [(Za, Zb, integrand)], 's': [(Sa, Sb, poly, pole)]}, from work/step2.json.gz (computed and stored if absent)."""
    return cache.load_or_build('step2', build)

if __name__ == '__main__':
    pl = plane_term(); print('plane term done', flush=True)
    st = s_terms(); print('pole and polynomial terms done', flush=True)
    cache.save('step2', {'plane': pl, 's': st})


==> anc/triangle_derivation/step2_polynomial_split.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Step 2 for the polynomial term of U, sliced so that no square root survives in the outer integrand.
Nq = (qG+P3+s1+s2)/(8(P1+s1)(P2+s2)(P1+P3+s2)(P2+P3+s1)) splits, since qG+P3+s1+s2 = (P2+P3+s1)+(P1+P3+s2), into
  Na = 1/(8(P1+s1)(P2+s2)(P1+P3+s2))   (its only pole line not tangent to the conic -c2 = 0 is s2 = -(P1+P3): horizontal)
  Nb = 1/(8(P1+s1)(P2+s2)(P2+P3+s1))   (its only such line is s1 = -(P2+P3): vertical)
Na is integrated over s1 first (horizontal slices), Nb over s2 first (vertical slices).  Every remaining square root of -c2
is then taken on a line tangent to the conic (s1 = +-P1, s2 = +-P2, s1 - s2 = +-P3) and is a perfect square.
The pieces of U (plane and pole terms from step2_inner_integrals.py, polyA and polyB from here) are stored in
work/pieces.json.gz (cache.py); load_pieces() returns them and computes them if absent."""
import sympy as sp
import cache
import step2_inner_integrals as U2
from step2_inner_integrals import P1, P2, P3, s1, s2, s3, qG, B, antideriv, evaluate, sqrt_poly

c2 = sp.Poly(B, s3).coeff_monomial(s3**2); c1 = sp.Poly(B, s3).coeff_monomial(s3)
Qc = sp.expand(-c2)
Na = 1/(8*(P1 + s1)*(P2 + s2)*(P1 + P3 + s2))
Nb = 1/(8*(P1 + s1)*(P2 + s2)*(P2 + P3 + s1))
assert sp.cancel(Na + Nb - (qG + P3 + s1 + s2)/(8*(P1 + s1)*(P2 + s2)*(P1 + P3 + s2)*(P2 + P3 + s1))) == 0

def poly_pieces(N, inner, outer, lo_const, brk, samples):
    """pieces (a, b, integrand(outer)) of (1/2) pi int [(P1+P2) N/sqrt(Qc) + c1 N/(2 Qc^{3/2})] over the region."""
    def sqrt_at(point):
        r, ok = sqrt_poly(Qc.subs(inner, point), outer, samples)
        assert ok, ('not a perfect square', inner, point)
        return r
    F1, q1 = antideriv((P1 + P2)*N, Qc, inner, sp.Rational(1, 2), sqrt_at)
    F2, q2 = antideriv(c1*N/2, Qc, inner, sp.Rational(3, 2), sqrt_at)
    hi = outer + P3
    out = []
    for (a, b, lo) in [(sp.Integer(0) + lo_const[0], brk, lo_const[1]), (brk, sp.oo, outer - P3)]:
        v = (evaluate(F1, q1, inner, hi, sqrt_at) - evaluate(F1, q1, inner, lo, sqrt_at)
             + evaluate(F2, q2, inner, hi, sqrt_at) - evaluate(F2, q2, inner, lo, sqrt_at))
        out.append((a, b, sp.pi*v/2))
    return out

def build(verbose=False):
    S1s = [P1 + sp.Rational(k, 7)*(P2 + P3 - P1) for k in (1, 3, 6)] + [P2 + P3 + k for k in (1, 3, 10)]
    S2s = [P2 + sp.Rational(k, 7)*(P1 + P3 - P2) for k in (1, 3, 6)] + [P1 + P3 + k for k in (1, 3, 10)]
    # Nb: inner s2 in [max(P2, s1-P3), s1+P3], outer s1 from P1, break at s1 = P2+P3
    pb = poly_pieces(Nb, s2, s1, (P1, P2), P2 + P3, S1s)
    if verbose: print('Nb done', flush=True)
    # Na: inner s1 in [max(P1, s2-P3), s2+P3], outer s2 from P2, break at s2 = P1+P3
    pa = poly_pieces(Na, s1, s2, (P2, P1), P1 + P3, S2s)
    if verbose: print('Na done', flush=True)
    st2 = U2.load()
    pole = [(a, b, eq) for (a, b, ep, eq) in st2['s']]
    return {'plane': st2['plane'], 'pole': pole, 'polyA': pa, 'polyB': pb}

def load_pieces():
    """{'plane', 'pole', 'polyA', 'polyB'}: lists of (a, b, integrand) of U, from work/pieces.json.gz (computed if absent)."""
    return cache.load_or_build('pieces', build)

if __name__ == '__main__':
    D = build(verbose=True)
    cache.save('pieces', D)
    pa, pb = D['polyA'], D['polyB']
    for nm, pcs in (('polyA', pa), ('polyB', pb)):
        for a, b, e in pcs:
            sq = [q for q in e.atoms(sp.Pow) if q.exp.q == 2]
            print(nm, a, b, 'ops', sp.count_ops(e), 'radicals', sq)


==> anc/triangle_derivation/symbol_engine.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Exact weight-2 symbol of the last (one-dimensional) integrals, symbolic in P1, P2, P3 (the same as
symbol_engine_line.py, with the factorizations over Q[P1, P2, P3] instead of Q[lam]).

For an integrand  f(v) = sum_g K_g(v) log|arg_g(v)| + R0(v)  integrated over [a, b], only the simple-pole parts of K_g
give weight two.  With arg = kappa * prod_j (v - c_j)^{e_j} and a simple pole p of K_g with coefficient r,
    int^v log|arg|/(v'-p) dv'  has symbol  kappa (x) (v-p) + (v-p) (x) kappa
                                          + sum_j e_j [ (v-c_j)(x)(v-p) - (v-c_j)(x)(c_j-p) + (v-p)(x)(c_j-p) ]   (c_j != p)
                                          + sum_j e_j (v-c_j)(x)(v-c_j)                                         (c_j == p)
up to v-independent terms, which cancel between the two ends.  At v = oo every letter that contains v becomes LAM.
Poles that are roots of an irreducible quadratic q(v) over Q(lam) come in conjugate pairs p, pbar = (-b -+ w)/(2a), w^2 = disc.
Their contribution is written with norms N(x) = x xbar (in Q(lam)) and odd classes o(x) = x/xbar:
    r X(x)Y + conj = 1/2 [ al N X (x) N Y + al oX (x) oY + be w (N X (x) oY + oX (x) N Y) ],   r = al + be w.
Odd classes are keyed by t with x ~ 1 + t sqrt(s) (s the square-free part of disc)."""
import sympy as sp
from step2_inner_integrals import P1, P2, P3, s1, Z

lam = sp.Symbol('lam'); W = sp.Symbol('W')         # W stands for sqrt(disc) of the pair being processed
R2 = sp.Symbol('R2')                                # sqrt(2) inside logs and coefficients
from step2_inner_integrals import P1 as _P1, P2 as _P2, P3 as _P3
PG = [_P1, _P2, _P3]                                # parameters (multivariate version)
LAM = sp.Symbol('LAM')                              # the letter 'v' at v = oo

# ------------------------------------------------------------------ field Q(lam)(W), W^2 = Delta
def kred(e, Delta):
    """reduce e in Q(lam)(W) to (al, be) with e = al + be W."""
    e = sp.together(e)
    n, d = sp.fraction(e)
    n = sp.Poly(sp.expand(n), W); d = sp.Poly(sp.expand(d), W)
    m = sp.Poly(W**2 - Delta, W)
    n = n.rem(m); d = d.rem(m)
    n0, n1 = n.coeff_monomial(1), n.coeff_monomial(W)
    d0, d1 = d.coeff_monomial(1), d.coeff_monomial(W)
    den = sp.expand(d0**2 - d1**2*Delta)
    al = sp.cancel((n0*d0 - n1*d1*Delta)/den); be = sp.cancel((n1*d0 - n0*d1)/den)
    return al, be

def sqfree(Delta):
    """Delta = s * f^2 with s a square-free polynomial in lam (integer content square free); returns (s, f)."""
    num, den = sp.fraction(sp.cancel(sp.together(Delta)))
    prod = sp.expand(num*den)                      # Delta = prod / den^2
    c, fl = sp.factor_list(prod, *PG)
    c = sp.Rational(c); N = c.p*c.q                # c = N / q^2
    s = sp.Integer(-1 if N < 0 else 1); f = sp.Rational(1, c.q)
    for pr, m in sp.factorint(abs(N)).items():
        s *= pr**(m % 2); f *= pr**(m//2)
    for g, m in fl:
        s *= g**(m % 2); f *= g**(m//2)
    f = f/den
    assert sp.cancel(s*f**2 - Delta) == 0, (Delta, s, f)
    return sp.expand(s), sp.cancel(f)

# ------------------------------------------------------------------ symbol container
class Sym:
    def __init__(self):
        self.EE = {}          # (e1, e2) -> coeff      e = raw element of Q(lam) or LAM
        self.EO = {}          # (s, (tagA, A), (tagB, B)) -> coeff of sqrt(s) ; tags 'E' or 'O'
        self.OO = {}          # (s, tA, tB) -> coeff
    def add(self, d, k, c):
        if c == 0: return
        d[k] = d.get(k, 0) + c
    def add_EE(self, x, y, c): self.add(self.EE, (x, y), c)
    def merge(self, o, scale=1):
        for k, v in o.EE.items(): self.add(self.EE, k, scale*v)
        for k, v in o.EO.items(): self.add(self.EO, k, scale*v)
        for k, v in o.OO.items(): self.add(self.OO, k, scale*v)

# ------------------------------------------------------------------ integrand decomposition
def log_groups(f, v):
    """f -> ({log-arg: coeff}, rest)."""
    f = sp.expand(f, log=False, power_base=False, power_exp=False).subs(sp.sqrt(2), R2)
    groups = {}; rest = 0
    for term in sp.Add.make_args(f):
        lg = [x for x in sp.Mul.make_args(term) if isinstance(x, sp.log)]
        if not lg: rest += term; continue
        assert len(lg) == 1, term
        co = sp.Mul(*[x for x in sp.Mul.make_args(term) if x is not lg[0]])
        groups[lg[0].args[0]] = groups.get(lg[0].args[0], 0) + co
    return groups, rest

def lin_factors(arg, v):
    """arg = kappa * prod (v - c)^e ; returns kappa, [(c, e)]."""
    num, den = sp.fraction(sp.together(arg))
    kappa = sp.Integer(1); out = []
    for part, sg in ((num, 1), (den, -1)):
        cst, fl = sp.factor_list(sp.expand(part), v, *PG, R2)
        kappa *= cst**sg
        for g, m in fl:
            if g.has(v):
                assert not g.has(R2), ('sqrt2 inside a v-dependent letter', g)
                pg = sp.Poly(g, v); assert pg.degree() == 1, g
                lc = pg.LC(); c = sp.cancel(-pg.coeff_monomial(1)/lc)
                kappa *= lc**(sg*m); out.append((c, sg*m))
            else:
                kappa *= g**(sg*m)
    # merge equal c
    mg = {}
    for c, e in out: mg[c] = mg.get(c, 0) + e
    return sp.cancel(kappa), [(c, e) for c, e in mg.items() if e != 0]

def poles(K, v):
    """simple-pole data of the rational function K(v): rational poles [(p, r)], quadratic pairs [(q-coeffs, (al, be), Delta)]."""
    K = sp.cancel(sp.together(K))
    num, den = sp.fraction(K)
    cst, fl = sp.factor_list(sp.expand(den), v, *PG, R2)
    lin, quad = [], []
    for g, m in fl:
        if not g.has(v): continue
        pg = sp.Poly(g, v); dg = pg.degree()
        if dg == 1:
            p = sp.cancel(-pg.coeff_monomial(1)/pg.LC())
            gfun = sp.cancel(K*(v - p)**m)
            r = sp.diff(gfun, v, m - 1).subs(v, p)/sp.factorial(m - 1)
            lin.append((p, sp.cancel(r), m))
        elif dg == 2:
            a, b, c = [pg.coeff_monomial(v**k) for k in (2, 1, 0)]
            Delta = sp.expand(b**2 - 4*a*c)
            p = (-b + W)/(2*a)
            rest = sp.cancel(K*g**m)               # K = rest / g^m ; g = a (v-p)(v-pbar)
            gfun = rest/(a**m*(v - (-b - W)/(2*a))**m)
            r = sp.diff(gfun, v, m - 1).subs(v, p)/sp.factorial(m - 1)
            al, be = kred(r, Delta)
            quad.append(((a, b, c), (al, be), Delta, m))
        else:
            raise ValueError('pole factor of degree %d: %s' % (dg, g))
    return lin, quad

# ------------------------------------------------------------------ symbol of one log group over [a, b]
def endpoint_terms(vv, kappa, cs, p):
    """list of (X, Y, coeff) for S(v) at v = vv (vv may be oo); X, Y raw elements (may contain W)."""
    out = []
    if vv == sp.oo:
        etot = sum(e for c, e in cs)
        out.append((LAM, LAM, etot)); out.append((kappa, LAM, 1)); out.append((LAM, kappa, 1))
        return out
    vp = sp.cancel(vv - p)
    assert vp != 0, 'pole at endpoint'
    if p.has(W):
        # algebraic pole: keep (v-p)(x)[kappa prod (c-p)^e] as one element so that its odd class is computed once
        prod = kappa
        for c, e in cs: prod *= (c - p)**e
        out.append((kappa, vp, 1)); out.append((vp, prod, 1))
        for c, e in cs:
            vc = sp.cancel(vv - c)
            if vc != 0:
                out.append((vc, vp, e)); out.append((vc, sp.cancel(c - p), -e))
        return out
    out.append((kappa, vp, 1)); out.append((vp, kappa, 1))
    for c, e in cs:
        vc = sp.cancel(vv - c)
        if sp.cancel(c - p) == 0:
            if vc != 0: out.append((vc, vc, e))
            continue
        cp = sp.cancel(c - p)
        if vc != 0:
            out.append((vc, vp, e)); out.append((vc, cp, -e))
        out.append((vp, cp, e))
    return out

def is_alg(x): return isinstance(x, sp.Basic) and x.has(W)

def norm_odd(x, Delta, s, f):
    """x in Q(lam)(W): returns (N(x), odd key t or None); x ~ 1 + t sqrt(s)."""
    A, B = kred(x, Delta)
    Nx = sp.cancel(A**2 - B**2*Delta)
    if B == 0: return Nx, None
    if A == 0: return Nx, None                     # x ~ sqrt(s): odd part is torsion
    return Nx, sp.cancel(B*f/A)

def add_pair_term(S, X, Y, al, be, Delta, s, f):
    """add r X(x)Y + conj with r = al + be W (X, Y may contain W)."""
    def parts(x):
        if is_alg(x):
            Nx, t = norm_odd(x, Delta, s, f)
            return [('N', Nx, sp.Rational(1, 2))] + ([('O', t, sp.Rational(1, 2))] if t is not None else [])
        return [('N', x, 1)]                         # x in Q(lam): x = 1/2 N(x) with N = x^2, i.e. weight 1 on x
    for ta, xa, wa in parts(X):
        for tb, xb, wb in parts(Y):
            # r X(x)Y + conj = sum over parts with (r + conj r) for even parts, (r - conj r) for one odd part
            if ta == 'N' and tb == 'N':
                # X(x)Y with X, Y even: coefficient (r + rbar) = 2 al ; N parts carry weights wa, wb
                S.add_EE(xa, xb, 2*al*wa*wb)
            elif ta == 'O' and tb == 'O':
                S.add(S.OO, (s, xa, xb), 2*al*wa*wb)
            else:
                key = (s, (ta, xa), (tb, xb))
                S.add(S.EO, key, 2*be*wa*wb)         # coefficient of sqrt(s): the caller passes be*f

def group_symbol(K, arg, v, a, b):
    S = Sym()
    kappa, cs = lin_factors(arg, v)
    lin, quad = poles(K, v)
    for p, r, m in lin:
        if r == 0: continue
        for vv, sg in ((b, 1), (a, -1)):
            for X, Y, c in endpoint_terms(vv, kappa, cs, p):
                S.add_EE(X, Y, sg*c*r)
    for (qa, qb, qc), (al, be), Delta, m in quad:
        if al == 0 and be == 0: continue
        s, f = sqfree(Delta)
        p = (-qb + W)/(2*qa)
        # be W = be f sqrt(s): store the coefficient of sqrt(s)
        for vv, sg in ((b, 1), (a, -1)):
            for X, Y, c in endpoint_terms(vv, kappa, cs, p):
                add_pair_term(S, X, Y, sg*c*al, sg*c*be*f, Delta, s, f)
    return S

def integral_symbol(f, v, a, b, verbose=False):
    groups, rest = log_groups(f, v)
    S = Sym()
    for arg, K in groups.items():
        S.merge(group_symbol(K, arg, v, a, b))
        if verbose: print('   group done', flush=True)
    return S

# ------------------------------------------------------------------ canonical letters
_fac_cache = {}
def factor_letter(x):
    """x in Q(lam) (or LAM) -> {letter: multiplicity}; letters: LAM, primes (Integer), monic-normalized irreducible polys in lam."""
    if x == LAM: return {LAM: 1}
    key = sp.srepr(x)
    if key in _fac_cache: return _fac_cache[key]
    x = sp.cancel(x); assert not x.has(W), x
    num, den = sp.fraction(x)
    out = {}
    for part, sg in ((num, 1), (den, -1)):
        cst, fl = sp.factor_list(sp.expand(part), *PG, R2)
        cst = sp.Rational(cst)
        for pr, m in sp.factorint(abs(cst.p)).items(): out[sp.Integer(pr)] = out.get(sp.Integer(pr), 0) + sg*m
        for pr, m in sp.factorint(cst.q).items(): out[sp.Integer(pr)] = out.get(sp.Integer(pr), 0) - sg*m
        for g, m in fl:
            if g == R2:
                out[sp.Integer(2)] = out.get(sp.Integer(2), 0) + sg*sp.Rational(m, 2); continue
            assert not g.has(R2), ('sqrt2 inside a letter', g)
            pg = sp.Poly(g, *PG)
            cont, prim = pg.primitive()
            if prim.LC() < 0: prim = -prim
            gg = prim.as_expr()
            for pr, mm in sp.factorint(abs(sp.Rational(cont).p)).items(): out[sp.Integer(pr)] = out.get(sp.Integer(pr), 0) + sg*m*mm
            out[gg] = out.get(gg, 0) + sg*m
    out = {k: v for k, v in out.items() if v != 0}
    _fac_cache[key] = out
    return out

def canon_EE(EE):
    out = {}
    for (x, y), c in EE.items():
        fx = factor_letter(x); fy = factor_letter(y)
        for lx, mx in fx.items():
            for ly, my in fy.items():
                k = (lx, ly); out[k] = out.get(k, 0) + c*mx*my
    return {k: sp.cancel(v) for k, v in out.items() if sp.cancel(v) != 0}

# ------------------------------------------------------------------ symbol of eq. (closedform)
def target_symbol(X):
    """symbol of V/(sqrt2 pi) from eq. (closedform): Li2(y) -> -(1-y)(x)y with 1-y = x, log a log b -> a(x)b + b(x)a."""
    X1, X2, X3 = X; E = X1 + X2 + X3; z = [E - 2*x for x in X]; zz = z[0]*z[1]*z[2]
    S = Sym(); xl = [2*x/E for x in X]; yl = [zi/E for zi in z]
    for i in range(3):
        S.add_EE(xl[i], yl[i], -sp.Rational(1, 8)*(X[i]/zz + 8*X1*X2*X3*X[i]*z[i]/(E*zz**2)))
    for i in range(3):
        for j in range(i + 1, 3):
            c = 2*X1*X2*X3*X[i]*X[j]/(E*zz**2)
            S.add_EE(xl[i], xl[j], c); S.add_EE(xl[j], xl[i], c)
    return S


==> anc/triangle_derivation/symbol_engine_line.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Exact weight-2 symbol of the last (one-dimensional) integrals, along a rational line P = P0 + lam*d.

For an integrand  f(v) = sum_g K_g(v) log|arg_g(v)| + R0(v)  integrated over [a, b], only the simple-pole parts of K_g
give weight two.  With arg = kappa * prod_j (v - c_j)^{e_j} and a simple pole p of K_g with coefficient r,
    int^v log|arg|/(v'-p) dv'  has symbol  kappa (x) (v-p) + (v-p) (x) kappa
                                          + sum_j e_j [ (v-c_j)(x)(v-p) - (v-c_j)(x)(c_j-p) + (v-p)(x)(c_j-p) ]   (c_j != p)
                                          + sum_j e_j (v-c_j)(x)(v-c_j)                                         (c_j == p)
up to v-independent terms, which cancel between the two ends.  At v = oo every letter that contains v becomes LAM.
Poles that are roots of an irreducible quadratic q(v) over Q(lam) come in conjugate pairs p, pbar = (-b -+ w)/(2a), w^2 = disc.
Their contribution is written with norms N(x) = x xbar (in Q(lam)) and odd classes o(x) = x/xbar:
    r X(x)Y + conj = 1/2 [ al N X (x) N Y + al oX (x) oY + be w (N X (x) oY + oX (x) N Y) ],   r = al + be w.
Odd classes are keyed by t with x ~ 1 + t sqrt(s) (s the square-free part of disc)."""
import sympy as sp
from step2_inner_integrals import P1, P2, P3, s1, Z

lam = sp.Symbol('lam'); W = sp.Symbol('W')         # W stands for sqrt(disc) of the pair being processed
R2 = sp.Symbol('R2')                                # sqrt(2) inside logs and coefficients
LAM = sp.Symbol('LAM')                              # the letter 'v' at v = oo

# ------------------------------------------------------------------ field Q(lam)(W), W^2 = Delta
def kred(e, Delta):
    """reduce e in Q(lam)(W) to (al, be) with e = al + be W."""
    e = sp.together(e)
    n, d = sp.fraction(e)
    n = sp.Poly(sp.expand(n), W); d = sp.Poly(sp.expand(d), W)
    m = sp.Poly(W**2 - Delta, W)
    n = n.rem(m); d = d.rem(m)
    n0, n1 = n.coeff_monomial(1), n.coeff_monomial(W)
    d0, d1 = d.coeff_monomial(1), d.coeff_monomial(W)
    den = sp.expand(d0**2 - d1**2*Delta)
    al = sp.cancel((n0*d0 - n1*d1*Delta)/den); be = sp.cancel((n1*d0 - n0*d1)/den)
    return al, be

def sqfree(Delta):
    """Delta = s * f^2 with s a square-free polynomial in lam (integer content square free); returns (s, f)."""
    num, den = sp.fraction(sp.cancel(sp.together(Delta)))
    prod = sp.expand(num*den)                      # Delta = prod / den^2
    c, fl = sp.factor_list(prod, lam)
    c = sp.Rational(c); N = c.p*c.q                # c = N / q^2
    s = sp.Integer(-1 if N < 0 else 1); f = sp.Rational(1, c.q)
    for pr, m in sp.factorint(abs(N)).items():
        s *= pr**(m % 2); f *= pr**(m//2)
    for g, m in fl:
        s *= g**(m % 2); f *= g**(m//2)
    f = f/den
    assert sp.cancel(s*f**2 - Delta) == 0, (Delta, s, f)
    return sp.expand(s), sp.cancel(f)

# ------------------------------------------------------------------ symbol container
class Sym:
    def __init__(self):
        self.EE = {}          # (e1, e2) -> coeff      e = raw element of Q(lam) or LAM
        self.EO = {}          # (s, (tagA, A), (tagB, B)) -> coeff of sqrt(s) ; tags 'E' or 'O'
        self.OO = {}          # (s, tA, tB) -> coeff
    def add(self, d, k, c):
        if c == 0: return
        d[k] = d.get(k, 0) + c
    def add_EE(self, x, y, c): self.add(self.EE, (x, y), c)
    def merge(self, o, scale=1):
        for k, v in o.EE.items(): self.add(self.EE, k, scale*v)
        for k, v in o.EO.items(): self.add(self.EO, k, scale*v)
        for k, v in o.OO.items(): self.add(self.OO, k, scale*v)

# ------------------------------------------------------------------ integrand decomposition
def log_groups(f, v):
    """f -> ({log-arg: coeff}, rest)."""
    f = sp.expand(f, log=False, power_base=False, power_exp=False).subs(sp.sqrt(2), R2)
    groups = {}; rest = 0
    for term in sp.Add.make_args(f):
        lg = [x for x in sp.Mul.make_args(term) if isinstance(x, sp.log)]
        if not lg: rest += term; continue
        assert len(lg) == 1, term
        co = sp.Mul(*[x for x in sp.Mul.make_args(term) if x is not lg[0]])
        groups[lg[0].args[0]] = groups.get(lg[0].args[0], 0) + co
    return groups, rest

def lin_factors(arg, v):
    """arg = kappa * prod (v - c)^e ; returns kappa, [(c, e)]."""
    num, den = sp.fraction(sp.together(arg))
    kappa = sp.Integer(1); out = []
    for part, sg in ((num, 1), (den, -1)):
        cst, fl = sp.factor_list(sp.expand(part), v, lam, R2)
        kappa *= cst**sg
        for g, m in fl:
            if g.has(v):
                assert not g.has(R2), ('sqrt2 inside a v-dependent letter', g)
                pg = sp.Poly(g, v); assert pg.degree() == 1, g
                lc = pg.LC(); c = sp.cancel(-pg.coeff_monomial(1)/lc)
                kappa *= lc**(sg*m); out.append((c, sg*m))
            else:
                kappa *= g**(sg*m)
    # merge equal c
    mg = {}
    for c, e in out: mg[c] = mg.get(c, 0) + e
    return sp.cancel(kappa), [(c, e) for c, e in mg.items() if e != 0]

def poles(K, v):
    """simple-pole data of the rational function K(v): rational poles [(p, r)], quadratic pairs [(q-coeffs, (al, be), Delta)]."""
    K = sp.cancel(sp.together(K))
    num, den = sp.fraction(K)
    cst, fl = sp.factor_list(sp.expand(den), v, lam, R2)
    lin, quad = [], []
    for g, m in fl:
        if not g.has(v): continue
        pg = sp.Poly(g, v); dg = pg.degree()
        if dg == 1:
            p = sp.cancel(-pg.coeff_monomial(1)/pg.LC())
            gfun = sp.cancel(K*(v - p)**m)
            r = sp.diff(gfun, v, m - 1).subs(v, p)/sp.factorial(m - 1)
            lin.append((p, sp.cancel(r), m))
        elif dg == 2:
            a, b, c = [pg.coeff_monomial(v**k) for k in (2, 1, 0)]
            Delta = sp.expand(b**2 - 4*a*c)
            p = (-b + W)/(2*a)
            rest = sp.cancel(K*g**m)               # K = rest / g^m ; g = a (v-p)(v-pbar)
            gfun = rest/(a**m*(v - (-b - W)/(2*a))**m)
            r = sp.diff(gfun, v, m - 1).subs(v, p)/sp.factorial(m - 1)
            al, be = kred(r, Delta)
            quad.append(((a, b, c), (al, be), Delta, m))
        else:
            raise ValueError('pole factor of degree %d: %s' % (dg, g))
    return lin, quad

# ------------------------------------------------------------------ symbol of one log group over [a, b]
def endpoint_terms(vv, kappa, cs, p):
    """list of (X, Y, coeff) for S(v) at v = vv (vv may be oo); X, Y raw elements (may contain W)."""
    out = []
    if vv == sp.oo:
        etot = sum(e for c, e in cs)
        out.append((LAM, LAM, etot)); out.append((kappa, LAM, 1)); out.append((LAM, kappa, 1))
        return out
    vp = sp.cancel(vv - p)
    assert vp != 0, 'pole at endpoint'
    if p.has(W):
        # algebraic pole: keep (v-p)(x)[kappa prod (c-p)^e] as one element so that its odd class is computed once
        prod = kappa
        for c, e in cs: prod *= (c - p)**e
        out.append((kappa, vp, 1)); out.append((vp, prod, 1))
        for c, e in cs:
            vc = sp.cancel(vv - c)
            if vc != 0:
                out.append((vc, vp, e)); out.append((vc, sp.cancel(c - p), -e))
        return out
    out.append((kappa, vp, 1)); out.append((vp, kappa, 1))
    for c, e in cs:
        vc = sp.cancel(vv - c)
        if sp.cancel(c - p) == 0:
            if vc != 0: out.append((vc, vc, e))
            continue
        cp = sp.cancel(c - p)
        if vc != 0:
            out.append((vc, vp, e)); out.append((vc, cp, -e))
        out.append((vp, cp, e))
    return out

def is_alg(x): return isinstance(x, sp.Basic) and x.has(W)

def norm_odd(x, Delta, s, f):
    """x in Q(lam)(W): returns (N(x), odd key t or None); x ~ 1 + t sqrt(s)."""
    A, B = kred(x, Delta)
    Nx = sp.cancel(A**2 - B**2*Delta)
    if B == 0: return Nx, None
    if A == 0: return Nx, None                     # x ~ sqrt(s): odd part is torsion
    return Nx, sp.cancel(B*f/A)

def add_pair_term(S, X, Y, al, be, Delta, s, f):
    """add r X(x)Y + conj with r = al + be W (X, Y may contain W)."""
    def parts(x):
        if is_alg(x):
            Nx, t = norm_odd(x, Delta, s, f)
            return [('N', Nx, sp.Rational(1, 2))] + ([('O', t, sp.Rational(1, 2))] if t is not None else [])
        return [('N', x, 1)]                         # x in Q(lam): x = 1/2 N(x) with N = x^2, i.e. weight 1 on x
    for ta, xa, wa in parts(X):
        for tb, xb, wb in parts(Y):
            # r X(x)Y + conj = sum over parts with (r + conj r) for even parts, (r - conj r) for one odd part
            if ta == 'N' and tb == 'N':
                # X(x)Y with X, Y even: coefficient (r + rbar) = 2 al ; N parts carry weights wa, wb
                S.add_EE(xa, xb, 2*al*wa*wb)
            elif ta == 'O' and tb == 'O':
                S.add(S.OO, (s, xa, xb), 2*al*wa*wb)
            else:
                key = (s, (ta, xa), (tb, xb))
                S.add(S.EO, key, 2*be*wa*wb)         # coefficient of sqrt(s): the caller passes be*f

def group_symbol(K, arg, v, a, b):
    S = Sym()
    kappa, cs = lin_factors(arg, v)
    lin, quad = poles(K, v)
    for p, r, m in lin:
        if r == 0: continue
        for vv, sg in ((b, 1), (a, -1)):
            for X, Y, c in endpoint_terms(vv, kappa, cs, p):
                S.add_EE(X, Y, sg*c*r)
    for (qa, qb, qc), (al, be), Delta, m in quad:
        if al == 0 and be == 0: continue
        s, f = sqfree(Delta)
        p = (-qb + W)/(2*qa)
        # be W = be f sqrt(s): store the coefficient of sqrt(s)
        for vv, sg in ((b, 1), (a, -1)):
            for X, Y, c in endpoint_terms(vv, kappa, cs, p):
                add_pair_term(S, X, Y, sg*c*al, sg*c*be*f, Delta, s, f)
    return S

def integral_symbol(f, v, a, b, verbose=False):
    groups, rest = log_groups(f, v)
    S = Sym()
    for arg, K in groups.items():
        S.merge(group_symbol(K, arg, v, a, b))
        if verbose: print('   group done', flush=True)
    return S

# ------------------------------------------------------------------ canonical letters
_fac_cache = {}
def factor_letter(x):
    """x in Q(lam) (or LAM) -> {letter: multiplicity}; letters: LAM, primes (Integer), monic-normalized irreducible polys in lam."""
    if x == LAM: return {LAM: 1}
    key = sp.srepr(x)
    if key in _fac_cache: return _fac_cache[key]
    x = sp.cancel(x); assert not x.has(W), x
    num, den = sp.fraction(x)
    out = {}
    for part, sg in ((num, 1), (den, -1)):
        cst, fl = sp.factor_list(sp.expand(part), lam, R2)
        cst = sp.Rational(cst)
        for pr, m in sp.factorint(abs(cst.p)).items(): out[sp.Integer(pr)] = out.get(sp.Integer(pr), 0) + sg*m
        for pr, m in sp.factorint(cst.q).items(): out[sp.Integer(pr)] = out.get(sp.Integer(pr), 0) - sg*m
        for g, m in fl:
            if g == R2:
                out[sp.Integer(2)] = out.get(sp.Integer(2), 0) + sg*sp.Rational(m, 2); continue
            assert not g.has(R2), ('sqrt2 inside a letter', g)
            pg = sp.Poly(g, lam)
            cont, prim = pg.primitive()
            if prim.LC() < 0: prim = -prim
            gg = prim.as_expr()
            for pr, mm in sp.factorint(abs(sp.Rational(cont).p)).items(): out[sp.Integer(pr)] = out.get(sp.Integer(pr), 0) + sg*m*mm
            out[gg] = out.get(gg, 0) + sg*m
    out = {k: v for k, v in out.items() if v != 0}
    _fac_cache[key] = out
    return out

def canon_EE(EE):
    out = {}
    for (x, y), c in EE.items():
        fx = factor_letter(x); fy = factor_letter(y)
        for lx, mx in fx.items():
            for ly, my in fy.items():
                k = (lx, ly); out[k] = out.get(k, 0) + c*mx*my
    return {k: sp.cancel(v) for k, v in out.items() if sp.cancel(v) != 0}

# ------------------------------------------------------------------ symbol of eq. (closedform)
def target_symbol(X):
    """symbol of V/(sqrt2 pi) from eq. (closedform): Li2(y) -> -(1-y)(x)y with 1-y = x, log a log b -> a(x)b + b(x)a."""
    X1, X2, X3 = X; E = X1 + X2 + X3; z = [E - 2*x for x in X]; zz = z[0]*z[1]*z[2]
    S = Sym(); xl = [2*x/E for x in X]; yl = [zi/E for zi in z]
    for i in range(3):
        S.add_EE(xl[i], yl[i], -sp.Rational(1, 8)*(X[i]/zz + 8*X1*X2*X3*X[i]*z[i]/(E*zz**2)))
    for i in range(3):
        for j in range(i + 1, 3):
            c = 2*X1*X2*X3*X[i]*X[j]/(E*zz**2)
            S.add_EE(xl[i], xl[j], c); S.add_EE(xl[j], xl[i], c)
    return S


==> anc/triangle_derivation/symbol_general_P.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight-2 symbol of one cyclic term U of V/(sqrt2 pi) from the integral, fully symbolic in P1, P2, P3.
usage: python3 symbol_general_P.py k     (k = 0, 1, 2: U(P1,P2,P3), U(P2,P3,P1), U(P3,P1,P2))
The result is stored in work/symbol_U{k}.json.gz; symbol_general_P_compare.py sums the three and compares with
eq. (closedform)."""
import sys
import sympy as sp
import cache
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine as Y
from symbol_engine import R2

SQ2PI = sp.sqrt(2)*sp.pi
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}
target_symbol = Y.target_symbol

def compute(k, verbose=True):
    D = load_pieces()
    perms = [(P1, P2, P3), (P2, P3, P1), (P3, P1, P2)]
    sub = dict(zip((P1, P2, P3), perms[k]))
    S = Y.Sym()
    for nm in ('plane', 'pole', 'polyA', 'polyB'):
        v = VARS[nm]
        for (a, b, e) in D[nm]:
            f = e.xreplace(sub)/SQ2PI
            S.merge(Y.integral_symbol(f, v, a.xreplace(sub), b if b == sp.oo else b.xreplace(sub)))
            if verbose: print('  %s [%s, %s]' % (nm, a, b), flush=True)
    if verbose: print('U%d done: EE %d, EO %d, OO %d' % (k, len(S.EE), len(S.EO), len(S.OO)), flush=True)
    return S

def load(k):
    """the symbol of the k-th cyclic term, from work/symbol_U{k}.json.gz (computed and stored if absent)."""
    return cache.load_or_build('symbol_U%d' % k, lambda: compute(k), sym_class=Y.Sym)

if __name__ == '__main__':
    k = int(sys.argv[1])
    cache.save('symbol_U%d' % k, compute(k))


==> anc/triangle_derivation/symbol_general_P_compare.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Sum of the symbols of the three cyclic terms U (symbol_general_P.py 0, 1, 2), compared coefficient by coefficient
with the symbol of eq. (closedform), symbolic in P1, P2, P3."""
import sympy as sp
from step2_inner_integrals import P1, P2, P3
import symbol_engine as Y
from symbol_engine import R2
import symbol_general_P
tot = Y.Sym()
for k in range(3): tot.merge(symbol_general_P.load(k))
print('odd parts: EO %d, OO %d' % (len(tot.EO), len(tot.OO)))
T = Y.canon_EE(Y.target_symbol([P1, P2, P3]).EE)
C = Y.canon_EE(tot.EE)
def red(c):
    al, be = Y.kred(sp.sympify(c).subs(R2, Y.W), 2)
    return sp.factor(al + be*sp.sqrt(2))
C = {k: red(v) for k, v in C.items()}; C = {k: v for k, v in C.items() if v != 0}
print('integral: %d nonzero coefficients; eq. (closedform): %d' % (len(C), len(T)))
keys = set(C) | set(T)
bad = [k for k in keys if sp.cancel(C.get(k, 0) - T.get(k, 0)) != 0]
print('coefficients that differ:', len(bad))
for k in bad[:10]: print('  ', k, sp.factor(C.get(k, 0) - T.get(k, 0)))
print('letters:', sorted({str(l) for k in C for l in k}))


==> anc/triangle_derivation/symbol_of_U.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Symbol of one cyclic term U(P1,P2,P3) of V/(sqrt2 pi), symbolic in P (from symbol_general_P.py 0), first in the
letters 2, P_i, E, z_i, then in x_i = 2P_i/E, y_i = z_i/E, split into its antisymmetric and symmetric parts.
This is the five-term form a1 Li2(y1) + a2 Li2(y2) + a3 Li2(y3) + b13 l1 l3 + b23 l2 l3 of appendix C.3."""
import sympy as sp
from step2_inner_integrals import P1, P2, P3
import symbol_engine as Y
from symbol_engine import R2
import symbol_general_P

S = symbol_general_P.load(0)
def red(c):
    al, be = Y.kred(sp.sympify(c).subs(R2, Y.W), 2)
    return sp.factor(al + be*sp.sqrt(2))
C = Y.canon_EE(S.EE); C = {k: red(c) for k, c in C.items()}; C = {k: c for k, c in C.items() if c != 0}
print('U(P1,P2,P3): entries', len(C), 'letters', sorted({str(l) for k in C for l in k}), 'EO', len(S.EO), 'OO', len(S.OO))
for k, c in C.items(): print(k, ':', c)

# the same symbol in the basis x1, x2, x3, y1, y2, y3 (degree 0), '2', 'E'
print()
E = P1 + P2 + P3; zs = [E - 2*P1, E - 2*P2, E - 2*P3]
X = ['x1','x2','x3','y1','y2','y3','two','E']
def dec(l):
    v = dict.fromkeys(X, 0)
    if l == 2: v['two'] = 1; return v
    for i, Pi in enumerate((P1, P2, P3)):
        if sp.expand(l - Pi) == 0: v['x%d' % (i+1)] = 1; v['E'] = 1; v['two'] = -1; return v
        zi = zs[i]
        if sp.expand(l - zi) == 0 or sp.expand(l + zi) == 0: v['y%d' % (i+1)] = 1; v['E'] = 1; return v
    if sp.expand(l - E) == 0: v['E'] = 1; return v
    raise ValueError(l)
T = {}
for (a, b), c in C.items():
    da, db = dec(a), dec(b)
    for p in X:
        for q in X:
            if da[p] and db[q]:
                T[(p, q)] = T.get((p, q), 0) + c*da[p]*db[q]
T = {k: sp.factor(v) for k, v in T.items() if sp.simplify(v) != 0}
print('entries in x,y basis:', len(T))
print('entries involving E:', [k for k in T if 'E' in k])
anti = {}; sym = {}
for (p, q), c in T.items():
    if p == q: sym[(p, p)] = sym.get((p, p), 0) + c; continue
    k = tuple(sorted((p, q)))
    sgn = 1 if (p, q) == k else -1
    anti[k] = anti.get(k, 0) + sgn*c/2
    sym[k] = sym.get(k, 0) + c/2
anti = {k: sp.factor(v) for k, v in anti.items() if sp.simplify(v) != 0}
sym = {k: sp.factor(v) for k, v in sym.items() if sp.simplify(v) != 0}
print('ANTISYMMETRIC part (coefficient of p^q):')
for k, v in anti.items(): print('  ', k, v)
print('SYMMETRIC part (coefficient of (p(x)q + q(x)p)/2 or p(x)p):')
for k, v in sym.items(): print('  ', k, v)


==> anc/triangle_derivation/symbol_on_line.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight-2 symbol of V from the integral along a rational line in P (pieces plane, pole, polyA, polyB of step 2),
compared with the symbol of eq. (closedform).
usage: python3 symbol_on_line.py line1|line2
  line1: P = (7/5, 7/10, 1) + lam (1/3, -1/5, 2/7);  line2: P = (7/5, 7/10, 1) + lam (-2/9, 3/11, 1/6)"""
import sys
import sympy as sp
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine_line as Y
from symbol_engine_line import lam, LAM, R2

D = load_pieces()
SQ2PI = sp.sqrt(2)*sp.pi
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}

def U_symbol(sub, verbose=True):
    S = Y.Sym()
    for nm in ('plane', 'pole', 'polyA', 'polyB'):
        v = VARS[nm]
        for (a, b, e) in D[nm]:
            f = e.xreplace(sub)/SQ2PI
            S.merge(Y.integral_symbol(f, v, a.xreplace(sub), b if b == sp.oo else b.xreplace(sub)))
            if verbose: print('  %s [%s, %s]' % (nm, a, b), flush=True)
    return S

def show(d, n=8):
    for i, (k, v) in enumerate(d.items()):
        if i >= n: break
        print('    ', k, ':', sp.factor(v))

if __name__ == '__main__':
    tag = sys.argv[1] if len(sys.argv) > 1 else 'line1'
    P0 = [sp.Rational(7, 5), sp.Rational(7, 10), sp.Integer(1)]
    d = {'line1': [sp.Rational(1, 3), sp.Rational(-1, 5), sp.Rational(2, 7)],
         'line2': [sp.Rational(-2, 9), sp.Rational(3, 11), sp.Rational(1, 6)]}[tag]
    Pl = [P0[i] + d[i]*lam for i in range(3)]
    perms = [(0, 1, 2), (1, 2, 0), (2, 0, 1)]
    tot = Y.Sym()
    for k, pm in enumerate(perms):
        sub = {P1: Pl[pm[0]], P2: Pl[pm[1]], P3: Pl[pm[2]]}
        print('U perm', pm, flush=True)
        Su = U_symbol(sub)
        tot.merge(Su)
        print(' done: EE %d, EO %d, OO %d' % (len(Su.EE), len(Su.EO), len(Su.OO)), flush=True)
    T = Y.target_symbol(Pl)
    tot.merge(T, scale=-1)
    print('canonicalizing ...', flush=True)
    C = Y.canon_EE(tot.EE)
    C = {k: sp.cancel(v.subs(R2, sp.sqrt(2))) if hasattr(v, 'subs') else v for k, v in C.items()}
    C = {k: v for k, v in C.items() if sp.simplify(v) != 0}
    print('EVEN part of (integral - eq. closedform): %d nonzero coefficients' % len(C), flush=True)
    show(C, 20)
    print('odd parts: EO %d, OO %d' % (len(tot.EO), len(tot.OO)))


==> anc/triangle_derivation/tangent_lines.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""The discriminant of B in s3 (one leg per site, X = P), its six lines s1 = +-P1, s2 = +-P2, s1 - s2 = +-P3, and the
restriction of -2 c2 (c2 the coefficient of s3^2 in B) to each line, which is the square of a linear function: the six
lines are tangent to the conic c2 = 0. Also -2 c2 written as kappa(P) + 4 P1^2 s2^2 + 4 P2^2 s1^2 - 4 (P1^2+P2^2-P3^2) s1 s2."""
import sympy as sp
import step1_s3_integral

s1, s2, s3 = step1_s3_integral.s1, step1_s3_integral.s2, step1_s3_integral.s3
P1, P2, P3 = step1_s3_integral.P1, step1_s3_integral.P2, step1_s3_integral.P3
d, du = step1_s3_integral.load()
B = d['B']
c2, c1, c0 = [sp.Poly(B, s3).coeff_monomial(s3**k) for k in (2, 1, 0)]
qG = P1 + P2 + P3
xi = [qG - 2*P1, qG - 2*P2, qG - 2*P3]
disc = sp.expand(c1**2 - 4*c0*c2)
print('discriminant of B in s3:', sp.factor(disc))
claim = -4*qG*xi[0]*xi[1]*xi[2]*(s1**2 - P1**2)*(s2**2 - P2**2)*((s1 - s2)**2 - P3**2)
print('equals -4 qG xi1 xi2 xi3 (s1^2-P1^2)(s2^2-P2^2)((s1-s2)^2-P3^2):', sp.expand(disc - claim) == 0)
kap = P1**4 + P2**4 + P3**4 - 2*P1**2*P2**2 - 2*P2**2*P3**2 - 2*P3**2*P1**2
print('-2 c2 = kappa + 4 P1^2 s2^2 + 4 P2^2 s1^2 - 4 (P1^2+P2^2-P3^2) s1 s2:',
      sp.expand(-2*c2 - (kap + 4*P1**2*s2**2 + 4*P2**2*s1**2 - 4*(P1**2 + P2**2 - P3**2)*s1*s2)) == 0)
lines = [('s1 = P1', {s1: P1}), ('s1 = -P1', {s1: -P1}), ('s2 = P2', {s2: P2}), ('s2 = -P2', {s2: -P2}),
         ('s1 - s2 = P3', {s1: s2 + P3}), ('s1 - s2 = -P3', {s1: s2 - P3})]
for name, sub in lines:
    r = sp.factor(sp.expand(-2*c2.subs(sub)))
    cst, fl = sp.factor_list(sp.expand(-2*c2.subs(sub)))
    square = cst > 0 and sp.sqrt(cst).is_rational and all(m % 2 == 0 for f, m in fl)
    print('-2 c2 on %-14s = %s   perfect square: %s' % (name, r, square))


==> anc/triangle_derivation/weight_two_functions.py <==
# Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
# SPDX-License-Identifier: MIT
# Created by Amara McCune and Matthew D. Schwartz.

"""Weight-two part of U(P1,P2,P3) as an explicit function: sum of coeff * {ReLi2(x), LA(a)LA(b), pi^2}, symbolic in P.
Rational poles only here; the +-rho pair of the plane term is kept with W (W^2 = Delta).
The list of terms (coeff, kind, data) is stored in work/weight_two_U0.json.gz; prefactor_span.py reads its coefficients."""
import sympy as sp
import cache
from step2_inner_integrals import P1, P2, P3, s1, s2, Z
from step2_polynomial_split import load_pieces
import symbol_engine as Y
from symbol_engine import R2, W
VARS = {'plane': Z, 'pole': s1, 'polyA': s2, 'polyB': s1}
SAMPLE = {P1: sp.Rational(7, 5), P2: sp.Rational(7, 10), P3: sp.Integer(1)}
RL = sp.Function('RL'); LA = sp.Function('LA'); PI2 = sp.Symbol('PI2')
def sgn(e):
    v = sp.N(e.subs(SAMPLE), 30)
    assert v != 0, e
    return 1 if v > 0 else -1
def compute(verbose=True):
    D = load_pieces()
    terms = []   # (coeff, kind, data)
    def add(c, kind, data): terms.append((c, kind, data))
    for nm in ('plane', 'pole', 'polyA', 'polyB'):
        v = VARS[nm]
        for ip, (a, b, e) in enumerate(D[nm]):
            groups, rest = Y.log_groups(e/(sp.sqrt(2)*sp.pi), v)
            for arg, K in groups.items():
                K = K.subs(R2, sp.sqrt(2)); arg = arg.subs(R2, sp.sqrt(2))
                kappa, cs = Y.lin_factors(arg, v)
                lin, quad = Y.poles(K, v)
                plist = [(p, r) for p, r, m in lin if r != 0]
                for (qa, qb, qc), (al, be), Delta, m in quad:
                    assert be == 0
                    for sg in (1, -1):
                        plist.append(((-qb + sg*W)/(2*qa), al))
                for p, r in plist:
                    for vv, side in ((b, 1), (a, -1)):
                        if vv == sp.oo:
                            # finite part at infinity (log-divergent pieces cancel overall)
                            for c, ee in cs:
                                if sp.cancel(c - p) == 0: continue
                                cp = sp.cancel(c - p)
                                s = sgn(cp) if not cp.has(W) else sgn(cp.subs(W, sp.sqrt(Delta)))
                                add(side*r*ee/2, 'LL', (cp, cp))
                                add(side*r*ee*(-sp.Rational(1, 3) if s > 0 else sp.Rational(1, 6)), 'PI2', None)
                            continue
                        vp = sp.cancel(vv - p)
                        add(side*r, 'LL', (kappa, vp))
                        for c, ee in cs:
                            if sp.cancel(c - p) == 0:
                                add(side*r*ee/2, 'LL', (vp, vp)); continue
                            add(side*r*ee, 'LL', (sp.cancel(p - c), vp))
                            x = sp.cancel(vp/(c - p))
                            if sp.cancel(vv - c) == 0:
                                add(-side*r*ee/6, 'PI2', None)        # ReLi2(1) = pi^2/6
                            else:
                                add(-side*r*ee, 'RL', x)
            if verbose: print(nm, ip, len(terms), flush=True)
    return terms

def load():
    """the weight-two terms of U(P1,P2,P3), from work/weight_two_U0.json.gz (computed and stored if absent)."""
    return cache.load_or_build('weight_two_U0', compute)

if __name__ == '__main__':
    terms = compute()
    cache.save('weight_two_U0', terms)
    print('terms', len(terms))


==> anc/vertex_blocks.json <==
{
 "description": "Bloch-Wigner block form of the four vertex functions of V(X;P).",
 "edge_order": [
  "l12",
  "l13",
  "l23",
  "l14",
  "l24",
  "l34"
 ],
 "tetrahedron": "vertices 1=A,2=B,3=C (base), 4=D (apex); l12=|AB|=P2, l13=|AC|=P1, l23=|BC|=P3, l14,l24,l34 = apex edges (linear in X, may be negative for F0)",
 "lengths": {
  "F0": [
   "P2",
   "P1",
   "P3",
   "(X1+X2-X3)/2",
   "(X2+X3-X1)/2",
   "(X1+X3-X2)/2"
  ],
  "Fe": [
   "P2",
   "P1",
   "P3",
   "(X1+X2+X3)/2",
   "(X1+X3-X2)/2",
   "(X2+X3-X1)/2"
  ]
 },
 "faces": {
  "f4": [
   "l12",
   "l13",
   "l23"
  ],
  "f3": [
   "l12",
   "l14",
   "l24"
  ],
  "f2": [
   "l13",
   "l14",
   "l34"
  ],
  "f1": [
   "l23",
   "l24",
   "l34"
  ]
 },
 "cycles": {
  "c12|34": [
   "l13",
   "l14",
   "l23",
   "l24"
  ],
  "c13|24": [
   "l12",
   "l14",
   "l23",
   "l34"
  ],
  "c14|23": [
   "l12",
   "l13",
   "l24",
   "l34"
  ]
 },
 "classes": {
  "E": [
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "S": [
   1,
   1,
   1,
   1,
   -1,
   -1
  ]
 },
 "class_comment": "class c: replace l_e -> eps_e l_e in faces and cycles; q_c(z)=prod_k(z-f_k)-z prod_j(z-c_j)=q2 z^2+q1 z+q0; disc = R = -2 det CM for every class; p^c_a = -(2 q2 a + q1), a in {0,f_k,c_j}; w=sqrt(R)",
 "block": "B[x;y] = P2(z,zb), z=(x-w)/(y-w), zb=(x+w)/(y+w); R>0: P2 = Re Li2(z) - Re Li2(zb) + 1/2 log|z zb| log|(1-z)/(1-zb)|; R<0: P2 = 2i D_BW(z), D_BW(z)=Im Li2(z)+arg(1-z) log|z|",
 "F0": [
  [
   -2,
   [
    "E",
    "f1"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   -2,
   [
    "E",
    "f2"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   -2,
   [
    "E",
    "f3"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   -2,
   [
    "E",
    "f4"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   2,
   [
    "E",
    "c12|34"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   2,
   [
    "E",
    "c13|24"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   2,
   [
    "E",
    "c14|23"
   ],
   [
    "E",
    "0"
   ]
  ]
 ],
 "Fe": [
  [
   -1,
   [
    "E",
    "f1"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   1,
   [
    "E",
    "c14|23"
   ],
   [
    "E",
    "0"
   ]
  ],
  [
   1,
   [
    "S",
    "f4"
   ],
   [
    "S",
    "0"
   ]
  ],
  [
   1,
   [
    "S",
    "f3"
   ],
   [
    "S",
    "0"
   ]
  ],
  [
   1,
   [
    "S",
    "f2"
   ],
   [
    "S",
    "0"
   ]
  ],
  [
   -1,
   [
    "S",
    "c12|34"
   ],
   [
    "S",
    "0"
   ]
  ],
  [
   -1,
   [
    "S",
    "c13|24"
   ],
   [
    "S",
    "0"
   ]
  ],
  [
   1,
   [
    "S",
    "0"
   ],
   [
    "E",
    "f4"
   ]
  ],
  [
   -1,
   [
    "S",
    "f4"
   ],
   [
    "E",
    "0"
   ]
  ]
 ],
 "coefficients_in_V": {
  "F0": "-1/4",
  "Fe": "-1/2"
 },
 "orbits_vertex_e": {
  "S12": [
   0,
   1,
   2
  ],
  "S23": [
   1,
   2,
   0
  ],
  "S31": [
   0,
   2,
   1
  ]
 }
}

==> anc/vertex_functions_blocks.tex <==
% Copyright (c) 2026 Anthropic, PBC. Part of the cosmo ancillary package; see LICENSE and NOTICE beside this file.
% Created by Amara McCune and Matthew D. Schwartz.
%
% vertex_functions_blocks.tex -- typeset from vertex_blocks.json; a LaTeX fragment, not compiled on its own; vertex_blocks.json is the reference.
% Region of validity (function level): X_v >= P_v > 0, P a non-degenerate triangle.
\begin{align*}
&\textbf{Tetrahedron data (generic signed edge lengths } \ell_{12},\ell_{13},\ell_{23},\ell_{14},\ell_{24},\ell_{34}):\\
&f_4=\ell_{12}+\ell_{13}+\ell_{23},\quad f_3=\ell_{12}+\ell_{14}+\ell_{24},\quad f_2=\ell_{13}+\ell_{14}+\ell_{34},\quad f_1=\ell_{23}+\ell_{24}+\ell_{34}\qquad(\text{perimeter of the face opposite to vertex }k),\\
&c_{12|34}=\ell_{13}+\ell_{14}+\ell_{23}+\ell_{24},\quad c_{13|24}=\ell_{12}+\ell_{14}+\ell_{23}+\ell_{34},\quad c_{14|23}=\ell_{12}+\ell_{13}+\ell_{24}+\ell_{34}\qquad(\text{perimeters of the three four-cycles}),\\
&q(z)=\prod_{k=1}^{4}(z-f_k)-z\prod_{j=1}^{3}(z-c_j)=q_2z^2+q_1z+q_0,\qquad q_2=2(\ell_{12}\ell_{34}+\ell_{13}\ell_{24}+\ell_{14}\ell_{23}),\quad q_0=f_1f_2f_3f_4,\\
&q_1^2-4q_2q_0=R=-2\det(\text{Cayley--Menger}),\qquad w=\sqrt R,\qquad z_\pm=\frac{-q_1\pm w}{2q_2},\\
&p_a=-q'(a)=-(2q_2a+q_1),\quad a\in\{0,f_k,c_j\};\qquad p_a^2-R=4q_2\,q(a),\quad q(f_k)=-f_k\prod_j(f_k-c_j),\ \ q(c_j)=\prod_k(c_j-f_k),\\
&\zeta_a=\frac{p_a+w}{p_a-w}:\qquad \zeta_{f_k}^2=\zeta_0^2\prod_{e\not\ni k}o_e,\qquad \zeta_{c_j}^2=\zeta_0^2\prod_{e\in \text{cycle }j}o_e\quad(\text{checked in this squared form}),\qquad o_{ab}=\frac{C_{ab}+\ell_{cd}w}{C_{ab}-\ell_{cd}w}\ \ (=e^{2i\theta_{cd}}\text{ for a real tetrahedron}).\\[4pt]
&\textbf{Block: } B[x;y]=P_2(z,\bar z),\quad z=\frac{x-w}{y-w},\ \bar z=\frac{x+w}{y+w};\qquad B[p_a;p_0]=P_2\!\Big(1-\frac{a}{z_-},\,1-\frac{a}{z_+}\Big),\\
&R>0:\ P_2=\mathrm{Re}\,\mathrm{Li}_2(z)-\mathrm{Re}\,\mathrm{Li}_2(\bar z)+\tfrac12\log|z\bar z|\,\log\Big|\frac{1-z}{1-\bar z}\Big|;\qquad R<0:\ P_2=2i\,D(z),\ D=\text{Bloch--Wigner}.\\[4pt]
&\textbf{Symmetric vertex } (\ell=(P_2,P_1,P_3,\tfrac{X_1+X_2-X_3}2,\tfrac{X_2+X_3-X_1}2,\tfrac{X_1+X_3-X_2}2)):\\
&F_0=-2\Big[\sum_{k=1}^{4}B[p_{f_k};p_0]-\sum_{j=1}^{3}B[p_{c_j};p_0]\Big].\\[4pt]
&\textbf{Edge vertex } (\ell=(P_2,P_1,P_3,\tfrac Q2,\tfrac Q2-X_2,\tfrac Q2-X_1);\ \text{primed quantities: the same construction with }\ell_{24}\to-\ell_{24},\ \ell_{34}\to-\ell_{34};\ R'=R):\\
&F_e=-B[p_{f_1};p_0]+B[p_{c_{14|23}};p_0]+\sum_{k=2,3,4}B[p'_{f_k};p'_0]-\sum_{j=12|34,\,13|24}B[p'_{c_j};p'_0]+B[p'_0;p_{f_4}]-B[p'_{f_4};p_0].\\[4pt]
&V=\frac{\sqrt2\pi}{8}\,\mathrm{Re}\Big[-\tfrac14\frac{Q}{\sqrt{R_0}}F_0-\tfrac12\sum_{e}\frac{Q}{\sqrt{R_e}}F_e+\text{(the six tube terms of closed\_form\_V\_offslice.tex)}\Big].\\[4pt]
&\textbf{Symbol (odd part; exact): } \mathcal S[F_0]\ \propto\ \sum_{k=1}^{4}f_k\otimes\!\!\prod_{e\not\ni k}\!o_e\;-\;\sum_{j=1}^{3}c_j\otimes\!\!\prod_{e\in\text{cycle }j}\!\!o_e
\qquad(\text{face perimeter}\otimes\text{sum of the dihedral angles at the opposite vertex};\ \text{cycle perimeter}\otimes\text{sum of the dihedral angles along the cycle}).
\end{align*}

